CFTs with $U(m)\times U(n)$ Global Symmetry in 3D and the Chiral Phase Transition of QCD

Conformal field theories (CFTs) with $U(m)\times U(n)$ global symmetry in $d=3$ dimensions have been studied for years due to their potential relevance to the chiral phase transition of quantum chromodynamics (QCD). In this work such CFTs are analyzed in $d=4-\varepsilon$ and $d=3$. This includes perturbative computations in the $\varepsilon$ and large-$n$ expansions as well as non-perturbative ones with the numerical conformal bootstrap. New perturbative results are presented and a variety of non-perturbative bootstrap bounds are obtained in $d=3$. Various features of the bounds obtained for large values of $n$ disappear for low values of $n$ (keeping $m<n$ fixed), a phenomenon which is attributed to a transition of the corresponding fixed points to the non-unitary regime. Numerous bootstrap bounds are found that are saturated by large-$n$ results, even in the absence of any features in the bounds. A double scaling limit is also observed, for $m$ and $n$ large with $m/n$ fixed, both in perturbation theory as well as in the numerical bootstrap. For the case of two-flavor massless QCD existing bootstrap evidence is reproduced that the chiral phase transition may be second order, albeit associated to a universality class unrelated to the one usually discussed in the $\varepsilon$ expansion. Similar evidence is found for the case of three-flavor massless QCD, where we observe a pronounced kink.

==> anc/Crossing_data.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     74971,       2503]
NotebookOptionsPosition[     71809,       2455]
NotebookOutlinePosition[     72204,       2471]
CellTagsIndexPosition[     72161,       2468]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Crossing matrix ",
 Cell[BoxData[
  FormBox["M", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "bfd8b409-beed-4e83-a2bb-4d8ec27f117d"],
 " in eq. (5.4)"
}], "Section",
 CellChangeTimes->{{3.86869165383034*^9, 3.868691658193639*^9}, {
  3.8686917897037897`*^9, 3.868691831400402*^9}, {3.868696423339522*^9, 
  3.8686964240358067`*^9}},ExpressionUUID->"13a65c9d-0d7d-488f-a5e3-\
8e0e5813473a"],

Cell["\<\
The matrix is given in the basis {Seven, Sodd, RSeven, RSodd, SReven, SRodd, \
RReven, RRodd, TT, TA, AT, AA}.\
\>", "Text",
 CellChangeTimes->{{3.868691842287507*^9, 3.8686918637286167`*^9}, {
  3.868691991889778*^9, 
  3.8686920026654263`*^9}},ExpressionUUID->"3b9ea552-099a-47d6-8ef5-\
ddfe52148bfd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m"}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox["1", 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m"}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox["1", 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox[
        RowBox[{"1", "+", "n"}], "4"], ",", 
       FractionBox[
        RowBox[{"1", "-", "n"}], "4"], ",", 
       FractionBox[
        RowBox[{"1", "+", "n"}], "4"], ",", 
       FractionBox[
        RowBox[{"1", "-", "n"}], "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox["1", 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox["1", 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox[
        RowBox[{"1", "+", "n"}], "4"], ",", 
       FractionBox[
        RowBox[{"1", "-", "n"}], "4"], ",", 
       FractionBox[
        RowBox[{"1", "+", "n"}], "4"], ",", 
       FractionBox[
        RowBox[{"1", "-", "n"}], "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m"}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox["1", 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m"}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox[
        RowBox[{"1", "+", "m"}], "4"], ",", 
       FractionBox[
        RowBox[{"1", "+", "m"}], "4"], ",", 
       FractionBox[
        RowBox[{"1", "-", "m"}], "4"], ",", 
       FractionBox[
        RowBox[{"1", "-", "m"}], "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox["1", 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m"}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox["1", 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m"}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox[
        RowBox[{"1", "+", "m"}], "4"], ",", 
       FractionBox[
        RowBox[{"1", "+", "m"}], "4"], ",", 
       FractionBox[
        RowBox[{"1", "-", "m"}], "4"], ",", 
       FractionBox[
        RowBox[{"1", "-", "m"}], "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox["1", 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox["1", 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox["1", 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox["1", 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox["1", 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox["1", 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox["1", 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox["1", 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", "0", ",", "0", ",", "0", ",",
        "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox[
        RowBox[{"1", "+", "n"}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox[
        RowBox[{"1", "+", "n"}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", "0", ",", "0", ",", "0", ",",
        "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox[
        RowBox[{"1", "+", "m"}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox[
        RowBox[{"1", "+", "m"}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", "0", ",", "0", ",", "0", ",",
        "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox["1", 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", "m"}], 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", "m"}], 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", "n"}], 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", "n"}], 
         RowBox[{"2", " ", "m", " ", "n"}]]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "n"}]], ",", "0", ",", "0", ",", "0", ",",
        "0"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8686920879841127`*^9, 3.8686920882826777`*^9}, 
   3.868692127843614*^9},ExpressionUUID->"6b6ff126-e5e7-4dce-83f4-\
c47cd02f759e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Crossing equations", "Section",
 CellChangeTimes->{{3.868691608044321*^9, 3.868691612800952*^9}, {
  3.868695702291993*^9, 
  3.868695704264782*^9}},ExpressionUUID->"88182e9b-909a-4ed2-8168-\
6b2638476dd6"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["\[ScriptCapitalF]", "\[PlusMinus]"], ")"}], "x"], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "78d860af-5b4b-4980-8928-c65efed635b4"],
 " stands for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Sum]", 
     RowBox[{" ", "x"}]], 
    RowBox[{
     SubsuperscriptBox["c", 
      RowBox[{"\[Phi]\[Phi]", " ", "x"}], "2"], " ", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["F", "\[PlusMinus]"], "x"], "(", 
      RowBox[{"u", ",", "v"}], ")"}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b2108468-28aa-4f65-9545-7dca3e80a291"],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox[
      SuperscriptBox["F", "\[PlusMinus]"], "x"], "(", 
     RowBox[{"u", ",", "v"}], ")"}], "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["v", 
       SubscriptBox["\[CapitalDelta]", "\[Phi]"]], 
      RowBox[{
       SubscriptBox["G", "x"], "(", 
       RowBox[{"u", ",", "v"}], ")"}]}], "\[PlusMinus]", 
     RowBox[{
      SuperscriptBox["u", 
       SubscriptBox["\[CapitalDelta]", "\[Phi]"]], 
      RowBox[{
       SubscriptBox["G", "x"], "(", 
       RowBox[{"v", ",", "u"}], ")"}]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5928b0e6-02f1-4785-9467-f801ed91fc6b"],
 " with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", "x"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "627855c0-4aa0-443b-ab9c-cdf68a154ac4"],
 " the conformal block corresponding to an operator in the irreducible \
representation ",
 Cell[BoxData[
  FormBox["x", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "bf9da977-5e4d-4069-8bda-d0db3d4d6e25"],
 "."
}], "Text",
 CellChangeTimes->{{3.868691842287507*^9, 3.8686918637286167`*^9}, {
  3.868691991889778*^9, 3.8686920026654263`*^9}, {3.86869584393248*^9, 
  3.8686960064420023`*^9}, {3.868696046750288*^9, 3.8686961101523037`*^9}, {
  3.868696440527722*^9, 
  3.868696454477956*^9}},ExpressionUUID->"3bea6f0e-3e43-44e3-8fe5-\
5e9dac82bca0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["AA",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA,
      Editable->False]], "8"], "-", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["AT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AT,
      Editable->False]], "8"], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"m", " ", "n"}]}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["RReven",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RReven,
      Editable->False]]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", "m", " ", "n", " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["RRodd",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RRodd,
      Editable->False]]}], "-", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["RSeven",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RSeven,
      Editable->False]], 
    RowBox[{"2", " ", "n"}]], "+", 
   SubscriptBox[
    SuperscriptBox["\[ScriptCapitalF]", "-"], "Seven"], "-", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["SReven",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`SReven,
      Editable->False]], 
    RowBox[{"2", " ", "m"}]], "-", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["TA",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TA,
      Editable->False]], "8"], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["TT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TT,
      Editable->False]], "8"]}], "\[Equal]", "0"}]], "Input",ExpressionUUID->\
"8980c578-1a44-447b-8d4f-643f953c14ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["AA",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA,
      Editable->False]], "4"], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["AT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AT,
      Editable->False]], "4"], "+", 
   RowBox[{"m", " ", "n", " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["RReven",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RReven,
      Editable->False]]}], "+", 
   RowBox[{"m", " ", "n", " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["RRodd",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RRodd,
      Editable->False]]}], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["TA",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TA,
      Editable->False]], "4"], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["TT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TT,
      Editable->False]], "4"]}], "\[Equal]", "0"}]], "Input",ExpressionUUID->\
"1a90bd43-6290-4e39-ba83-602cfd9ba13e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], 
      InterpretationBox[
       StyleBox["AA",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA,
       Editable->False]], "6"]}], "-", 
   RowBox[{
    FractionBox["2", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"m", "+", "n"}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["RReven",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RReven,
      Editable->False]]}], "+", 
   FractionBox[
    RowBox[{"m", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], 
      InterpretationBox[
       StyleBox["RSeven",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RSeven,
       Editable->False]]}], 
    RowBox[{"3", " ", "n"}]], "+", 
   FractionBox[
    RowBox[{"n", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], 
      InterpretationBox[
       StyleBox["SReven",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`SReven,
       Editable->False]]}], 
    RowBox[{"3", " ", "m"}]], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["TT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TT,
      Editable->False]], "6"]}], "\[Equal]", "0"}]], "Input",ExpressionUUID->\
"867dae56-fb00-4dfe-abad-a4fd2ceb47e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], 
      InterpretationBox[
       StyleBox["AA",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA,
       Editable->False]], "6"]}], "+", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"m", "+", "n"}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["RReven",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RReven,
      Editable->False]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "m"}], "-", "n"}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["RRodd",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RRodd,
      Editable->False]]}], "-", 
   FractionBox[
    RowBox[{"m", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], 
      InterpretationBox[
       StyleBox["RSeven",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RSeven,
       Editable->False]]}], 
    RowBox[{"6", " ", "n"}]], "+", 
   FractionBox[
    RowBox[{"m", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], 
      InterpretationBox[
       StyleBox["RSodd",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RSodd,
       Editable->False]]}], 
    RowBox[{"2", " ", "n"}]], "-", 
   FractionBox[
    RowBox[{"n", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], 
      InterpretationBox[
       StyleBox["SReven",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`SReven,
       Editable->False]]}], 
    RowBox[{"6", " ", "m"}]], "+", 
   FractionBox[
    RowBox[{"n", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], 
      InterpretationBox[
       StyleBox["SRodd",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`SRodd,
       Editable->False]]}], 
    RowBox[{"2", " ", "m"}]], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["TT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TT,
      Editable->False]], "6"]}], "\[Equal]", "0"}]], "Input",ExpressionUUID->\
"62681299-69e6-409e-b7fb-f0f186f92ca8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["AT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AT,
      Editable->False]], "4"], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "m"}], "+", "n"}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["RReven",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RReven,
      Editable->False]]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "m"}], "+", "n"}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["RRodd",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RRodd,
      Editable->False]]}], "+", 
   FractionBox[
    RowBox[{"m", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], 
      InterpretationBox[
       StyleBox["RSeven",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RSeven,
       Editable->False]]}], 
    RowBox[{"4", " ", "n"}]], "+", 
   FractionBox[
    RowBox[{"m", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], 
      InterpretationBox[
       StyleBox["RSodd",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RSodd,
       Editable->False]]}], 
    RowBox[{"4", " ", "n"}]], "-", 
   FractionBox[
    RowBox[{"n", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], 
      InterpretationBox[
       StyleBox["SReven",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`SReven,
       Editable->False]]}], 
    RowBox[{"4", " ", "m"}]], "-", 
   FractionBox[
    RowBox[{"n", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], 
      InterpretationBox[
       StyleBox["SRodd",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`SRodd,
       Editable->False]]}], 
    RowBox[{"4", " ", "m"}]], "-", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["TA",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TA,
      Editable->False]], "4"]}], "\[Equal]", "0"}]], "Input",ExpressionUUID->\
"7f36b2f7-2fd7-4d99-b085-3e30c1f6b227"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"7", " ", 
      SubscriptBox[
       SuperscriptBox["\[ScriptCapitalF]", "-"], 
       InterpretationBox[
        StyleBox["AA",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`AA,
        Editable->False]]}], "12"]}], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["AT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AT,
      Editable->False]], "4"], "+", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"3", " ", "m", " ", "n"}]}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["RReven",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RReven,
      Editable->False]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"2", " ", "m"}], "-", 
      RowBox[{"2", " ", "n"}], "-", 
      RowBox[{"m", " ", "n"}]}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["RRodd",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RRodd,
      Editable->False]]}], "-", 
   FractionBox[
    RowBox[{"m", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], 
      InterpretationBox[
       StyleBox["RSeven",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RSeven,
       Editable->False]]}], 
    RowBox[{"3", " ", "n"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "m"}], ")"}], " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], 
      InterpretationBox[
       StyleBox["RSodd",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RSodd,
       Editable->False]]}], "n"], "-", 
   RowBox[{"2", " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], "Sodd"]}], "-", 
   FractionBox[
    RowBox[{"n", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], 
      InterpretationBox[
       StyleBox["SReven",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`SReven,
       Editable->False]]}], 
    RowBox[{"3", " ", "m"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], 
      InterpretationBox[
       StyleBox["SRodd",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`SRodd,
       Editable->False]]}], "m"], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["TA",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TA,
      Editable->False]], "4"], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["TT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TT,
      Editable->False]], "12"]}], "\[Equal]", "0"}]], "Input",ExpressionUUID->\
"dde242e8-eafb-469b-a740-32ace3a665d6"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.86869578008989*^9, 
  3.86869578122806*^9}},ExpressionUUID->"6b7c06c2-b5aa-4c1b-ac7c-\
5a3315e59546"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["AA",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA,
       Editable->False]], "8"]}], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["AT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AT,
      Editable->False]], "8"], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"m", " ", "n"}]}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["RReven",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RReven,
      Editable->False]]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", "m", " ", "n", " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["RRodd",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RRodd,
      Editable->False]]}], "-", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["RSeven",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RSeven,
      Editable->False]], 
    RowBox[{"2", " ", "n"}]], "+", 
   SubscriptBox[
    SuperscriptBox["\[ScriptCapitalF]", "+"], "Seven"], "-", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["SReven",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`SReven,
      Editable->False]], 
    RowBox[{"2", " ", "m"}]], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["TA",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TA,
      Editable->False]], "8"], "-", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["TT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TT,
      Editable->False]], "8"]}], "\[Equal]", "0"}]], "Input",
 CellChangeTimes->{{3.8686957751655684`*^9, 
  3.868695795919672*^9}},ExpressionUUID->"a7c27c75-db1d-457e-9b2e-\
fb524bd232bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["AA",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA,
      Editable->False]], "3"], "-", 
   RowBox[{
    FractionBox["2", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"m", "+", "n"}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["RReven",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RReven,
      Editable->False]]}], "-", 
   RowBox[{
    FractionBox["2", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"m", "+", "n"}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["RRodd",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RRodd,
      Editable->False]]}], "+", 
   FractionBox[
    RowBox[{"m", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["RSeven",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RSeven,
       Editable->False]]}], 
    RowBox[{"3", " ", "n"}]], "+", 
   FractionBox[
    RowBox[{"m", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["RSodd",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RSodd,
       Editable->False]]}], 
    RowBox[{"3", " ", "n"}]], "+", 
   FractionBox[
    RowBox[{"n", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["SReven",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`SReven,
       Editable->False]]}], 
    RowBox[{"3", " ", "m"}]], "+", 
   FractionBox[
    RowBox[{"n", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["SRodd",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`SRodd,
       Editable->False]]}], 
    RowBox[{"3", " ", "m"}]], "-", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["TT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TT,
      Editable->False]], "3"]}], "\[Equal]", "0"}]], "Input",ExpressionUUID->\
"2a136eff-b1bc-4f6b-9750-e371c6ff736d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["AT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AT,
      Editable->False]], "6"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"m", "-", "n"}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["RReven",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RReven,
      Editable->False]]}], "+", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "m"}], "+", "n"}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["RRodd",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RRodd,
      Editable->False]]}], "-", 
   FractionBox[
    RowBox[{"m", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["RSeven",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RSeven,
       Editable->False]]}], 
    RowBox[{"2", " ", "n"}]], "+", 
   FractionBox[
    RowBox[{"m", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["RSodd",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RSodd,
       Editable->False]]}], 
    RowBox[{"6", " ", "n"}]], "+", 
   FractionBox[
    RowBox[{"n", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["SReven",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`SReven,
       Editable->False]]}], 
    RowBox[{"2", " ", "m"}]], "-", 
   FractionBox[
    RowBox[{"n", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["SRodd",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`SRodd,
       Editable->False]]}], 
    RowBox[{"6", " ", "m"}]], "-", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["TA",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TA,
      Editable->False]], "6"]}], "\[Equal]", "0"}]], "Input",ExpressionUUID->\
"013a3969-35f8-42a3-94c8-1c9dedee9373"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"7", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["AA",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA,
       Editable->False]]}], "6"], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["AT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AT,
      Editable->False]], "6"], "-", 
   RowBox[{
    FractionBox["2", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"3", " ", "m", " ", "n"}]}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["RReven",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RReven,
      Editable->False]]}], "-", 
   RowBox[{
    FractionBox["2", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "m"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"m", " ", "n"}]}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["RRodd",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RRodd,
      Editable->False]]}], "+", 
   FractionBox[
    RowBox[{"2", " ", "m", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["RSeven",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RSeven,
       Editable->False]]}], 
    RowBox[{"3", " ", "n"}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "m"}], ")"}], " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["RSodd",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RSodd,
       Editable->False]]}], 
    RowBox[{"3", " ", "n"}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], "Sodd"]}], "3"], "+", 
   FractionBox[
    RowBox[{"2", " ", "n", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["SReven",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`SReven,
       Editable->False]]}], 
    RowBox[{"3", " ", "m"}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["SRodd",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`SRodd,
       Editable->False]]}], 
    RowBox[{"3", " ", "m"}]], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["TA",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TA,
      Editable->False]], "6"], "-", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["TT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TT,
      Editable->False]], "6"]}], "\[Equal]", "0"}]], "Input",ExpressionUUID->\
"65c1eca1-8fe9-46d1-bacc-cd2b81cad1a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["AT",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AT,
       Editable->False]], "6"]}], "-", 
   RowBox[{
    FractionBox["2", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"m", "-", "n"}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["RRodd",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RRodd,
      Editable->False]]}], "+", 
   FractionBox[
    RowBox[{"m", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["RSodd",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RSodd,
       Editable->False]]}], 
    RowBox[{"3", " ", "n"}]], "-", 
   FractionBox[
    RowBox[{"n", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["SRodd",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`SRodd,
       Editable->False]]}], 
    RowBox[{"3", " ", "m"}]], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["TA",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TA,
      Editable->False]], "6"]}], "\[Equal]", "0"}]], "Input",ExpressionUUID->\
"9d0f28d9-0911-4c03-96ce-f150f729b6c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["AT",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AT,
       Editable->False]], "3"]}], "+", 
   RowBox[{
    FractionBox["4", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"m", " ", "n"}]}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["RRodd",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RRodd,
      Editable->False]]}], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["RSodd",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RSodd,
       Editable->False]]}], 
    RowBox[{"3", " ", "n"}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], "Sodd"]}], "3"], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["SRodd",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`SRodd,
       Editable->False]]}], 
    RowBox[{"3", " ", "m"}]], "-", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["TA",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TA,
      Editable->False]], "3"]}], "\[Equal]", "0"}]], "Input",ExpressionUUID->\
"db644af1-d91c-429c-a30d-b253e82bcf9d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Crossing equations when ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", "=", "n"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5c53ff10-cbd2-40fc-91cd-f291139c72d4"],
 " and the two ",
 Cell[BoxData[
  FormBox[
   RowBox[{"U", "(", "n", ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "31cd3423-156c-478b-89ef-9a519270d49d"],
 " factors in ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"U", "(", "n", ")"}], "\[Cross]", 
    RowBox[{"U", "(", "n", ")"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "626d355b-0b25-4b60-9644-cac6af180e11"],
 " are treated as indistinguishable"
}], "Section",
 CellChangeTimes->{{3.868691608044321*^9, 3.868691625100171*^9}, {
  3.8686920131961317`*^9, 3.86869206215694*^9}, {3.8686961401793613`*^9, 
  3.868696142641363*^9}},ExpressionUUID->"060adcf7-8fe8-489a-afde-\
836a615edb2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["AA",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA,
      Editable->False]], "8"], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["\[ScriptN]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[ScriptN],
        Editable->False], "2"]}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["RReven",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RReven,
      Editable->False]]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["\[ScriptN]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[ScriptN],
      Editable->False], "2"], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["RRodd",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RRodd,
      Editable->False]]}], "-", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], "RSSReven"], 
    InterpretationBox[
     StyleBox["\[ScriptN]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[ScriptN],
     Editable->False]], "+", 
   SubscriptBox[
    SuperscriptBox["\[ScriptCapitalF]", "-"], "Seven"], "-", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], "TAAT"], "4"], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["TT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TT,
      Editable->False]], "8"]}], "\[Equal]", "0"}]], "Input",ExpressionUUID->\
"6f78021a-64b5-49b0-b9b7-2704d787b013"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["AA",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA,
      Editable->False]], "4"], "+", 
   RowBox[{
    SuperscriptBox[
     InterpretationBox[
      StyleBox["\[ScriptN]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[ScriptN],
      Editable->False], "2"], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["RReven",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RReven,
      Editable->False]]}], "+", 
   RowBox[{
    SuperscriptBox[
     InterpretationBox[
      StyleBox["\[ScriptN]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[ScriptN],
      Editable->False], "2"], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["RRodd",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RRodd,
      Editable->False]]}], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], "TAAT"], "2"], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["TT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TT,
      Editable->False]], "4"]}], "\[Equal]", "0"}]], "Input",ExpressionUUID->\
"f6d49f50-0404-4b04-aa25-60c0b3eb329f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], 
      InterpretationBox[
       StyleBox["AA",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA,
       Editable->False]], "6"]}], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     InterpretationBox[
      StyleBox["\[ScriptN]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[ScriptN],
      Editable->False], " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], 
      InterpretationBox[
       StyleBox["RReven",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RReven,
       Editable->False]]}], "3"], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], "RSSReven"]}], "3"], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["TT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TT,
      Editable->False]], "6"]}], "\[Equal]", "0"}]], "Input",ExpressionUUID->\
"5462dfb5-1cce-4e01-96c2-7268649da3ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], 
      InterpretationBox[
       StyleBox["AA",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA,
       Editable->False]], "6"]}], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     InterpretationBox[
      StyleBox["\[ScriptN]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[ScriptN],
      Editable->False], " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], 
      InterpretationBox[
       StyleBox["RReven",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RReven,
       Editable->False]]}], "3"], "-", 
   RowBox[{"2", " ", 
    InterpretationBox[
     StyleBox["\[ScriptN]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[ScriptN],
     Editable->False], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["RRodd",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RRodd,
      Editable->False]]}], "-", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], "RSSReven"], "3"], "+", 
   SubscriptBox[
    SuperscriptBox["\[ScriptCapitalF]", "-"], "RSSRodd"], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["TT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TT,
      Editable->False]], "6"]}], "\[Equal]", "0"}]], "Input",ExpressionUUID->\
"7d0423a6-c1bd-4fe0-819d-64fd8ac3e02b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"7", " ", 
      SubscriptBox[
       SuperscriptBox["\[ScriptCapitalF]", "-"], 
       InterpretationBox[
        StyleBox["AA",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`AA,
        Editable->False]]}], "12"]}], "+", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    InterpretationBox[
     StyleBox["\[ScriptN]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[ScriptN],
     Editable->False], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", 
      RowBox[{"3", " ", 
       InterpretationBox[
        StyleBox["\[ScriptN]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[ScriptN],
        Editable->False]}]}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["RReven",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RReven,
      Editable->False]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"4", " ", 
       InterpretationBox[
        StyleBox["\[ScriptN]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[ScriptN],
        Editable->False]}], "-", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["\[ScriptN]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[ScriptN],
        Editable->False], "2"]}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["RRodd",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RRodd,
      Editable->False]]}], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], "RSSReven"]}], "3"], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       InterpretationBox[
        StyleBox["\[ScriptN]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[ScriptN],
        Editable->False]}], ")"}], " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "-"], "RSSRodd"]}], 
    InterpretationBox[
     StyleBox["\[ScriptN]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[ScriptN],
     Editable->False]], "-", 
   RowBox[{"2", " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], "Sodd"]}], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], "TAAT"], "2"], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "-"], 
     InterpretationBox[
      StyleBox["TT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TT,
      Editable->False]], "12"]}], "\[Equal]", "0"}]], "Input",ExpressionUUID->\
"f3a8746a-6d47-4598-8459-5fc1f3c1d0ee"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.868696352917488*^9, 
  3.868696353443781*^9}},ExpressionUUID->"c5840476-f880-42b5-a0b5-\
efd083fadf8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["AA",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA,
       Editable->False]], "8"]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["\[ScriptN]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[ScriptN],
        Editable->False], "2"]}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["RReven",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RReven,
      Editable->False]]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["\[ScriptN]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[ScriptN],
      Editable->False], "2"], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["RRodd",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RRodd,
      Editable->False]]}], "-", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], "RSSReven"], 
    InterpretationBox[
     StyleBox["\[ScriptN]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[ScriptN],
     Editable->False]], "+", 
   SubscriptBox[
    SuperscriptBox["\[ScriptCapitalF]", "+"], "Seven"], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], "TAAT"], "4"], "-", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["TT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TT,
      Editable->False]], "8"]}], "\[Equal]", "0"}]], "Input",ExpressionUUID->\
"3d1d24a0-b6ef-4ed8-8772-95868228ac53"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["AA",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA,
      Editable->False]], "3"], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     InterpretationBox[
      StyleBox["\[ScriptN]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[ScriptN],
      Editable->False], " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["RReven",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RReven,
       Editable->False]]}], "3"], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     InterpretationBox[
      StyleBox["\[ScriptN]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[ScriptN],
      Editable->False], " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["RRodd",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`RRodd,
       Editable->False]]}], "3"], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], "RSSReven"]}], "3"], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], "RSSRodd"]}], "3"], "-", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["TT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TT,
      Editable->False]], "3"]}], "\[Equal]", "0"}]], "Input",ExpressionUUID->\
"2f9c84d0-0fb9-47d9-a437-3cb208a4023a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"7", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], 
      InterpretationBox[
       StyleBox["AA",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA,
       Editable->False]]}], "6"], "-", 
   RowBox[{
    FractionBox["2", "3"], " ", 
    InterpretationBox[
     StyleBox["\[ScriptN]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[ScriptN],
     Editable->False], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", 
      RowBox[{"3", " ", 
       InterpretationBox[
        StyleBox["\[ScriptN]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[ScriptN],
        Editable->False]}]}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["RReven",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RReven,
      Editable->False]]}], "-", 
   RowBox[{
    FractionBox["2", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"4", " ", 
       InterpretationBox[
        StyleBox["\[ScriptN]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[ScriptN],
        Editable->False]}], "+", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["\[ScriptN]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[ScriptN],
        Editable->False], "2"]}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["RRodd",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RRodd,
      Editable->False]]}], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], "RSSReven"]}], "3"], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       InterpretationBox[
        StyleBox["\[ScriptN]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[ScriptN],
        Editable->False]}], ")"}], " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], "RSSRodd"]}], 
    RowBox[{"3", " ", 
     InterpretationBox[
      StyleBox["\[ScriptN]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[ScriptN],
      Editable->False]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], "Sodd"]}], "3"], "+", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], "TAAT"], "3"], "-", 
   FractionBox[
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["TT",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`TT,
      Editable->False]], "6"]}], "\[Equal]", "0"}]], "Input",ExpressionUUID->\
"43055627-70c5-4681-a99d-203626c1a004"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["4", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      InterpretationBox[
       StyleBox["\[ScriptN]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[ScriptN],
       Editable->False]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      InterpretationBox[
       StyleBox["\[ScriptN]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[ScriptN],
       Editable->False]}], ")"}], " ", 
    SubscriptBox[
     SuperscriptBox["\[ScriptCapitalF]", "+"], 
     InterpretationBox[
      StyleBox["RRodd",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RRodd,
      Editable->False]]}], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], "RSSRodd"]}], 
    RowBox[{"3", " ", 
     InterpretationBox[
      StyleBox["\[ScriptN]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[ScriptN],
      Editable->False]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], "Sodd"]}], "3"], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalF]", "+"], "TAAT"]}], "3"]}], "\[Equal]",
   "0"}]], "Input",ExpressionUUID->"fb5e6942-7dfd-4fbc-a63c-0d8d69559150"]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{732, Automatic}, {125, Automatic}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3f0ee3f7-f273-4924-88d1-9c5f89fe1c19"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 431, 11, 68, "Section",ExpressionUUID->"13a65c9d-0d7d-488f-a5e3-8e0e5813473a"],
Cell[1014, 35, 313, 7, 35, "Text",ExpressionUUID->"3b9ea552-099a-47d6-8ef5-ddfe52148bfd"],
Cell[1330, 44, 20291, 631, 847, InheritFromParent,ExpressionUUID->"6b6ff126-e5e7-4dce-83f4-c47cd02f759e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21658, 680, 212, 4, 67, "Section",ExpressionUUID->"88182e9b-909a-4ed2-8168-6b2638476dd6"],
Cell[21873, 686, 2149, 66, 61, "Text",ExpressionUUID->"3bea6f0e-3e43-44e3-8fe5-5e9dac82bca0"],
Cell[24025, 754, 2393, 84, 48, "Input",ExpressionUUID->"8980c578-1a44-447b-8d4f-643f953c14ca"],
Cell[26421, 840, 1624, 57, 47, "Input",ExpressionUUID->"1a90bd43-6290-4e39-ba83-602cfd9ba13e"],
Cell[28048, 899, 1595, 56, 48, "Input",ExpressionUUID->"867dae56-fb00-4dfe-abad-a4fd2ceb47e3"],
Cell[29646, 957, 2539, 90, 48, "Input",ExpressionUUID->"62681299-69e6-409e-b7fb-f0f186f92ca8"],
Cell[32188, 1049, 2566, 91, 47, "Input",ExpressionUUID->"7f36b2f7-2fd7-4d99-b085-3e30c1f6b227"],
Cell[34757, 1142, 3427, 120, 90, "Input",ExpressionUUID->"dde242e8-eafb-469b-a740-32ace3a665d6"],
Cell[38187, 1264, 150, 3, 30, "Input",ExpressionUUID->"6b7c06c2-b5aa-4c1b-ac7c-5a3315e59546"],
Cell[38340, 1269, 2492, 87, 49, "Input",ExpressionUUID->"a7c27c75-db1d-457e-9b2e-fb524bd232bc"],
Cell[40835, 1358, 2522, 89, 49, "Input",ExpressionUUID->"2a136eff-b1bc-4f6b-9750-e371c6ff736d"],
Cell[43360, 1449, 2511, 89, 49, "Input",ExpressionUUID->"013a3969-35f8-42a3-94c8-1c9dedee9373"],
Cell[45874, 1540, 3522, 122, 92, "Input",ExpressionUUID->"65c1eca1-8fe9-46d1-bacc-cd2b81cad1a6"],
Cell[49399, 1664, 1589, 56, 49, "Input",ExpressionUUID->"9d0f28d9-0911-4c03-96ce-f150f729b6c8"],
Cell[50991, 1722, 1767, 62, 49, "Input",ExpressionUUID->"db644af1-d91c-429c-a30d-b253e82bcf9d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52795, 1789, 916, 26, 107, "Section",ExpressionUUID->"060adcf7-8fe8-489a-afde-836a615edb2b"],
Cell[53714, 1817, 2064, 71, 48, "Input",ExpressionUUID->"6f78021a-64b5-49b0-b9b7-2704d787b013"],
Cell[55781, 1890, 1592, 56, 47, "Input",ExpressionUUID->"f6d49f50-0404-4b04-aa25-60c0b3eb329f"],
Cell[57376, 1948, 1225, 42, 48, "Input",ExpressionUUID->"5462dfb5-1cce-4e01-96c2-7268649da3ca"],
Cell[58604, 1992, 1698, 58, 48, "Input",ExpressionUUID->"7d0423a6-c1bd-4fe0-819d-64fd8ac3e02b"],
Cell[60305, 2052, 2979, 102, 89, "Input",ExpressionUUID->"f3a8746a-6d47-4598-8459-5fc1f3c1d0ee"],
Cell[63287, 2156, 152, 3, 30, "Input",ExpressionUUID->"c5840476-f880-42b5-a0b5-efd083fadf8b"],
Cell[63442, 2161, 2092, 72, 49, "Input",ExpressionUUID->"3d1d24a0-b6ef-4ed8-8772-95868228ac53"],
Cell[65537, 2235, 1785, 61, 49, "Input",ExpressionUUID->"2f9c84d0-0fb9-47d9-a437-3cb208a4023a"],
Cell[67325, 2298, 3015, 103, 92, "Input",ExpressionUUID->"43055627-70c5-4681-a99d-203626c1a004"],
Cell[70343, 2403, 1450, 49, 49, "Input",ExpressionUUID->"fb5e6942-7dfd-4fbc-a63c-0d8d69559150"]
}, Open  ]]
}
]
*)



==> anc/Epsilon_expansion_results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    609168,      12578]
NotebookOptionsPosition[    607022,      12544]
NotebookOutlinePosition[    607421,      12560]
CellTagsIndexPosition[    607378,      12557]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["The results are saved using a compressed form.", "Text",
 CellChangeTimes->{{3.869130094221689*^9, 3.869130106573785*^9}, {
  3.869130166413692*^9, 
  3.869130169450687*^9}},ExpressionUUID->"3ccdb913-95b2-4dd0-bd4e-\
3c585c082349"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Zeta]", "3"], "=", 
    RowBox[{"Zeta", "[", "3", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8625495866818533`*^9, 3.862549592009817*^9}, {
  3.862549670435637*^9, 3.862549682450376*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"9aa74015-d085-4081-80a8-9979e8116733"],

Cell["\<\
\[Gamma]\[Phi]Plus = \
Uncompress[\"1:\
eJzVXM9LVFEUnnFGHUcR2rkKBV0rRGJtkhYi1kJMKCJCA6tHOpqjSJuwRdSivyAIWgTtwqh2LQqGCH\
HTKgODsk0tgpD8hc7U3N6g8+583517JeoeFwMz793vnu/cc+753rkP2y5NDl2uicVi2WTxY3B8Nht+\
qy1+DAcTY1ntYgpcVL8Njc4Ek5nR8SBe/BKon6MDg1/Fv6y6OKFdUL/BC3sjMmxEZt/\
Wwcm5sWlwn8YmnCgc/GcCM8KyQkhEEMq4kVGROYAntiLTVppVAGYlDCsU7GiO2r+\
SB1DJiDEtlWxCY0LLNe4be4sI/V/B2RQZGnnNSTvESZlqvk5aBWhrtUX8C8EzXonwz+\
OmLoLQXtWi0tonQIaFEbBeOUm5xVq8oMj0NAoN00eXYd0uMnXH1QCXeuoKlJBoz5FBRK8ezXb3+\
bpWqP5kVZpfON51pO9oeLkWhHYlXG8l0v8jqPZTWFvrIxaBTVXbGKtZ+\
YNaeaANkU2ON0S0ePpOwx0GM1S/\
Xc0Y7Cqr5so9p9sde5nb1GFKV54miI0J4PypWwPk7lpwd9edGnJ3Pbj73g5b2AZw9x6jjO712JmOJu\
51PGaheZbMnaRjHn58TsbU0TFLiwUyJkXHfI2zKErTMcoHprBB0frpWn7LJhKq4cQOn7WKkWo4Ux9a\
rKKnGk7/Mea/Biecd3TjaTTjWGZcmMz2q8L3EITT9TlVwyPcHmfq+7Yh6u1xRvp2DZlgjxNss1VJO+\
EAhV/CaXLCUTuJKfOSTmvDMw/hvO17RjjwzEM4rZ1sbXjmIZxHp9wzD+HMkbtNmReNanP1yoT+\
sd7HeOYhHL4qPPMQzuAOq6Y88xDOzAvmTZ55CGdp1z3zEI6qo6aMqQNj+C7EMwbhcJ/yjEE4T24wn/\
KMQTgrG3YaqALHUnllQnusKy2PdITD9w0e6QiHe5NHOsJZ3WTe5JGOcJRqM0VoCozh9Y1HKMLh2coj\
FOFwX/AIjXrJrNIzYYRaay8eWQiHVxIeWQiH5xePLISjNLkpItJgDFcqPCIQDt93eUQgHK5n+\
do0AhxenfnaIByuwLh/otqsVLffX0x40+hQFyFq7/lveWvve2j/Qvdp+\
1X30P6RLw41xkP7Z5IOKs4H+6NHNcF8+82CAdVDi1tvX4/z/\
UkKi4X7OUP1kMLi3LRJzUhh0VIwqX1vWVhWMr375Y392iqM5KZIXnMdJITZ9BXn5zEZzOYfH3J+\
QpTBbLfNvTsjg1kntYH3i2QwU8rA9DQInl98ZDHQ4fz8JYNZ/+tO5x6KDGZ3+/\
POXR0ZzLrz7p1QT5lFUfH0/\
CBDBCnaDtAPYryx31oqcREog9ny8Ann9pwMZrkHm87NXBnMRnrcRaAMZsx+\
kwiUwUw1VkwiEEgND1lwqcRFoAxmvWs/nY9NZDBbfMVs4CJQBrOVA4hAGczA6/\
tVlaCnzCwPVvQXFbyx37q1xJWgDGZcL3ElKIPZajru3A6UwaznAK+\
wyGDGXqs0KUEZzNThlEkJgqrsIQveWuJKUAYzrpe4EpTB7M2a+\
0teMpidpDZwJegpM8sXOfTX77yx3/\
rAiuslGcx4F4brJRnMuKrgekkGs6vUBq6XZDBTL4uYVAXYBz1kwY91uKqQwYz3KriqkMGM116uKmQw\
468k8NoFnk48ZMb77Lx2yWDGnxt57fKUmc3BMN8WQaPQB1LWjU6+LXrKTBtV9m8Y1Hy/ASYvZKM=\"\
];\
\>", "Input",
 Editable->False,
 CellLabel->"In[2]:=",ExpressionUUID->"5f2360c6-214a-4e35-bbd6-57fc8efd1194"],

Cell["\<\
\[Gamma]\[Phi]Minus = \
Uncompress[\"1:eJzVXE1IVUEUfvZ+\
fO8pQa1ciYa1NUhFapFEhFiQiIsIiWdgdUGv5TNsJW6KihYugiAI2tUmcFGQuwJx0cpdEi3CFtGu7M\
fAn3K6ou/O+765MxIxx8WD9+bON+c7c86c784MNl8c7bu0J5VKlTObH73D18vRt+\
zmR38wMlTWGvOgUf3WNzgejIaDw0HN5pdA/RzvGPze/CurxhGtQf0GG7Z7hKxHuGNr7+\
jE0Bh4TmMTDRR1/juAGWFRIaRjCBXcSK/\
YGMATv2LDVpu1AcxKG2YoWNUctdOSBrZmYsY0VD8RGRNZrnH/uT2J0P9VnE2RoZHXnLRKnBQm+\
TpjFaBNSZP4D4JnuBrhv8dNLobQkmjR1tynQYZFEfCjepBKi7V4yQIcb6JQQwUTWmlDfC7qSHRo4al\
7bwNkqjf+SM5KnU4WZJGfRML4ChrsJXbhMNYrkU9sUT0qq7QfOHr4yKn2qDkbG5nBdfk0ncrnsNbWx\
iwCi6y2UCZZ+\
YVauasFkg2OIwtNnr7ocIfBZNUfVyMGa8qqiUrP6XanTh7L6zBbLWfXiDvT1ZYE05MvyNNZ8PTCjXX\
ydC14ejzDvFUAT28zCnWvp569+8a9jvv0fr1Lxs7QPqUDp0mfHO3T1l5D+\
uRpn4YNFvBF2kf5wBQ2KFqb7u+ptYmEJJzU0lOrGEnCmT70ySp6knBezjP/\
FZxwWsnTI5peSMhmmnFRMtvPCl9DEM5C48o6j3B7nOn9OUPU2+\
M8nk0bMsEe50GOzUrRjGNTCOqdTFGLiCnpMk7TwpMO4XTOniFu4EmHcD4ssGnhSYdwBp67Jx3CuUOr\
PU+6eECbC1cY+\
cd6CeNJh3D4rPCkQzgzGVZIedIhnHs9zJs86RBOW9o96RCOKqGmjMmBPnwB4hmDcLhPecYgnL5bzKc\
8YxBOS8FO/\
lThWIquMLLHusjySEc4fN3gkY5wuDd5pCOcxjzzJo90hKMEmylC86APL208QhEOz1YeoQiH+\
4JHaNxLZoEeRhFqLbt4ZCEcXkl4ZCEcnl88shCOkuOmiCiCPlyk8IhAOHzd5RGBcLiU5XNTB3B4deZ\
zAzbXXF1TXw0RpN5eSHuzvaEaIWrX+c9E7gHHe2j/TIeDoPHQ/tJHh0XAQ/v5Hgkoaz7YHz+\
wCaZaJjcMqB5a3HTzWg1fn6SwmHk4Z5ASUlicGzNJbSks+H5ewWcWlpVM3/\
Pyxn5tFkpzV0lecwkkhNnYZWdRJoPZ1JN9zhJeBrO1ZvfXVRnM+\
KsG3yqSwUwpA9OLoKfXc3QWPQetzv/kMet+3er8siyD2e1uu3NVecw61t2PDTxlFkfFw/\
MzDBGk6HaAfgbjjf3WUomLQBnMFvuPO+/Hy2A292jF+\
YRABrNSp7sIlMGM2W8SgTKYqY0VkwgEUsNDFlwqcREog1nX8nfnMzQZzN68YjZwESiD2ftdiEAZzMA\
l/kQl6Ckzy4MV/Y6CN/\
Zbby1xJSiDGddLXAnKYLZUZJdpuRKUwaxzxf2elgxm7EalSQnKYKYOp0xKEFRlD1nwrSWuBGUw43qJ\
K0EZzOaX3W8gymB2gtrAlaCnzCwvcug377yx3/\
rAiuslGcz4LgzXSzKYcVXB9ZIMZleoDVwvyWCWdNsUrIMesuDHOlxVyGDG9yq4qpDBjNderipkMNvN\
7WfwduIhM77PzmuXDGb8vZHXLk+Z2RwM82URbBT6QMp6o5Mvi54y03pV/PMFNd4fXUhHsA==\"];\
\>", "Input",
 Editable->False,
 CellLabel->"In[3]:=",ExpressionUUID->"e646f513-23d1-4dde-b01f-a000de56fb18"],

Cell["\<\
\[Gamma]\[Sigma]Minus = \
Uncompress[\"1:eJztXQu0XkV1zk3uDXk/CISQAA2LUKTm4pnHeUFZRAtIeGiKUWOLGDCJ/\
C0EakKNqG1sQVBBQVmWFhZExWot2sjD4qNLioLVYokPWMGFEgQDIsUbXiHvzsz5c+9/zr+/88+\
hLp3NyoJ1V5I7Z86emf349mP2OfzcC89cMWbUqFGr+s2PRedfvGqF/cOqAfNjceuC5atWjLZ/HWd+\
nHnO6taFK885v9Vn/tKy/1z8zg5ddOF7lr+7+OveeVrnl0Z0TAYeWGXnvcD9XNkx/fB8L+3Zs6cyX+\
mRPfb3Y0uPzOtJQjFDy+\
2Am6YyvPVC6a0jz7RJHFMePUDMUyy1v0TYrO7da1NCzfqioaFzqTX01J1WZdY9YGUXUJs/\
sXsnO2kZZp7K7u3eS3mI+0HxUv1yBgimD3MhK8tC3ZoC6KLZeE/\
Ax7bKivhZx0bq5HjFQOkF6KlxIZ2a3VpSee5XoohQnhUF2IvKIUjly9KD6OU0AxEL7NIteMNImawOt\
29s7bJUndK5c1W6F4yfO6o6TfGb607YAbZzDLH5q7fsBqMHiNGfgEe1HzF6mMaV1X181aM/rzly+\
pn5VwyAve+Hzyz+ODqvsfCZB+Aax8Fn7HrqDpXipaVfmQxoK59Tr3mym/\
1OsNc8l232O9te80yGMjK+iYxAPi5ExH83sWRS85y73y6wC/2N5rltvzrO859n/Gg0D6H+a+\
ax0lPHof2N9gJzKDWPOhatAXMoNc8f9KN5MIdS82yGEo45tHz69bpzZbEubznFHErNg3cTcyg1z0ch\
Z2EOpea5t1Zf+s9jdXUdh45tJGWYQ6l58F5gDqXm+\
Ymnfeyax9POrizm8dbcmLOoebB8Yc6i5sG7gDmLmueBYahHPzOOeAbrS8wR1DyYqzFHUPNga4jPZjw\
xD9ZZ+GzK2qyNyV47PhynAfrwSx7b7s/RAdJ/w+w+f0kKkH6M8wkJDoH+\
cnCvteGyvlE1swZI8dXb6vQWl1XcelWd1uSyCuwB7hfyKjx1aNXbCob+yil8YRPSodhy8ljZW5Y3t+\
U8Vva6/Zv7FDxWhnEc9nJ4rMxanjqUTeDmAFdx+puQTGHcz2Nlc45q7pvyWNl/7W7uLQe6Mk/\
8X40jBUO/t4XCtpfHys46unmMg8fK1K7mURceK7NeRZ2FIvRggKvAehxbKB4rG9rZPFYW6Mo84yDVq\
G0w9HvjcazHeawMazusx3msrFfUm8BGAa4CYzus7Xis7OVE9IMq1RlZWeWpkQokKiFfM9odaalEccU\
E4tkSFXPKVAxvxJ4K+w//wv4b+YtqVVf3E5VfdO/c8CM76osxq2fY/\
b6ah13VYP0MG4mzJk4KL4fa0V4FprsIssqls+WH3SZV96P4TaDeGbV4z4OvYZ1itZN6MbqducMo/\
S4Y/eUyKFE6G2BFYQAiQ23UQGmG3lXiHeaQFqZGpYk1Om3ot17iODz1ztqpSc1S4idvzYIpIod7iDg\
O1IasygrO26ede2vnFRNLm1Qh/TcwxTcBbAFZVkdP0aPOsbzlHyR476H6CYi10No/gMOtzNqj+DE8+\
ivgHzkvpeLg8mWd9d282zpyRxNV9I9w0/qJhb96hJDwtrMy661QJQfKDpVZe1Q4hkd/hbMc/\
4zrJKs6Yt0hNwJr8vDSKV6iXIy+/\
W0oIzJAjD4Y7it1z2DRrIND3OvKrJfCHaDganj0X7EOVTsHmkWozIp5KtC4oA8CduJQEuDWMkJCNn6\
kFlBURh8/hLRyPzH6S/\
X7WtmbaYzAytoZzMBKZdYtIC8TrHWqzDoPclagkeLKrDtHIjzjS8QtfeycLjG68hOfagAJ7/xP+\
roTLaJH3uqn+orRfwy3nSpwv/\
rSSWzg5i13IBPMQ6A3HstboDFnBSrQPibYiVBJvqsCdX66C2DoWbsRpqIw9IxD/\
byNXnaZwtDLukeHcACVWQ85zc9vDpX+\
14O7e1ww9LUwbhEohq7MimgINkNbmRWHn9zoCZ0EVyV86JorQaLhoh/e3UALnf6D/\
gZa6JRjmmihV8Pzoe6yrb+vy5wHeGZLt+5krbNuPmM0a511+\
7d56ywsEzx0Fu7H5PinVmdtGpsCnaUvfbCBzhr1liY669tTm+\
iso2AMm9JZmz7Q1cUkwDM74KBtrHXWrMt466yv3cNbZz0FaOCiszDOcvqipLNaQyUY0gsklQWorZ4+\
5hdaL0Z/ZXyTaA5OHlLRnE1j+9hEc9Yu4Z08jGb7ufOh0r8DlPgGG83xrHSqGu5Q6cfAyvF/\
qf6ldfX77+2qQlj/0X9voKQw4qKU1JN9KNRKKalrpvjZi2L0dHhwE4htWv/gWDYqbcFJW1mrtLUv+\
mX5g6X/ad4qDUtGoCptYmlWYqh9bYcSGKY2wOrpkfL+4UfOrH+k/n2/l0bTtRT9XmqtqVsT+\
wpgPa4nuLn3NQ7/\
LeApgmv3NQ7fe7w8FvLKbRxedNius6HuBtI04qia2TeOt4NCsKEDDSnqqYJfIReDpnc+UV3j3F/\
MAat/+ht0V2I68r/gL/1KZorRyyHZVOR//QwOvTTnZaiPNiU+4dF/\
6VeRpuYRy8c8FWgs30c5jbiTSICJw6kJLj0HN6m/\
e6E0SR0XcMoal4Bqrdf0NaHusSbUdX6OILzDJfC5jzINhn4f5nS6uvzdkeXddrv1GVjmTvHATZBjqP\
DnU/VCX9mbiYw4ZguM+gfKMdXUNuR4Fs4M/\
XrHVLX3uJa8CaHJjZP8VEAxegpkbApPYTGg8BRhKUM4gMqsb5vsZzpCpf9xeCuEB546DNDAGk85USt\
fEin7OQVFN8xA1z4ok5UfiTwlymRhPUBl7DCAosoKrvgkn7KCGzVvA7fwCGYGzhtgBJqDK0tGMWFFl\
m00oypBz1/+\
aAP4efM2v4q2EWvvL8tlB6mXLM96JOBYKKF3OMvyGbfyvvCFOYuFLNOvd1tflu9ylLGg6NR5TdzLOS\
c3cS8xCqfkG4cvKPm2PMdFvrGt4yHfz8D7VDzkGzvTjOXbDay9lmBNN+\
1MY4BOOdNYRQwQo3G8inKmcfyVupZAJAlCOK7KrNc9wbuFyp538na9cegjUNebiMzXGMLw6PdRV25R\
terK+g60usIRAkpdYYxCqSscMKfUFU4AUeqKyAmGcFze4s5DXb34aj9MGir9ONLJQ10RGDBsdbWv2N\
BfN+wrNuxazr5iw2HWCPbYBkqzEkNdwf5a4qjKLN2HeKBNCFFMfySxKod78KoqM/yuqwGp/tf7dOQ+\
HblPR76SdWThO/VUlG783N/beZH3agZKr95Xqmy2ifhqwL5vGPz/\
5MNx3qyaPaQpmtl1dtX14vZeVFrku03SIjRJB8IXOkVcFqczdnQniX4Niy6o87x1dK1DXk3UEpwVCg\
9UZ8WfTAiTh724A2dH3HGVK1RPi7rP+\
2ePoL4gFHdsTpu0bR4cWysr1aTgjnDtbXXWf9nOu4DnHs8Sy0Dpp18/\
A8oCUfq2Rndryh98f0YDTfn1Ew7yCl0Wo7/3bJN0+vN3NUmnW7nmIjnPTOddLnOgqDXHwdN/\
2EREf6Dp9P7yrNhh3x9Q135HuVfNWX+zu0v8rz740Qbi/7FnHujzF/8tH5/\
fADZeetRQnfhXRotzkEhRvWqu+G8+ymLj9Ugh81AW8+Qk1sri1PmoIjRQZVGZ9Ue3+\
2V8A6Wffr2701y8ZHKJ4qWbunXa4u8dPdZfpx0w856D/HXaO2Zdvp+/\
TlsqTt3tr9OOeMPr6nRaZfQzn0T9jycRZ3XzB/\
ncFDjxpAdYa8Bz7z0KWEkeGvBL3zqOtQacecTTnDVg67nvIVBH1H2HQH9ZM9Gvd31SppZoXTe3W6vN\
veGaX3rr7oV2PwaVivMkV1mivdV48aDUOhdRHEnwIKXR77x73Wx/jf65RRN2+mv0Swa/CM59EjH6+\
Ou3Ay6fQpy0tZNc9P+TO47Yzln/f/PxU3/DWf/ff97UHZz1/3OXXTaas/4fsxh9NyRQ/V+\
Z9SaJfPPJYdLvY7+\
s6VoxrZPWqkJecNLKBVUyRqyNyHSmtBZSJD66beRBmek4TRORychHqXQaxlipPEozJX2kuR3q++\
K0LT6yU4z+wyVnb/Xh1GL00VIDXDyZGL1xA/\
pWwlRidBlLBMNZlVkXPfX1g33QTaD0L7SoRcZJonOVC8BVPGqYZy0/ebEP6guV/m0PnbXBB4eGSv+\
09582zgcZh0r/TeOvrYu+BE//4jOQjSYKxkKgv6Lv59p/\
K3U6XGgJj9MoydJIGqeupKAK9WUNx2AcK5nnubGoMkKWkXjjQmujUi1SY1NlFMUpMOOUt2kflUkUxz\
KWSRZrf3/TPTqYSUNunmgdZQADEM7nQsuIg7nOoswsNc7BUglHtI0epNBZah1rf590/g9+\
usuHq4rRA30ozjGtm4/c8Q7KSKs8NwtScaSZ+\
LPuDBOphRJZkiUpwnEsnNv2MSgR60QlIhJIDli4uk5GpEizKMoNUkYnw8LtdVKbaJmqJJICLYWFB1z\
gzDQTkTRqGmhLHr7w0F3zQCwiUF+\
4eq8B6uipYdJftjH0650xKoGH1trPve0bpAFNVCZia36RokNYYVAKkSRGHLGOxJFpi190rNCDFFJws\
QKDMsyTuUTAhgpSr9xxz2Xe2KB14U3X/q8/IJh16SXA5acAAQ5pE4Cgtemd8+\
7iAgEcKxk8lduUQ54ASMUDARRrMaxt7YzKWdt/y+G5NqgsSjVaCR/rb/SGTM3JGC+\
DsfVvfejk10zjbPO/+Y73ATXGw+bj2ECgNr9qGIZnXbF/\
J3FUOECoKFXGjUnS2Pg0skpGMdBan0EbLjBedJqlBpii4CcVxLeWTsg0NjY9UzLTKAEwQDxrGUZnmZ\
axTmMpIoCFiUh+4aiJ2DiccaJyY3u8PIIO/CK0TkWUGPCTgdUSQf527CDLjH8YpREwdFS8/\
8GrdoLYARXv3zUO4dLpYD2l0EHwTFwcXyryyGxkHptj8IKfIa9GqCRTuRSZMn8CzMgieVCcjZZKSJV\
ImULXgEUqweE5bRSFilSW5uhkWKQVnPbJE6MrrReERIZFhsFBU2WcR5GmEGTzyDU8+\
vBuLycwVPqxraE+/hUA/WXrR7/emeBaeGSZS0itlE61NPaHxkZ2HhFFOs+\
1MoABIRQKGNkXKKmFjnQcG5TTDBYNqjjJhTCkCVTAR8EiqyEMnpKxMUYqBcCGwkQFsBEGwxmgmMXei\
Ki1+cVzn/CHQbhIgoJBuAicgEGtUYddd2KA7Ero8NjA8txmGCJgjnjAnkKE0jyWBhFLzRr0uLCPcQi\
iKEmN1IG18IA8LlZqHLJYJjrhj3gGY2FzWLlES2GBeFq37Zw0kzPOwXEfHjgH120GinMqsxJ6tJOGG\
Z0EFzEdbdCDDQpEWZ7ITndhJO4jtBaJyNNY5WmWoSAKAbuKN+\
Qiy3LjVmU6bpYHsixjEI7RUFLoWCXIBaBSQe5Zg40sJFMyhxccqKoR59vmNugQSSGiHBWrUHUjDpal\
MpN5bDY0QrabSBS1kwpxbrY51xK9lEoajXvXsm0+XFuMbi1FWH7/\
bo5qlxTFBgSncWKshc5Ifg1PFtohSwNVozgzJ6J1hk6DR9LJxWqlLYLO81TqOEWmboDNcgalYSpjuW\
OzGIliFTyST0V8VaWJjoVVkqyLT1w8LJUikkolErmILFJRxc0DJZM8S+\
IcHQuPrNS1X18JbnXzyEphyzM9TPrLlpN+vTPlZWBV5I4imRkVnchIdKGqooIwt+\
WQKs40hAkUpnLPqihP80jkuXGqQdAIVeGqSEexebONqwLBRoBqUBhB0gaPiaQRoHIxgNjIoBAZLjGs\
KcNVNmkYNSnDxTU6FIDC104pAHX/jah3GgWg2swQJ8Y2pEmSdiVYg+\
F2ivBEGqyhbPIUJTJ5gCcXaI2y2GD6KIVFZTyQU8FRxjJnuUrSFJVS8cBNVsK18Q0T42gl6Fx4oCan\
rFJzLkKrJFKMQVNNHIoHUsJ3k3ggJdz/\
IlCkVJkVdT5uf474gE6C6aBRYtCTliqSUmc5SLy54JRRg7HQcWzGJjC8ROXeivCXvd1jjLPx2WwEzM\
csdLivWkSZ8ZOMuEsIplBhkkyVjpIsETluv0El4Qr8l6TavDNJhUQ9P6jKpKIoOxZmT+\
MM7xaRlCuUm3lnlBnVhlKcVH7uX6+\
6GDSAovJzv5CI8WcQRBWHYFBwFOtc56o7JBKebLRr7jzCUqO7iQ1wOUWYzcAQ6+skidQJ7ySfla/\
M6JQksQFxoxpYp/mchAijaZRZSxrb8/Hx20JdjoPxOpOG3zJ8d5VFrq/tFadaWRuSxWAtLPJ+\
RaVW6moBc3TNlkcGcGzfe0DxCY8MIDagRKPcEOgvm3T69Q7L1IJGVyWeqCjVQgiDGrtuRo8od2EwX6\
azxOj4COUcKLxYqFJbJJpGqTRyixxvCi5a+\
jKtpMFPuU1IeuU6OoOFIrK1wzIXOTKvFFh0OsY611qa//0C+\
Q1qvajqLdwQh0KHuOEnhQ5xf3QKHbo6t8zooyxTia4eVgi8TwR2bPJIR7nScYQiuzxwofM1YhvgjiM\
jL6hsgAcodHKUGF8zTUQEW1DwgITtm7lpLPJIWBeEMyC0Mm5wR2QcKhkh/\
cYDD3qFD1nAwZrrizxAIG4/yAMEHnPaKxAEOik+\
sJPWvblQpTJbnCRLlVodoE1lwqZiM61V2qSHgat9sloyzbJU5QqpSirV2n6xhR5ZLGwThIbVa8LeWU\
yFsllilDKF1WsyzixATfM4zRpUr/klaql8K+6gQOVbcVNgKt/6/o1Tvbi5GI2/PnVAN//\
u5SBjBqMoNzg3Z5OeLRLyyqDbVBiYLhBz8sjPuvIpGxPN09zeMWZd2lYgrEQlMrG1Fn5XloNejAFYu\
fWaY4kWwydF2xMuskjR+t164JGtxZ0weWRr8dcWeGRr8cfBiG/rhUC/\
D1x0oKwMFy03SZWqWNsOlMLG46oIyB6Yza7GcW6Qn8qiCN7npBCjhS/KKJdcCS0Sq/\
qbfJLBpdKUAam51LmUUsPaHgo0uqeNVjOQIDd6OlECPY1gow/\
WpWCjb0kidevBs08YgSL9Pn1BAcqLNh9WV8BXGV3+fGovQFlUFajUtv/Iba7cHAUXSGnlw/\
Y70TI2P/IM5j55YEp3FLFthWAsvs4Mc6HUFA9Y6QoHEpv+\
lAZZ2iQC62adRT7FVg3I1EaJYU84HtDSM97NA1z63dpmgS69OvbzwJn4q3A8cCa2pIHizMqs+\
CO0TkXN7CS4ClaKxutRmibGhY5di+IqaR1aPsrtvSutXVvmpjWNQmh7zyBXsbu/\
5WPyRnBcGsnEwsfUAFgExqgsdaHNLRCzd/miHGYvUbM1jww3lad2t2Z7djOhEtW/\
fvNvpvhog2L0uv+\
5A9SFUInqdLIfpxej37ALpbUPBKdkcH5snRSZpFnXboUnOQXNmYijOIss2bxLHl143gO48MhtF2ejj\
a+bpzrSnomKUFdj9YHRfqoI8CHdySO5XVxa6hV55ZHddnq650UfFuntNqKs7zPMI9E9+\
ZJLQMdRHolu/\
KXyQBPdlVmPAzS0Y0vB048RscOXPRGxjjJjSPMoiQ3iFV25146YrMjSNHYxUeOTxiipjeo2M4tqc2O\
vLaZuUrfpQsZF140ky/IEXm6gMLE/GkcXfXzKTeFFn96NBamLPk5R9/ziIgWRn/7VsU/\
6Q2QVo6QJBZFv60eCgiCywTK5tvDMeAZdFwXCE6V24NjW46ncNkyy9/\
Q5g2TLIV7BVx4ouciu2HyQEWJlq3qQD8MDJ1sRsTfmhEhtn2CNKuF5IOW9n+TqVT/\
CAyu3Sy56dSvgAZZd/51en0rhgZZPnHMHKGvlgZY3Xj+\
DNVrGIIA7WnbosSdaFnEi80TY5H6qZFcjvk7QmWilDIowcNfeMG4Glr3wLgWWCxspUhtMMlDbAO6m9\
5x8os/wUrzH/SoUQe7dSJuCyu7WY48vjFNA+\
dNPrHnJHyiffNeTDYDygc81jiUnuflPiTQiIGd4UlRIgjCMEunEYEvcPYEHTm7Lq0danwdQLu7Px9r\
oniRNtES+Jw+Y3L70GcUyMzKeZfDOOQ+c7D722rMwmQdKdjUKPbtg8QHJg72+wscDJIt/\
GOrnDJLnyUmsQfJbB5iB5DIkoV/vtOtBnbS2+wcnNgcus0SUG7WUMLNOU+NEKxtobnD5y7+cFl3/\
st86V1kcZ5HAvUqoSl63NGNDjf3MtO0OgsLGqJDX5+\
4YLOT1aPJJFfJ6fXyXugx2593rZvsojGL01It+3KB2d3OK0PABxOjvAv9sZWtmN/\
vvba2joiRObaQ95VPo64q9VSJUZDC/wQJ+JUahrqbdBax3LHOAxXIKAe6NOHlU+\
RZdZHsWZDCq8e3dOoFHja/XF4BYlPi2tj101gaf8Euo9H/\
pW8cBzMajsPdAgTAnj8JeQvuQQbNg6PfBzA5ZljGzi80oZWBllMW5KvX07sCtNg4a2RahBtSgSgsIm\
b3ur8Hbb8Kg9dyWiaZxAu90IczsBbgpzOzdrAF98sejqT7CzIPSfqlVxzDNB6++Sa1zURP/\
pODzu6f/EejGSsHnnz2COt1T8BlJAobPQtmPHcWxc7GU5AKf23xuvwmaZnFkexSzvijnkj4+\
pQ08APRe97lnCJoPgvYoz+aBoP0aqfEA0H6fA+WBoGctP3kxZwR97r1HeV3PCZX+Z6ajD0/\
yQNDY9geKoPvLs26wob9xJbLmTvAE2vbvVVqKWW+BAUUCPrdegqP7iX1Aoy/oANfDa+mDx+\
PtTozpmrVK/xK4D8/AlY3pXlnpcMeUlnHK9s55Rt7qs7Re+4k/\
WTHChcOEELUUBQt5H3YP4qaXNrpMKk0lkV3rcraG6d+6p3sjifRiJ/\
0VgcG1TITB6DzssSVCvk8Q8qMmzNq6ttEpjyd4NBid5CnhTNwK+DFiJn4E/\
foeUlI2IT8muPvLU5tw97v37y3VI6NnQo4ZS+\
xawkgWDofbzkMWHuYtC63HIWcF6kR7m6vJI1IwoUT27YSAzf5UE+\
GddD0C9ZTwThiN5ibina1oKzqQccSmDo4sMryjqsy6ZIC3qP9qNm9R/\
8l2ZqJemXUxoCHYEFlZsunXu+\
zBpBKtO7ufbQ1NHdNAPx02Cd0HofTTh36M5qb004ffjlIHRAKm9fBcdGYTiH0/fe++\
M9BmH3gLb232+H8gG8ZDm732b3lrs+9MYabNKrOuhsAx0CB/\
RTM5TTi5k6ziRqPSUtn0a9rVQrao5c5zHdtOgF7f8GlDupOO+5q/Oh7100kH+6vjW9YvB/\
FxSh1v2oraahAJ8NYJ4JjaOe/KMS144uf3c1HeQxee9+eclfeGqWNe5Ky8F7/+\
m6BagYfyfvr5nUD58VDeWLIDVd5ETL+\
YdcWUTuIolS0jZcs6bbOVKgkd6V6h7beTpU5Qp8GyYijIWH/JF//\
ZRwyL0RdddfkRPkxfjL7uy38BFDtxT7a1/SSk2ImbsS5qQI+m+ineNevw8G+\
PtjbM2fJpH5McKv1zB9eu9gEJodJ/yFuvf9YHtoRK/3c+fQcwSSxugLY+e/\
cuYJJY3Pqs0UksbnrWBKKdBi55GlUN++RB40GC/fY7P+\
wVZWjnnq9b5OXTt5NKQxu9POhi9LzjB7z81WL0mg1+3mHbF+veuwBPeM01yMbysDCHLvGLCoZK/\
5RV2+qSoMHTHw2giBsPC/OTJ5BM87AwVwIagrUwZS1Jv95tfckHaq19ZGKXhr32nW8f7aO72oj/\
vveN8dEU7Uj45AGAnKiA1X03nu0lBW1Uue4lL57rlW2gAlarXxjHJne6bM7lrLMNL6x4CJzjAAv6l9\
y6H9h/HgGrBV9FWTseAav5s3gHrHDBMI9rBNi7caOndhLsom4qz9NMyijq/hRf8WWPSAnbuyNF1+\
oIu1SE87JYyThPU79uWsWD1ljoOMmVFIlfe9di2UtnP/YVf2N1/\
g2fAU3XKWM1bQjFkKnvMGP3eEr3cRWpqkQJKWwbpYSJlXPHlJtzEqltUsjY3hUHoGNtNl/Dr+\
3xMH3rd/7iIM6mL3owBdCXh+nDYQceps832RAq/fj+iOOfkumram2bxKEDeyuP/7sBHwVXjL5/\
9Xk7fXRIMfq9337BC6wWoz/y3ke9oGExeuEbURCDCuzdBz+ARSWaDpjYVYgWID9c+\
cJVrMOA9z2CXGoeYcATn9zOOgz4939aW+AdPP0XnYn0OY8w4Bt3ov0PNAxYmZVAXZ2eQHj0l7U8/\
XpnxqZ10kq5cHGexyJKEw1apDs3T0oV60j4feK6He/8/O75/uZ13fjdt/ib1+/MP3uKv3nd/a5/\
a5A3e34ZiupQ5vUYGIOgepkvOGHSxgCZifAYe7lZLMxy+6P3UqeRyHl/eLJ1w8zbjuFsoZ8//\
lsAbfOw0DjYzsNC46sJPCz04YAG1hba2c1aC201WJzkuY7yLMmAiXbB31iITNg+\
W6ihK2GkvYw7Ya6Lj3omWSKjrMlH/lqnTNj6K3/Dffrr/\
7qB4d7cauIXJ5CfCMPt1pvYawz249nVDnIhcBtl+HpFfXnYcLv1aSJyEWn4RUgeJnzDsr5/\
4mzCrzi3D3ysgIcJx/l+HiYc347kYcKxymVswp2V62nCB6XKtNI6Rp/t9TGolJeN/WbCbLdO+\
auXwNcDKGN9yLOvApCdMtZPTT2qQRD7xUZB7PMbedmLDt2yPUBuqsy6aMyh4APALOxy64ZZA+\
BKJQ9r3D9xzTbO1vjJm1cBeeNhjXH1Fw9rjO/K87DGuMkSY2vsVE+\
pHWC7aiTVuchlFHV99qj9Bfce9U8EAcXNdq2NWc9S4eeZFPux6cV3rfHRPMXo1RdffLePnLej7rDKm\
CqXwj1NqHIp3IyN+lLRVmizp3XzSHFKaSYyKTODgEhGCYEJX4Zzyqi4qleofIDDUmqQCY/\
iqg1rDwFyxqO46rHPP82ri0ll1i/Anl48iquw5g20PbmPZXfGruRnt9bf/\
amByrOtdb885A3eJrzGtlJ2e9H9PwRFm5Tdnvfmv93hb7fxDR7KbuN+YZTdxo1OiTLn1tCaoweYmN+\
aiCQLo1uTFOVhabEPysPSPv81VAbMw9Ju2I70AA9LO38AeRQ8LC0qY2ZtaZ0xK/nQrVHnqWWU+\
zvY6/4PZXSx+0sZ3Zf+RN7sb3SxiaaMLr5kSxld3NKTMrq4FznlLONG6YSz3Lr6s5+\
IuZhonPTkYaJx3RUPE43D3DxM9NDZB7A20c9eOdYrLRYq/Qf9krczTCRDwjbRfXtJ+LPlq89xSvL/\
ALrc0Y8=\"];\
\>", "Input",
 Editable->False,
 CellLabel->"In[4]:=",ExpressionUUID->"af7f0613-b823-4292-b9e7-d4dd6a3b1963"],

Cell["\<\
\[Gamma]\[Sigma]Plus = \
Uncompress[\"1:eJztXQuwnkV5zsk5J+RyyA0IhwBpHGLRytHd/\
fa7gdQbUqgEI4KiRgmQRL5pEhgCmimlpiM3LSpaKrYghCmjthNrimCRsUMaL6UINZSLqDiJChKVwUQ\
kd066u9+fnP/7/vf5//2oo/syGZ0MkP33e3f3vTzvZd99xQUXn7W0f9y4cSsHzB8Lll2+\
cqn9h5WD5o+zi+VLVi4db/91ovnjrPMvKy5ecf6yos/8S2H/c/l3duiCiz+85NLyX/\
fPUyyrjGibDPxgpZ13uftzRdv0B+bbuW/fvtp8lZ/ss38/\
ofKTeT1JKGco3A64aWrDixcqXx37TYvE/\
uroPWZ0fZ5yqQMVwoY7d69FCTXr9v2zLifn7tiyXqfVZSOIfX8B7PuK6rj6xo0ntjTQrSgn7L6cPZ1\
8EOhCaudSTPUbF+\
pZrbQivfBEEZ0aLx0kOLjzVxM7qfzDrcNqJVJZHlKhiFCWNYXXi8qtkMqXpPfQx2m9RyywQ6HgDSMF\
sT7cfrF40VJ1WvvO1elev33Tvvo05d9ctH4A0NhPbP71U/vA6EFi9Aq4/\
kOI0QdoXFHfxyfmvKLLPtK/efTDuwGbDMDfrL0EsdYE+JvXwDVOhL+x6+l2qBQvrTnzN4C2fkABPc/\
97/M7wV7zXHGU39n2mud5KM6TmsgI5ONSRPx3E0smNc+tO8eDXRhoNM/8nd04z3+eHS+\
ieQj132UeKz3dOHSg0V5gDqXmeejbaA2YQ6l5frIHzYM5lJpnNhjdjUOrp99dd64o1+\
Utp5hDqXnwbmIOpea5HHIW5lBqnhPhbmIOpeaxurobh05oJGWYQ6l58F5gDqXmOQHuBebQ6m53t7Mr\
ynm8NTfmLGoeLF+\
Ys6h58C5gzqLmsZa4G0dMJH6D9SXmCGoezNWYI6h5sDXEZzOJmAfrLHw2VW1WzvPGN00Kx2kY8+\
9qs577M4T1KBcjPPpvmY10PXFaAdL/\
Gci1hASHQH81mFdsvLpvXJdZA6T4hl2IBsp3DXUVd36imx3lsorHIPcfEvIqPHVo3dsKhv7aKXxpc3\
O8zGNl71rSHGfxWNmbZzZHfjxWdiikAXs5PFZmLU83lE3g5gBXccY7m+N+His7+vjmngiPld0/\
2jyeE+jKPPF/PY4UDP3eFgrbXh4rW/\
jq5n40j5VFLyGex2Nl1qvoZqEIPRjgKrAexxaKx8q27m0ePQ10ZZ5xkHrUNhj6vfE41uM8Voa1Hdbj\
PFb22L7u2o7ARgGuAmM7rO14rAx7glimgirVGVtZ7VdjFUhUQr7LaHeklZLEpZOJ31aoOLpKxYGN2F\
dj/wN/Yf8b+RcHflGvCDvwC6oEbDn5k2r5W0fxZf0MO7/\
X5cfFKFFbV53hCeKsiZPCy6F2tFdB6YsEWdVS2eqPyerP8m+oqULic1gGCQ++C+uUbD/\
Ui9HtzG1G6ffB6C+VQfeFdHywojAAkaE2arAyQ++q8DZzSAtTo9LELjpt6++\
8xPHA1Hu7Tt1bHdSXPDi2GTWyiB1vIwv/\
xkPYcci2nCbMkFO5Iwf1dG89vXRKZZNqpP8aMtZksAVkgR09RY+Kx+qW/w3Bez/\
oPkFtLTPGRCG8w63NuhvKYJjyVncDCBFq0dBWJly9prOAOOAfDXQ94NroD8JNGyAW/\
ppxfNjhTm7sUJu1R61jePTXOMtZ8ontZNVHLPrZ+\
QCozLttm9fZtTJ1XxgFoweJ0c9AvqBuHCwYPirEva7NetV7UHaIAq7h0X/\
dGnSCgeYTarMeBWgINkJY5XL6804cKgJcLCYk5ImPN7E3J2/tam9qo7/cfV9re7N1HB/\
rtPpZ3tZpWj8z61Sb9UlPKxAq/QP7eX350kkV4tYcc2vdnSkuW140ENHT/pS++ESL6I/m+\
yW0ytHfgttOlbrfcNUQG4FeezcywTwE+okT0cnwEOjXAxqCFWgfE+\
xEqCLfdYFalr4IIjLDowhTURj6sGP99Hkvu0xh6FvCjA3VZn3qLj8cEyr9Xwe3+\
Lhg6GUwbhEohq7NuqW7aQuefhx+cqMntxNcl/DpK1YCLXTDa0/2Movl6LvUngae/D0PN/Hk0R0M+\
lbbugc7zHmAZ7Zox15eNzJqs94xn74PzkVn3fVNZtVcRDyXlc7yAU2Odbqqq7m77gfq6sErXt1AXY3\
7lybqCoc+KHWF8zSUutp85WCIx1Wb9fAjd7FWV8NX81ZXGCLyUFe/\
hDIRqLryhlhOX1R0VjE9Gu0I5GB8RGjHYtylfndGytFv394kkIPzhlQgZ/OEPjaBnNXn8o7Mitl+\
nnyo9O8Bdb7BBnI8y53qhjsY+\
n0wlWP9StVLcclH8w6tsOCy0xroJwy2KP2E41mUfrp4m5833r1kZ0VZslPb93WPT2Cjzd741h2stdn\
q7V07YoVPP8zz8dBmMwANwWqzKZVZiaH2s21K4AC1AVZPj5X3H/jJWd1/0v17f5DG0l0p+\
oPUWlO3Jg6WvXpcT3BzH2wU/v+\
DUgTDHmwUvv9keSzkZdYovOyo3c1muhtH0ztJa2jPON4GCsFmDjakqKfKfZlcBJrR/ov6Gjcf+\
xQw2oefgsK4VJB//Y1+8ZRy9M1gjXSQf91hHHpnzsv8oo6h0n/V19CZ8AjbL4GiwCJsT3/\
ep3U7UAYlrejWPKl7aBra7tVUVSwByIqHYVySgAnFsZC6AWLfB8YICf00+\
fUI8zGVTjlXHxa5ufO3xQem9WbasdHnQ46h4puz4L5Ste5TGHHMNrgPgXJMPW0NT4aQhRDo9+\
F4x1Rdr2d9aS2Kerzqeb8DLUf/xnP7eokBBaAI0xjCAdRmfc+\
hfmojVPqfAu24uACoOZCnAgVQPgLsRK1696Pq2JQULX4W3eagTNZ//dCvwqWXHqBSchhAUSUD1/\
0dn5KBWzVvA3f6ccwMnDfACDTJVpWMcsKaLNvwRV2ChlbNaQA/\
F054sQH8tNbeX5ZxzJ6S5eFNAcfsCb3DWZbn38n7HtcUQAMTWaY/77a+Kt/VsGJJ0dd+\
1MS9fPrrTdxLjMIp+cbhC0q+\
Lc9xkW9s63jI93PgSS0u8o2dacby7QZ2vXJgTTftTGOATjnTWEUMEqNxvIpypnHKhbpyQGQFQjiu2q\
yfe4Z3Z5R9F/J2vXHoI1DXm4jMdzGE4dHvo67corqqK+\
s70OoKRwgodYUxCqWucMCcUlc4AUSpKyIJGMJxeYs7D3W1/\
TXoTHioKxzp5KGuCAwYtro6WE34O0Ce4yu0Hqwm3H+\
yPBbycqsmHCTYtrMCf3UnabV96EMH3yKEqI5/JbGqyfv5OsgSeaqA/KBOPKgTD+rECl3MdWLpG/\
VUjK4keW4nfb+\
nFZAXYwYrnz5Ye2y2qacYUXJHbgamiBxOyXjDpwfCvLBUct5wZQ8Hqh8iovMtsnoUzvW0x8VhcAJix\
TQNR8ApnEdWFaKvDnSeyxGwlII6xTPBW2V0dekwwU+hnHx9VlwWHGh6psamxPWNFg048eHOrFp8+\
jbReeg/3oQuwFMs8vO0SXZwZEJXGaptnWVgLgz17kFmDFWb9STINoMc6Kc/jzUuUdV23Xc7+\
TWKn20gC6eu39JAFlLPlEUrsfeGrhG32h5bueYiOc/N4F0Jc4RkLTnFnCmI/kAz5T6SPxMQ1pq+\
2mJm4V93tsC64aifdJugNvqTzz3W5y/52z51QgPJv+\
r4rQ1azMjzkTRRLWZW6YBjMLVZX7UY6WIeeuLJh55nXVHztUdQnScLPVG89m1IJQTaYsZHz7U9nHZo\
heI1f9TXoRvWJo/v8tdpz/7ixC3+Ou32Z1bt9Ndpa/7nbqAvKZ3243/7j25ts2qjZy7rB+\
c8RJzVHX/Dp/7/lLc+xhopXfCd48Gp89CAX77vJM5IqZh1HLKgLDRg8fx/Iw1OVHOHQH9VM9Gfd+\
1OplVoXbSpM3i4+cIVs7119+lWL0ZRnCd5lCXaW4u73ymtcyliocDvKH1+2snnPe2vz9/3lRf6/\
fX5Nf97DuDaIWL0Nxd3dKhujZ5KnPOizaNs8O+WPcft5qz9v/HUn/+as/b/3kXT9nDW/\
s9fffV4ztq//+wNQA8Eqv1rs96mkGdOVJiGQL+P9bKGa+n0dlrrCnn9vZ++r05GaWys+\
h6Rmc4iraWSiY9ya/ulynScponMlPBRK22GMY6iXKRZpHzEuVzFr8759VQf4SlH//CLt0/\
0YdVy9Pcf+u6oD2O0wiCvmwDYaBoxes3cIFmrNuuCX957lA+4CZT+\
EjbFSaLzKJeAqwY4rKQYXnLq2T6wL1T6d/1g4UYfIBoq/dP/6m1Ac0xmQf9tk270Auuh0n/\
2fGSkp4ZJf03fz7X/\
rdKv8HRrFkbiVCRZKpRx6yoaqtRfdm1xHKk8z41BVQJZRuKL7rcjqZapMapKiDgFdpxyN91vVSLiWM\
UqyWLt73I6DJApQ2+eaC0ygAEI9/N0a4NznYnMLDXOwVIJT7QED0rqLLV+tb9P+\
qh6JUDeRL1hl4cppneyUWsLhY7y3KwnioVm4s+\
ebsFNorSMZJZkSYpQHAvntnUMkYx1EiVSSCQFLFxdJ1tKppkQuQHK6GRYuL1O2hOt0igRSqKlsPCAS\
5iZZlIoo6WBquThC29dPw9oxEB94fr9tz6ahroTFgz9VRtDf94Zowp2KFa/\
9wunUOYziTIZW9uL9ByFFEqtIpPECCPWkDAsbaGLjiP0O4QRRpQBGOanuUKohgpRf2bgxL/\
0BgbFpxf9xUx/OLDliquBv0/BARzQJuBAsfnCeeu5AIAy/\
qOz3CYc8gQAKh72v1yLYW1rZaKctfW3HJ5rg8lEqtFK+Nj+\
EeNapOZkjIPB2PYX15z6uumcLf43zrsCeDU8LD4ODARq8euG4cCsS2e2E1c3mdaojMhIpJHxYpI0Ni\
6NqtNRjrTrtrEC40KnWWpgKYp8UhF8F5SQKo2NVc8ilWkU/\
h8kfuycLZ1lWsU6jZUUAAsTgXzndcrY+JtxEuXG+Hg5BGM6XmqdSpEY7JOB1RIR/\
jJwkGXGORSpAHaOivX/yaX9ACZTsf7+\
HShwMIOgyX6vEjcInodboSaZC7OReWxOwQt8hrwaGSVZlCuZReafACuySBy0ZFJFUkWJUil0DFikEZ\
yoa6MmIhFlaY5OhkVKoQx3JkZRWicIiQyL7EKrrElImaYQY/PIM/\
zkyVFQChlonqE264sTUQCEer4rAPqr1o/+\
vDPBXdGRHWFgi44inWplDBANjZwylELoPNeRQQwIoFDIyH0iUlpqoePYoBx/\
XGRZP4qTXEpDm0T1exQqcu6rwVMqNvYoSgG0oUCRE0lpMJwBilnsDYmK2ZM+P+\
wPhHCJBAWEcAU4AYSKcXM+\
d0qADEto8djA8twmGAQwSDyAj8PRBiLEymBipVnDHic4xiMQIkmN1IG18AA9lsWUcchileiEP+\
YZiaVNYeUKLYUF5im+undoFmekgwM/PJAOLtsMFOnUZiX0aDsNh7UT7MIy2oAHGxUQWZ6odn+\
hFC1rQkek1jKReRpHeZplKIhCAC/\
3hVxmWW78qkzHzfJALmpkEI7RUErqOEqQE0Alg8ofG3BkMVmkcnjBgaoZsaAkt2EHoaQUOSpUoapGr\
JimKlN5bDZUINNNJIqcFpNxbjY51wp9ksoZ7fzczRN8eLYcfdNtKG40s5OfylqhNDYYOI0TYyt0RnJ\
reJKwP7QZSRFn5kC0ztBh8Mg5lQFYW/+\
c56nScYoM3SCb5Ywow1TGbsdmMQrFKnjknsr4apQmOpZWRbKuPHHxsFRJoaIoUcg/\
ZJGJKrVqpJI8S+\
IcHQuPpNSN964Aep5HUqpYhKJIM8Kkv2o56c87S16FVc7jFSozGjpRQnZgKqcrclsJGcWZhhiBwlP2\
p5HI01zIPDf+NAgXwerbSGgRmy/\
bqCoQawpMuTSakSJtoJhMGkOpERkbCZQyw9WFuAA3svlC0aQAF9fnUOgJXzil0BNuuEKhp3LxIk6MY\
UiTJO3IrQbD6hThiTJAI7J5U5TF5IGcXKBUZLGB8yKFFWU8YFPJUcYsZ3mUpCkqo+\
IBmqxt1sYvTIyPlaBz4QGZXAgqNecidZSIiDFi6hKC4gGT8KUkHjAJ970IFCbVZkV9jluPCx/\
eTjAZL0oMdNIqEkrpLAc5tzIuZdRgLHUcm8EJDC2hgiRtr/\
UY22z8NRv88rEKY0hKS5EZF8kIu4JIikq9tdzeSIskS2SO+25Q2TeH/pJUm28mqVSo1QdVk+\
SqsWNpdjTO8FYRyTiHwswXRWbUGspsUmm5cy79OMh5U2m5OQ+\
hqNRhBE1uF7VBwCLWuc6jzlhIeHJRBnB84lHjO4kNcDllfM1AEOvlJInSCe/\
cnpXqzOiTJLGBcKMXWGf3yopLo2Yis5Y0tufj47OFuhwH4XWmDL9l+\
MIqixRfGR6IUx1ZC5LFYC0s0n2li566IsAc3a3lkfib0PdhYK54JP5+qhBqJJrjhkB/\
1aTTn3dIpitgLAtRk0ikWkppMGPHheh2fWggX6azxGh5gdINFFp0tbu2PDQVqTKCi7xuBBZHMh0pg6\
Bym4j0SnO0BQqlsFXDKpc5sq8IKtpuO8YfVeb/fjF8/\
xovqmoLt8Gh4CHu8knBQ9wPnYKHdlVZZhRSlkWJrh9WCMxPRHVs2kiLPNKxQGFdHsDQsV5sg9uxMPK\
CygV4oEJnrBPjaKaJFLDvBA9M6A7GQKhY5kJaH4QzIrQyboCHMB6VEki98QCEXrFDFniwy71FHigQd\
x3kgQJx13PGKNBJ8RHttLbyoFGU2aokVSnQGoNdUSZtDjbTOkqbdC4oWyhZJZlmWRrlEdKUKM1qE7M\
uNGl7HzStWZP2qmIqI5sgRtlSlGhVcWbhaZrHadagZs0zR0vlWnHnBCrXilsBU7lW/\
BTGTGL0I7tQBPHwTvbdnw03VlCI3MDcnE1qtrxtEhlwm0qD0iViTh65Wce1Niaap7m9W8y6pq0EWEm\
UqMSWWfhdVA56MQZf5dZnjhVaDJ/0bE+0yCI963fZgUemFre/\
5JGpxS8s8MjU4rfAiKf0QqDfBy06UFZFiy5VpaI0irXtOiltOK6OgewYg5ziODfIL8qEgNc4Kcjo0t\
GR0S55JLVMrO5v8hCDZffIoNRc6VwppWFdD0KNRqkZRJAbNZ1EEv2YQo3eWBfhRo9qROqyg193MAJD\
ej12QaFJ/MQbhSbv/l4TNOkYzJyfbfqR20S5OQgueNJygG1yolVs/\
sgzmPjkASjdUcS2AYIx9zozvIXyUjwwpasaSGzuUxlYafMHrPtzli6uLRlQqY0Qw0ZwPHClZ6ybB7L\
0u6nNAlp69ejnATLxM3A8QGb10fGXCch02mlWO600sBJpmhjXOXYNietUtSl4kduLVlq7JswNMtNlE\
ZbU9m5BHsXuwpaPtRsLJaVCJRY3pga3IhgGCxktUk7s5T2Rw6Qlyk57JLZRIWPv3iVUfho/6kI+\
pQLfrKTy0/h1byI/XZz5IgKXR6DNErH1TVSSZh2bFYLMEGYxk7GIM2Gp5l3o6A1ZeGS03dlo4+\
HmqRbaMz8R8mJGjPKLyrgeUp08UtqeEVc+Se2ed3tYJLX9+grzyG/jVwF55Lfxq+\
SB5rdrs34b3I1phZWCp38fvNvj8GVXRFwGyURmTGkukthAXtmRdB0bKbM0jV0s1LijMcpmQ0ycWVib\
G4ttQXWTes0yVlw22kiyLE/gtQaEir3gOIWKW+n/3nWmCBf37iNIXfBxjcB6va5IQeTDZ337SH+I/\
NADhzWAyPP3NIHIzpHRItcWnxnPoOOCQHii1BIHW4YX5bZBkr2azx0me8VdecDkUg/\
YPJCR4ciW8yAvhgdSdpcW8yiVMrWNgTWqf+cBlfc/wNWrboQHVm4B/14dCvig5Z5Po/\
BAy6ccfTeoZuWBlp+4GZlcHmj5qwMoqsYdLTvs2BstyzhReSJtWj+\
NVEfrvfYMoY4igyIM2rU3ixuCZS+4S4FlV3ogUxtOMkjb4O0mt5sc3PUJP6MIssetKgopl9q2Z+\
NsBJVHej0oTkHl84avPcQfKt/7hiMbQOVfDSEpQVB5JMnN/yKZCgJ0hidHLa/\
KcIrQiUGXuGkCD6RcirZPTp8HVC5vzsfaaJ8kTbRCzicPoNzywkWsMiPjWQZvm/NAyq7QqmdJMg+\
c7AoUeva+4gOTR3q9u8cDJsubtg5whsnz1BBrmPzuQWYwuQpJ6M877XpkO63OzqjEZsFVlshqh5Yqa\
NZpatzoyEaaG9778iqkpUp4y09niTEZcZwJibuUUDW8LRNqzGembVsQFDaGJbw+\
t8ZQCa9HZ09Uwtv7uV3qGthpJ5/3tI/CKEdv+9QJXuJZjp59v58wlKNzwP4rilmd7L+/\
qU4kkji1ofaUT5Wv6+\
MeJTISBvMbLOBXZBTqalr9v3pHMwdZLKfsL9IbcfIo8fWsyWBU4Nu7ZwKPAl+\
vJ39Y1PcWu36wcKNP+CVU+r9830nA8PCo6j1CIsMZaFVvbVZC+\
5BBs2Do98HMDllWMbOzlLZQNslEFudRpZV3O3K1oVBhu4MaWIOqLRBo9rq6hu69SYPWc1sqmsYJvNB\
FYWZ/xE2hZt8+DRRo9m2lT6Hm8mKC7VkRw0QfuvamtM5ll/AnhZ4/+dxjoI6ZQs/\
HzUXt7Sn0vAVWMyH0LCP7vFEcOxcrUlzQs2O18hHQNIuF7UzM+\
pKc83R9aht44OdSyXlEoPkAaI8KbR4A2q+BGg/87Pf8Jw8APbzk1LM5A+gLvnO81/2cUOl/\
bgaytDwANKIhWAA9UJ1V2P82sULW3MmeONv+e52Wcta1EBER2LnYCUcPEPuARi9vg9YH1tIHj8fbm+\
jvmLVO/7lwH56DK+vvXFnlcPsryzhtd/s8Y1/1WVqv/cTvVIxx4QFCiFKKYmOjw+\
5B3IzKRldJpakkkmsdrtYB+nfs69xIIrvYTr8PDYStaD/\
nCRUaEmJXXttoD5c1EphJBHsGo448hZuJRwHfHWbiQtCf7yEgVevxCCFh/zqtgRYuLp3ZW6DHRs+\
CHDOB2LUH9u8aA1nYxFwW5kH6WchCcQxkexb+M/1565W1PjK5QvEZhNz+vGhilX67eLSbVaqN3g4v/\
xNBzmLjRHQWE4n9HBlbZOinVJw72BU6BE//\
L2aztnjFo7sRH7KQ8uJsQEOwgbGaZDvdcGg7Wa23qrWKbJg/7WhRWJYM5rmObbcprzciWr7uW0/\
6ur+CGvfDoaP8FdTadUtAHIbIuhSbd4wHh0bkWYo3wCMeIo5p/\
fAruJTjFNNvuOkOzspPbN07ibPyW3vPWwDX8lB+h0/p56X8arP+J4TIgWYCqpqJ/rxTSkMVWvd2/\
rbYOg2dHaW75wyhO3yU7r7mETQ3pbs/9n4EXCnd/eRcpI0nE/t+1zg+UPSj/8zb4TzmzegceWjj+\
1azdjiL129D/\
MNDG18PaAhWGxPBx3LWpVPbiasD6LJiXUS2mNO2WKnTMAazpbYvJSudoAaDVcVQkrHg6nPe4yOG5eg\
bLl31pA/Tl6Mvesffj/qwWDl6wr2oTRJxIbYWuWwfTbVRtDA7fJbYePS2232MbKj0zx1ZfZmP2Q+V/\
mPeffNvfIBIqPR/6/a7gbyxuPZZ/NMGpAFYXPV0kcwurn949Fe1JP15p3wrIZ+6ch3esr0jTVP+\
zRl/9iEvjFqOHv3gV7wQYTn6l9OO98JfLT9gw24vtFOOvu51ftiiZck7TVEIh1ubddWnURSLh3E59l\
w/nzJU+qeu3OWVQgmVfjGIar94GJdHn0GAkYdxwf4OY+\
PiBk5rp7X0d6I8TzOlhOh888i9ky0iaa9Kp+gSA0FAy5HK4kjFeZr6dS9py2HoOMkjJRO/\
jnrlTq55+pgzfWSmHH3jhe8HfW6pPAOOyFFPXmJ3aWonB5QLTiKppO1bkTAJibnrJrk5J5natlA+\
wCPUlbQ4TpvN1/Bto0EOSynW7f0paLjKI04mHk+BVPKIk2HcxyNOhp2qQO8s+\
Ng9p9ArYb9i9aYpDSwC8aVi/YNXgIeKqazLlYcOgmABZckevPUDXuivFUhZs9MLa/XK0VAZ8+\
sn72BTFHjLU6tY52im/MMfg5PhYXu+NB/xIQ/bs/505HPxsD3Y5+Jhe3C5FmPb40R3ejutdX/\
HKuk4z2Mp0kSDBq52jFYqirWQfo9vtlj6i6Mn+KiUlgM1aXStjwC34t8nfAA8lkUF+\
XC4kQry4XpZKt+Eb4hQjVbXr3/++ACZ6aX4JOM7CQ1wKe45XqVT+wQw64exisW/\
OONhHxQXKv1DG94IMCuPqCJGSDyiirgKJ9Coove1Gx5tSAkt06LBmaxKaLRuNmx5BWmci89suHK3v0\
mWf3sTkEHKJF/7+slemLoc/aFr5ngh2HL0v69D3EiZZD3eD52Vo4nq0wD54foXPsE6S/\
fgJuRx8bCnp2xBeWIe9vSj70D6kIc9veQsJNM87Onb96L952FPibgIK3uKXy9xlq+r2+\
sShHGS51rkWZIBx9daoljKTNrWWqiFK2FmW/5TD5eZsLitpzyTLFEia/KwX3HPCxNn+Rvfu+\
75mFeioBw9+7NNjO8DTfxh554l9k6ZfTK73jYuPKbb3xa/e+KRhf12W58mMpdCw2cgeVjyjYv7/\
pGzJb/ugj7wQAEPS7746GtZW/Ir34UUHA9LngAa+FtyZ+p6BrBVlOlI6xi91+\
tlVSl3edH2vnf6u8v3fPIQ8GwAZbGfOvT7wBWnLPasrU80cJcnj29isW+\
E7ENFsBccu60ecAiQpRb0H7uFsXEubhkeBJfceZjkgSmrdnE2yVvuWAlkgodJPvfOQ1ib5Dd9hLdz/\
SSgIViTXNXy9Oed6FYaARbjLooW095vjxpa4qPF5u0fXOWj9MrRO9+\
iQI8KqqppwfceBrWJVFUTrpiiqprwrXaqPhe3UaPeIsI93qYTzHDJwuUPkGwQAovVqy1vHl3iA8VCp\
R/nYwdZ0L/3t9dO8IGrodI//\
fZfsb7Vjm8J8aiYwg3GAq2Yqs2KW5oG2mHcx0Q7Y1ZxmIt1Gz47WLcq+LYKZZcvu/\
zyDf52GVtayi7PO+cje/ztMq5Npuwy7h9D2WXcsJS4N1NMv/bx3Vws7arPj4I95mFpceUQD0s7/\
L7rWdcmD52KLuvzsLT4PisPS4tbYfKwtKjyibWldYuqOMMtxzfVucyVEB2v//\
rdSiUIaLX80TrSWSr9cnW9PGrKFmM7T9lifAeJssW4Txxli3FjcspH3gEtN+\
Ejl3nPTGZKZVmimdjwkrd6pWtZmHOvkmwehn3xM7t/ztmwi4/\
8jLVhx41CeBh23GOch2HHr5QGatj79pPw3iWXne/U5f8Bc+/0kg==\"];\
\>", "Input",
 Editable->False,
 CellLabel->"In[5]:=",ExpressionUUID->"0e41739d-d122-4d02-84a0-88afaba6e549"],

Cell["\<\
\[Gamma]RSPlus = \
Uncompress[\"1:eJztfQvYnUV1bi7/H3KD/\
IQA4WpaqFjll7lfAFvOERBUaFQQRMSg4bKfAlJACwVrWgWxeix68ApKaG3lWKzUC0UefIxU8VJQLCq\
oqJFyiYqYCARIQjgz8+3k39+319p7PtqTzPLs1odH+WfPt2ZmXd51mTW/94Y3vfL0mdOmTTt/\
LPxj6VlvPv/0+F/OHw//OK5z9mnnnz4j/s/Z4R+vPPWCzpvOOfWszvTwPzrxX1d/\
i0OXvunPTzvv9B165+mcVRuRJus8+cwzzzR+dX6c7uxqvpn10WvD6OrP6Z/\
nNGaDJ0pzQMPRj58DfhxYYC+p+Dz1r1a/gYfHL3aeiVTNru3c/\
sDOPdNq5x4bvHOdx7fNVgDzDNuPnO2rWHTrdi0eTF6DiPXo1sAnibB+Y9aNW2ZtzlcArefPCv84+\
WAmj9SnzwIkqP9Xs/up3H7riJw/UjeDNyxf3TzdT9Xp470b2VzG+JYFno3+5ZzmYgYrK/\
w3g6gHFttQGKXIW7X802t0TDvpozOa1B/\
2vhWDuLMxeuKhtcjoMWD0ig2bkdGzgNGLpmO7NBvYpRUHnreptkuNv6/+6DXIbD3C0vjNuQsWIb/\
BuezEj2JU74D+5nCUM+dM/aZ5TpfN25wvyCve35nxrAS5Mc+\
0334u67yHzbPml09kccKwecZWYzsHWIsB8+yOSuTcVvOsPOPAGUPBRHNPzxhH1gBokgHzuE07DuDW/\
Hmue930ARycP8+NM7E9nTN4nhwLN6/\
NFJ21D52AjB4DCF993uwsFThsnqVPGmQDcGGB5rn9xxiT48ICzfMX97UXFmieG1F1hQsLNM8Vb/\
jUQOM6Dvxm9vsOGaDG8+\
e5bvkGZA24sEDzXHY7the4sEDzvAU1driw1CntKqCLZiOjZwFfvefu3VrjO2ievV/\
1VGuzAM2zegm2CzinQ/N8G1U9OKdD85z5gY0DOXQH4DdrDsJADs6h0DziEGwNOIdC85yIchbOofW/\
VPPci46G4Niin7f3HKB5fvAbTL5wzoLm+X1k9CDOguZ5x+\
bBDsEc4DfvX4OtAecIaJ6XzmjPEdA8X0T3Aj+bucA8J6GchZ8NNM9DqD3B92ceMM+\
0DoMjOQW4X81ZJ47FHKcy3cc+1+g87MwAXiyQ/oc3t7DbBdK/4vnfLja01wjWd8793h3DAy/\
Fr2L1DTsP0HZUVnHBSwbZQSqruAWlYTahVUx8bvHAzANgjUtcxfF7tPbIaKxs0XrMq8HxFo2V3fLr9\
l4rjZX9YmAoldTKmomgf3kMydwUihgbJ7P2gF1bex00Vjb/rEdb+\
6g0VnbgDlgoGPeaaaxsvxmDEATlleFpTjw6S2NlK9bNGYiXAGkrcBXLv/\
Lb1tEOGiv76voZreNTNFb2T2gED8dLNFb2q2eBlwpdWWPWG27AMiEAN5ZAf+\
NkNr10fessJI2VHfd3M1vHjWmszP9z+0wtjZV9HaUBx0s0VoZJ0yC8RGNll+w/\
OHsJ8GSBqzj8pxiqwPESjZW95L0tciikVvYomn/H8RKNlW1+\
Fnip0JU1Zt0frQwuNCPWOJmxPbFYBY6XaKzsY9e1r4GgsbJLZ2E04HiJxsruR/\
UEjpdorOyS8JdBqKKoaxroKk77efuaExor++\
YYRgOOKmis7HZUpnBUQWNlLxl8JQj8BoA3ClzZm6djNOC2i8bKfoSeGW67aKxsD5QGXDcCvnKBK1uP\
nhmuGwtdWeNXU7cpG39OHx0wOh3pnN71VFcYG78ddPlx60ZsvS13TuMP8d+\
BqwXGNUjv3arqnuDcGrH10Z3nAxf2qr8szOTqavRFU0tpnN/\
9aOXgjKlVNn5zAvrtMfQ3b8u5etj4Dctc47B5MGkYWvnSmOfIwZIBzgNdJcLltl2Gvc5t9wBfAuiq/\
6rGj4AM1C/YIizc+MDMQRwNXeKu/\
gJNVZJm6ll8Y5M2Ipt0zoC9Tuc5t05x83ruttNEQByowMvoBfA7UI5Qv9oN3ZHHdRgsCa1utfdv81Z\
S1v63347fOvWmgVNXsjzSA8P1wOk7D9qk1fvcj2zSosPhNAJ8YXTVlZhZGQdGX4VsL3yR6oZd5pQIK\
JvhYLdxkCgUT/87bsTOhEb5wmmoviCRToA/n1ODi2jMitYdB0+QQ0PPDYG6HXoc+N53EbAPd/\
7YB6VuDNj3Huhf+mkO6yBQHv05eCIp53q/\
nqv6f9s5ZcFwpp0afSrKMWPA6N3QfYWuI88jxDHr0H0olGOaF5jRkwFkoQT6czg+MVWtrVuTIa+\
7HkOZz3s070Cr0b/N3L5hYgABKMA0lnAAjVlfs2Oe2iiV/vs35SmyUunfF+\
WpQgFUjgD3R2sbjk1F0fKH4Rpz2GR9/UeYawSZLFwPQE28cAAFdVe4/\
H9PJ2PgPq5oG7ij9yNm4LIBRqF1FHXJ6MZD6rIcwxdNCZp/4b4t4OfJs55uAT+jtc+XZbw/\
KyTLi39WbvNRSO9QluVjPoudDA1Zxru5kZBl+PNp6+vyXQ8rVhTd+\
OM27uUDX2zjXuIoHJJvPHwByXfkOSryjds6GvL9yEba8o0704TlOw0cWIwQTTfsTOMAHXKmcRUxDoz\
G41WQM43npeYAo4GsQAnH1Zj1ww9h5nxGP3UF0v/MG2m73njoo1DXG4jMDzCE5dGfo67Sogaqq+\
g7wOoKjxBA6grHKJC6wgPmkLrCE0CQugKSgCUcV7a401BX61+\
AnQkNdYVHOmmoKwADlq2u5tVmBYamgqYp5tnGZV31HQJqVKCKmwG79gS6ay2LnbbzAY7KzH43yswG8\
VNzyeNTm9G0WgNlAP9NNahB9sbBO9IgqkynvdqRUQ1fRg3fvNomNUj/DcpYQxpY/TdUINW3/\
K8A3vvh4Akaa9l5ShTKO9zGrBtQGSxT3pqXe3Cj3FPyNatG9lLggH88NvCAG6PPQDcNKvl6ASF2+\
Cw1dmjMSq4vTYOzkiUfWKuz7D9PRYDK/tesaxFefPk/\
wi9WwP461q0f9teXLu7rDlzCXjeLhV9DO2B4+UrsBGl44NiN02I98DqXw59P4lAT4M5yQELu+\
Zs29uZFa9vk/z49eF8be7N2Gh3rtOJh2tZpwUxi1qkx672ZVqBU+se28HqzBGfl3h/vC/\
dccHanhYge9UdYbg8S0R8f06YE56utSnCueMd8MgJ9/Rdol+\
DcczDtFP2hCA3FCnSOCU4iVG9u0BCosyyW81q8GcNUEIbeZZ88fT7MLkMY+uoyY0PNLMrn83BMqfR/\
8Wu0k+5noXGLQjF0Y9Y1g01b8fQPyQkNzLxPnHM+ooWueOGLssxiNfrzAru0C2mhm77bxpP/\
fqtCoRtu7zPnBZ7Zsic2kc68f+KYvJsbpdL/+X+jnXl/AUJDsTorBzQNLxRa8tQ3EHV1+8V/\
2EJdTftUG3WFhz4gdYXnaSB1tfqt4yUeV7OMdnf4QTIq6mrxpbTVFQ4RaairX6IyUai6yoZYSV/\
UdFZnQm7uC+Tg+\
AjQjp1p52EhCSiQ8yfr2wRy8LwhFMhZPYvOvcgVJ9KOzLI98zz5UunfSO1eZGa5U7HdU3MwVWL9WtV\
L59y3+z6tsPSCo1roJxxsQfoJj2dB+ulN6/K88cElO/B77zf8YBYZbXbYEU+Q1mYr1mM2jIY2w/\
N8NLTZzggNxWqz2bVZsaETW6ep1wGi9Z6wvNdnmD6tT7P0/\
phkz83hVcf1H9QWPDX91vlGddDY4danzqmDHnWS3CYqcNRJcvvSP+\
okOeokWcxpjjpJZvPAqJNkNeuok2SBHD/qJLntGGjUSXL70j/qJDmc96rRo06Sz4a/Rp0kty/\
9o06SkCyPOkk+G14adZLcvvSPOkkOpmJq9KiT5H+vraMh36NOktuY/hz5TgNHnSRLOK7GrKNOktuX/\
lEnyW1Mf466Gl4gPuokWZq401BXo06S25d+\
AAOWra7q7Zz2n9YnuDBFeGkLHpmAVgH1cytmb7KR54warUDyupcMTOXPALa00K3oBswGLgdoSFjoQp\
pFVTvljSv2rMYBtu0fCtmD+j5Mxw6+SwhUKVefYfvV7m3lyh3qWzyzf9JnGiqotn74kNvtU6q6HK/\
95G6gvmXd4OvPDV75cpNXMstma6q78Rus4dvZEPgZAIvq27NdutlCla4za4wBqCvYoP1/\
1Vi0mntOneKpIuRtLTqQitlue48WLNdle1QePGqTvA3aJI86ABdwFM1ZRx2A0zSjDsDVrKMOwNuY/\
gZnjToAbzteGXUA3r70jzoAD+e9avSoA3A166gD8Palf9QBeBomoqMOwM/mQEYdgLcv/aMOwI2/\
jDoAt2OgUQfg7Uv/qAPw9qV/1AG4d/SoA/C2oH/UAXj70j/qANz4y6gD8P9Ldht1AN6+9I86AG9f+\
kcdgAkEckYdgLcv/aMOwNuY/hxMlVh/1AG46xuOOgBvM/pHHYC3L/\
3kOgCP7tT81zT91MCttI7u1Gw5WRoL+V27UzMXYNva0PjZzpIt7LbNC+Wn3LqtPzka2I05WwnM+\
ei2vr4DXdqoz7Bd7pKkcuvR5ZHhl0eaCx3ZwZEdHNnBGl3E7WA1YBzg3f7xK/\
rpezZGraZ4O28Clvb8LcyNXIXE7vz81641bmvjCFmSkYIdKdiRgq3RRV3BppDYLIB3+6+\
iLumnr6WC3X7Xa0GsP1779OgebdimoYKY7YrgFIHDM3yCYbH1Mn2fivMW1/\
ZwrP4hICzdJWvIGxFDLXpnF3QCYMUwDbuiU8T/3RCiz431n8uuaNdw6BSPfbrN7czFAD+\
VcvJQMASeqdC8RINN8YvxeI/PdGb1d1ZexvoP/Sc/\
wxJdEIs8aNtcqJqcNVCGGlsXGZgKQ50wToyhGrMegrLNOAX64c/jGjcdSv3m0uX/3s+vUj/\
cQhaOXLWmhSzYzO6c1ej5f4yNhgpeolxTkZxHdqZ9c2lXTlpyOvvOw+gnkSKGP78QIaw7fb2U5OS/\
7C91u2KPn2eFh6rR733k+9PzJX/d3x7YQvLfccDaFqUk/\
FRMmqBSkgtVwVGcxqzPW47pYhp64t47HiV9w/HGu7AnTUjoic4LX4aphEJLSXL0XE+\
DpB1rFK98zvQ+3XC9+cFT+Trt4V8cvCZfp1370IVP5uu0ld/+AqIvIZ32k3/\
50qDyuMbohWfNRM55PnBWn/grOqXBhx/xfdJI6Q23HYCcOg0N+OkvH0IZKXV22w+\
zoCQ0YOfRb2IaHHi4qAT665oJ/vxEHLigRuuyn/UHD1e/8Zw9s3X30VEvSqm98dIZla3F0++\
EUp4zzQTyO0ifH/Wi1z+Qr89f+5nHZ+br88v+43iEa+cDo/\
9ted9NtO7onYBzXrZ6Mxn8u2bjfhsoa/9b7n/pbyhr/++cuWAjZe3/6KWXzqCs/WcedyuiBwrV/\
o1ZrxGYZw48plIC/TnWKxqu0yd6aW0q5FU3v+/LTTIqYxPV9yR3ykmluOAmR7n1/\
FI4pa013AmWo1Z6DKOW0jPrpMgR52oVvzr+NzvlCE81+kefvHZ2DqtWo+++\
49835zBGNwxy0CyEjRYAo1cuKZK1GrMu/eXNe+SAm0Lpr2CTNkZ56TnCVWMUVtJZfNqRx+XAvlLpf+\
qHJ9+ZA0RLpX/ikpchmgNo3l0g/dfMuTILrJdK/3HHYEZ6pzLpb+\
j7JfHf7dxL1tHRLExqy4yzTAS3rqahKv0V16a1FN77YFAFwywj8MX020mruA1GVTCmLWLHIXcz/\
VYYprXQwjit8l3OhAGcCPR6oxRzCAYA3M+jow32yjEXlqo9slTAE63Ag+DK2ehX5/uk3xN/\
gCBvoGJxwAX0iX426m4hU9L7sB6pmSLizx4dwY0RikvujDMWQ3EknNvuMUiulZGGM45JAQlXN8mW4N\
Yx5gNQxk6GhNubpN0oYaVhgmNLIeEBVzDTOs5E0NKIqqThC69dtT+iEQv1hRuzjk+\
HaWg6YcXQX7cx8OeTMaphh86Kk/\
7xcMh8Gum4jrYX03MQUqi0CjcmCCOuIdGwdIQuSkvsdxhGmBQBYISfeoGhGihE/f6xg/\
8iGxh03rfsTxfmw4E1F1+K+PsQHMAD2gAc6Kx+4/6rqACAKv6jnI8JB28QQEXD/ldrCawdrYz0pK1/\
5HCvAiZjVmEroWP7J4NrYcPJBAeDsO3vXHbkQROULf4tr78Y8WpoWHw8MFCoxW8ahq2znr6wl7imyY\
xGZZJLZmXwYozVwaURTTqqkXHdMVYQXGjrbIClWOQTiuCnoAQXVger7qRwCgv/jwM/\
Ts6Wck4JrawWnCFYGAjkJ6+T6+BvaiN9MD5ZDsGUjudKWc5MwD4OWS0Q4a8CB84F55BZhtg5KNb//\
PNmIjAZivXPfAILHOwM0BS/V4sbFM/\
D3VAT9yxspNfhFLLAZ8mr4dI46QV3Mvw3hBVJJA66MikkF9IIYVHHgEQaIYm6CmpCMumsx06GREqhC\
neaoCijE4SJDInsQresiXFuLYqxaeQZfn7vZqQUstA8Q2PWp2djAZCJMumvWz/\
488kED0RHcUSALUpKZZUIBgiGRkkZcsaU90oGxIABFAgZpU9IobhiSuuAcvJxUWR9qY3nPNDGsfo9C\
BUl9zXgKaGDPZIWgTYQKEoiyQOGC0DR6WxI1NlzzscW5wMhvEQCAkJ4BTgAhDrT9v3w4QUyLKDFdYD\
lPiYYGGKQaACfhKMDRNAiYGKhSMOeJDjBI2DM2CB1yFpogJ7IYiI4ZFoYZehjnknNYwrLC2wpJDBP5\
3Ob5u9GGenggR8aSAcv2ywU6TRmBfRoLw279BKcwjIqgIcYFWDOG9HrL1SiFU3oJFeKG+\
6tlt46hwVRAOCVvuC5cz74VU7pdnmgFDUKCCdoKMGVlgZzAqBkUPXjAI4iJpPCoxccoJqRCEp8DDsw\
wTnzWKEKVDUSxdQKJ7wOG8ow0w0kipIW49qHTfZKYJ+EckZPfviqWTk8W43+\
0DVY3GhhPz9VtUJWBwxstQm2QjmQW8uThC2hTcmZduFAlHLYYdDIOVUB2Fj/\
7L0VSlvM0I2TWc6kCEwV7LYOixFYrIJG7qmKr0prlOZRRZKuPEnxMCs4E1IagfmHJDJRlVaVwnhntM\
eOhUZS6sqbz0H0PI2kVGcZFkUC3n0ogf665YQ/\
nyx5HVYlj5cJFzS0EYz3YaqkK3yshJTaKRQjQHgq/lQybz3j3gd/\
GgkXodW3kimmw5djVBURawhMpTRakCIVoBg3raHUJNdBAjl3eHUhXoArY76QtSnAxetzIPSEXziF0B\
PecAVCT9XimTbBMFhjbF9utRhWhwg3IgANGfOmWBaTBnJKgVLmdIDzzKIVZTRgU8VRwSw7L421WBkV\
DdAUbbMKfqEJPpbBzoUGZEohKBvOhStpmCSMmAaEoGjAJPxSEg2YhPe9KBQmNWbF+hx33/\
Vb1EswGC8yATopIZkQynkk51bFpYIa1FxpHQYbNLSEFSSpeK0n2Obgr8XgV45VmEJSijMXXKQg7AJF\
UlDqrev2SsWMM9zjfTeg7FtCf8aq8E1jucBafUA1SakaW/Owo9rhWwUk4xIKC19kLqg1LLMJpeWOP+\
9vkJw3lJbb9w4sKrULQFPaRRUQMNPKKy/\
7YyHlyUUVwMmJR83oJ7bA5VTxtQBBopdjjFCGdm4vSrUL+sSYGAgPeoF0dq+\
quAxqRoa1WB3PJ8dnK3U5CcIrJwK/OfzCKokUXxUe0FbJaEGcRtZCIt1Xueg2FQF67G4tjcTfrOl/\
jpgrGom/+wSGGoHmuCXQXzfp8OcTkhkIGKtCVCOZVZzzgBn7LkT36sMA+\
ZxyJmh5hqUbILSYandjeahlVgTBxbxuDCxOOiVFQFA+\
JiKz0hw9gULOYtWw8Nxj9hWDirHbTvBHRfhPXgw/v8YLqtrC2+\
BA8BDv8gnBQ7wfOgQP46qcCwrJOWlU87BKYH4gqhPTRop5qTTDwro0gGFiPR2D25oFecHKBWigwmSs\
TXA0reEM7TtBAxOmgwkQSnPPePRBKCPCKOMBeLDgUQmGqTcagDArdkgCDw64t0gDBeJdB2mgQLzrOW\
EUmKR4115au3lQKV2sShK1Aq0p2CUdjzlYp5S0bToXVC2UopK0zlnpJaYpsTRrTMym0GTsfdC2Zo3H\
q4qWy5ggxrKlWKJVaBfhqfXauhY1a5k5WijXindOgHKteCtgKNeKP4WxEBh911NYBHFRP/\
tuyYYHK8iYDzDXk0nNVrdNZAC3lgeUzjHmpJGbTVwbY6Le+\
ni3mHRNWwWwjDTCxDKLvIvKRS8m4CsffWYtsMXQSc8ORYsk0rN5lx1oZGrx9pc0MrX4Cws0MrX4W2D\
AU3ol0J+DFhMoq6PFlKoS0kqtYtdJHsNxTQwUxwTkpLUPyE86xtBrnBBkTOloGbSLl1xxE3V/\
m4cYIrvLgFK9UF4IodC6Hgw1BqUWEIEPatpIjv0YQo3ZWBfDjRnViNBlh7zuYACGzHrsAkKT+\
BNvEJr8wnfaoMnEYOH8YtMPHxPl4SCo4MnIAbHJiRI6/\
MM7NPFJA1Cmo9CxAUIw98oF3sLyUjQwZaoaMDH3KQKsjPkD0v05Kxc3lgwIGyPEaCM4GrgyM9ZNA1n\
m3dQmAS2zevTTAJn4M3A0QGb90fHfEZCZtNNuvbTCwIpZa4LrrFND4iZVPQqe+\
XjRSqnUhLlFZroqwuIq3i3wUqcLWznWbiqUZJkwETfagFsxGIYWMkakbOLlPebRpCWWnc5IbGOFjMN\
7l0D5afxRF/ApFfTNSig/jb/uDeSnO8c+\
jYHLXbHNYjr6JsJY17dZJcgMYBYd10w7FqmmXeiYDVloZLTT2ajg4XqrmMrMT5S8mMmg/\
GQV18NUJ42UdmbElU5Se+jdHhJJ7by+wjTy2/irgDTy2/ir5IXmtxuzfg25G9MNKxVP/\
zPo3Z6ELwci4ipIxlwwpZ4ZHSAv70u6To3kzlqdYqHBHdVYNhvFxC7CWh8sdgTVbeo1q1hx1WjDOOc\
Neq0BQ8VZcBxCxd30//A6UwwXD+\
8jCF3wSY3Ahr2uCEHkRbt9bfd8iHzHt3ZpAZGP2dgGIidHRjGvIj4LnkHfBYHyRKkrDrEMT/\
rYIClezacOk7PirjRgcqUHYh4oyLCM5TyYF0MDKadLi15azm1sDKyw+ncaUHnLA1zD6kZoYOUu8B/\
WoYAOWh76NAoNtHz4Xl9AqllpoOV7rsJMLg20/\
LkxLKpGHS0n7DgcLXNthDc8pvWtFH2t93ozhErKgCIC2o03i1uC5Sy4C4HlVHrAbQwnBaQd8Hab200\
J7uaEn7EIcsatKggpV9p2aONsDCpPDntQHILKr1/8zh3yofLNf7x7C6j8q/mYlGBQedL48P+\
SWwaAzvLkqOtVBU5hygR0iTdNoIGUK9HOyenTgMrVzXmtgvYx1iiBOZ80gHLXC2dauCDjzqG3zWkg5\
VRoNbQkmQZOTgUKQ3tf0YHJk8Pe3aMBk/mH1o5Rhsn7i/\
mkYfIJ48Rgch2SwJ9P2nX3XlqTnREmZsGFM7zeoaUOmpW1wY2WMdLc8t5XViEtVMJbfdqZYDK0dozj\
XUqgGt6uCQ3m06nYFgQLG6MlvDm3xrAS3ozOnlgJ7/DndqFrYEe96PUP5CiMavS6vz0wSzyr0Xt+\
I08YqtEeYf9zOrv1s/+WpjqSGW1jqN3SqfJNfdyl4ZIFzB+wQF6RUamr6fb/Gh7NHCexnKq/\
yHDESaPEN7Mmg1CB7/CeCTQKfLOe/CFR39t56ocn35kTfimV/k9/+\
RDE8NCo6t2VY4az0KrexqyA9gGDZsXQn4OZE7KsY+\
ZkKWOhrHHMaS9rrbx7kWsMhbLYHTTAGqzaAgPNWVfXsHtvPKB1H0tFrTbohS4IM+cjbgg15/\
ZpgEBzbit9CDVXFxNizwqNJvqwa29CKc8HhD8h9PzeR76P1DFD6Hm/\
JVh7ewg9r0GrmTD0zGV83kjr5GJJQQU9J1arHgG1TrPYmZj0Jbnk6ebUNtDAz5WSy4hA0wHQGRXaNA\
B0XgM1Gvg57/lPGgB68WlHHkcZQL/htgOy7ueUSv8jO2OWlgaAxmgoFkCP1Wdl8d/NrpG1ZG4mzo7/\
u0lLNev1KCICsHPnSXT0GLAP2Oize6D11rVMR48n25uY2Tdrk/\
4T0X14BF3ZzP6V1Q53Zm0ZR23onWfqqzlLG7af+DsVU1y4lRCglKJzZ6vDHkLczrWNrpMKUwkk1/\
pcra30P/FM/0YC2cVe+\
nNoAGxF7znPqtFggF15Yas9PKuVwMwB2LMYdZQp3EQ8CvTdYSIuBPz5IQJStx53ARL2zwtaaOHOeQu\
HC/TU6N1QjpkF7Nq3tuwaAVn4GXFZ2B+ln4QsdPZG2Z6E/wx/Pnpl3Y/MrVH8ckBuH+\
y0sUqPLd88yCo1Rq9HL/8DQc7OnbOxs5gN7Ofk1CJLP6XOieMDoUPx9P9iT9IWr/\
O9DRgfkpDyznEIDcUGxhqSnXTDjr1kdd+qVkLGML/ta1FYlQx6r3TsNpX1RkTX1z3ikC/mK6hpP5q/\
R76Cuv6G05A4DJB16ax+YgZyaECepfPH6BHPB45p1eLfo1KO05m44kOfoKz82NpNcygrv+\
tvejHCtTSU36J5M2kpv8asX0EhcqGZgLpmgj+flNL8Gq2b+n/bWbsAOztId+87H7vDB+nuy+\
7C5oZ097tehwFXSHffuwTTxnOBff/8NDpQ9O3/h7bDuff/xM6Rhjb+8grSDmfn0HUY/\
9DQxu9BaChWGwPBx2rW03fqJa4JoKuKdSZjMWdssdKkYQpmcxVfShbKYA0G64qhImPppce/\
JkcMq9FXnHfhvTlMX40+8xUf2JzDYtXoWTdjbZKAC7GNyGXvaKiNYoTZ5bPEnXutuzbHyJZK/\
5LJFRfkmP1S6d/7hKt+mwNESqX/q9d+AZE3Etc+O39/K6YBSFz1TJHMAa5/efTXtST8+\
aR8ayGfpnJdvGZ9X5qm+svLX/KWLIxajd58xmeyEGE1+pcLDsjCX10/4NYNWWinGn35QXnYomvJ+\
01RCYfbmPXC92FRLBrGZZ8T83zKUunf6fynslIopdLPxrHaLxrG5XsPYYCRhnHB/R3CxiUNXNBLa+\
XvSO+tE4Kx/jeP0jvZTPJ4VdpilxgAArqOlNNSaG9tXveSnhyG0sZLwU1eR71qJ1c+\
sPexOTJTjb7yja9D+\
txCeQY8Igc9eYm7Szv1c0C1YCO54LFvhSESEkvXTXw4J25jW6gc4FHqSrocp8LmK/Rto3EKS+\
ncsOk+pOEqjTgZ+4FFpJJGnAzHfTTiZLhTVeidhRy7lxR6LezXWfGzeS0sAvClzqrbL0YeKoayLm/\
dcRwJFkCW7PaPn5KF/rqBlJVPZmGtYTkaKGP+nrlPkCkKvPr+C0nnaOZ95LnIydCwPdcdg/\
EhDduz6mjM56Jhe3Cfi4btwcu1CNueJLoTvbQ2/Z2opLX3mjNrFNLANY5RQkitGM97fLPL0p/\
cfGCOSuk6UHM2X58jwN3494GnII9lQUE+PNwIBfnwelko34TfEIEara5a9egBBTLTs/\
FJZvQTWuBS0nO8Qtn4BDDph7E6y3/x8u/moLhS6Z9/\
62EIZqURVcQREo2oIl6FU2hUMfvaDY02pICW6dKQTFYtNNo0G7G8AjTOnfff+tYN+SaZv/\
tDiAxCJvmdh87NwtTV6Ldctm8Wgq1G/+sNGDdCJlnNyENn1Wig+rRAfnjP4/+\
LdJbu9p9hHhcNe3r4GixPTMOevv0VmD6kYU/PfSUm0zTs6Z9swvafhj0F4iKk7Cn+\
ekmyfAPd3pQg1MZ7xbwzDnF8oyXSnDseW2thLVwBM9v1n4a4zIDF7T7laZwRzLV52K9z0+\
Ozd8s3vp+/6V1ZiYJq9J4fbGN8v9XGH07umYl3yuKT2c22ceUx3Za2+\
IMTjyTsd9p6a7jnTKHPQNKw5Hcun/5Rypb88jdMRx4ooGHJl+/1TtKW/K2vxhQcDUtuEBroW/\
Jk6oYGsIV0Siqlsfd6s6wq5C4vWz/9Vfnu8k3v3QF5NgCy2PfveDfiikMWe7e197Rwl+\
fOaGOxr0TZB4pgL91nXTPgUCBLLZ25zxrCxrlz9eJx5JI7DZM8Nu/Cpyib5DWfOB+RCRom+\
cTP7kDaJP+Pt9F2ru9FaCjWJNe1PPz5JLq1RoCdaWfK5bD3O6SGFvhoZ/\
X6My7MUXrV6CdfLJAeFVBV09LvfBepTYSqmvCKKaiqCb/\
VDtXn4m3UoLeI8B5vEwAznHvy2d8C2aAEFmtWW161+bQcKFYq/Xg+dpwE/Zsee+esHLhaKv0T1/\
6K9K12/JYQjYopvMFYoRVTjVnxlqaFdhjPMdHJmNUc5s4Nt35wvGlV8NsqkF2+\
4M1vvjXfLuOWFrLL+x//to35dhmvTYbsMt4/BrLLeMNS4N5MZ+KdP9hAxdJe+\
LHNyB7TsLR45RANS7v4te8hXZs8/\
0jssj4NS4vfZ6VhafFWmDQsLVb5RNrSpkXVnOGu42uV514w1vf6b96tVICAbssfpaRylufl6oZ51JA\
txu08ZIvxO0iQLcb7xEG2GG9MDvnIT6CWG/\
CRq7yn404I54wiYsMr3hqWriVhzrNKsmkY9uUPbXiQsmFnb/\
tP0oYdbxRCw7DjPcZpGHb8ldJCDfv0LSScdNoFp1bqck7tQ9ivl8R/nb5fjdi6jGcaD1ds/cP0Lb/\
oMy794xoGrXehUHJ8G+1kZzPw6fHap8/qJx6mZCawG8PCMAD1/\
YRvJWVtm3mgLHDvntWnxl5i6m7TxmEn1FzyxgbPDNm7GdjegQwJUDMgtPN0kQ2tKrL2GLCHMEW7951\
dc72vQFYD12g8iO7lnP61wyTthn4wIfD6Xm+\
svb1R0bACnQA6zyunY6PHgNP6DMCIpfBA80E8vEgIeNCvF0XWH/laMda/aZ+\
9u80W34TWrUMe2CnogUDPIEUGKPZAGrPu9wTprtTw5xchhHUPt/6k1sRB/\
ec99siuLXhp7PkTLXjpsK8O5KXG6G/cM/B+\
SGOPo1xQ4bzddyHNeZ39fk7sAa5sVQy8Ddt7MvWXrZau6bd2Tink4QtIfNYc/C5kNCQ+t/\
3pPi3E5x1/sb7F4wMvPQRbOPT4QFQcVIRt1Z9haXYawvb1t2Bp9kKFrTHrNafnIdZC6Yc/\
vxAhrDt9/ZGSc1c83acnJo7dd16+nrjurldkVdNWow+84OtIYBtsl/WpT2V14u6a8DN3HKQnGqOv/\
2dsm6B2WVGfUtEqa877DrJrNLTKsgsWktYqF9+PtQokoVU656MJIhKRa/\
jzKZtYfaTeMHDaKeN9umHJbXvfkq0Bu6nJeMnSSYZdgQGrbO2nP5ivDNeeOrFXvjL8yx3//\
ul8ZXjhi37Uoprn1lswBoeqea542wwygOww9kLE9NFQnZe/+qmdKavOJYduIK06v7Lg06STfl/\
kG0nXzeLec6pWqBdvrnj7TESXKyaldgZrSwAZgarfupWeKeO0al63x61A95cs/\
L8WXLToi141GNTWSu401sIdsg1XH3bZj/Ntw9gdlw4Cyo3R0yY/\
OMg2NEZPLNyUX12STDUVSzJx4EMvJmxJqkISo5yV1nqEt2jYlGnzdn8uZZuy7IjPPULZply68Tekbc\
pT6/ZENFqhhSR1HQt/PtWQ1CosQUvorXPCSNH/eEU1KO7AJPdcK6k9Y7xFH5/\
0UymsEEpKmaljpkiT0gjBtdYiv5NPt9uusdx6iVXHQR0CzvyPlUi3XahDwAb9XCTGBXUIeHDfP2zR4\
xZ3vXYGRtcRTjEMCpgaJZ1gLtb25kCuUlcSuUF4YbXXxinKHXGrsuggZN4xZbFTIdFvYMszPM45jnd\
cptF6YNkBi5+Tg9xLpf/N8nxENdJoPfCls79Jq09uDhZIpC/\
spbV6AkqbIP6aM9WYJXmsRsigF4L1ZQbxdYHvJ6MvJBOKa86Dt5ulIqc+\
yqUy3BipW7nJCWkIw70PWIZpDGkAnnKlBS03gVTZ30MPd5qr1kncOC8dwz4INjB47FdIuzLIfZ52V2\
eQ+9wYjWe8FvYz4Bb8JzULtlkxIn53F5EGWOi9kibzDe+\
yF2MCBtcBITMsHjVOYjGRoazxMkhTMMaILJFwyauQHZfBOWJBQVrkWGi459NufATRCjTc87c9vnkHU\
u55NqQo9J5Hw6qsmNaMJBwdTZW3TluhvOcqSEnTPMalcc2ME057pbzEAuYQiIg/\
nlSKB0deC8s9z3t7ZEqlcsO4ZSrAAcmQ72I4QgSLzpy10so8T2JKYQjlBJfBOUR9EAxIWOk4Y0oLRN\
FAQOLORRe0ABJPPdnmlmecIey/\
coozr6x2ZG56JhBpNLPCGKZcVrvKUteyUxIDzsIZMBUwMWZSaaCDJJc8aAzmwgEJ7Gjo4AMe5MIEvO\
MNthYS+KDqIq58UHzKM0QB0UAK937wTYhKpIEUdtgB899IIAX482nrd+\
mltWkBk57j3AR3LphObbBcRIIFnAXdoaRgzlnMtkPZiEqZKqU150waj0UmxoHfxiXE6KLQngVkgEEZ\
KCGRHLxgjJgMEiZ8nidRndE9m197Qo409qRzpbRKGIUFbKDsBJ7LgLITeBkZlJ248asY6NgFWYEPEI\
jxsMNNjVoCtwM2QAuuGBc+\
tsPIwbelriUZZym8j0xuBBaHoJHZSDKnhY9qIhXd5HgApS6miopqb1RMOmFrIZHc6EZV4tsfSnC0hI\
pGomPV8mW35zhrpdKPR1UKTXQ0sdJOD2RFxkulf8XWWeuZGRC3WG9ZsDBaSNHfdGkKHEkfQw9BsgwP\
+gIxSBA4SsjK6/\
BLHiCO0QqLqmPoSBgeZJppZtCUD4aONLfhk15II7DSegAdJV0ibYy3BEToMCSIISXPvImZIoesE0JK\
u//ovYh3ASGlwx/HsA+\
AlLZGvHoiLsWzcGJNZ5ix1hvrJMcOgQ4EMlwFmK6UxSsiaECgpDWc9CaIhwx8jgVQaWCghE6959zrG\
CTFwi10QFAA2DpoPcsDpxEGQVu6Acrgu3uVFbsudCWd9X91eVY0vVT6b5mLhY5owCGAyl4aavGjo+\
NgHtCGMsJZraO97LHjFWtGKzsZaxuCunDOe+bQ8o66fap+\
Hj8hXQBRzpjgSWqFhm6gHFT89aSx2hodRCOYRoMVzkJpqKS8fXBehQ0/\
5jzP6Zv6bXDjpfU69uhEi2ChTFRSs86Gz3rDAAgCCvRU6l+\
6AAOYFBrDAVBe6pZTzpjI4dsu6Ee7skAFLtUpBNisRBUXc1KAPFuePCRAGExdvJshlQjalXadS0oHB\
3gb+FFbyfEGvuNkljNpjLc+\
nlGMWmc5PaUuJwomZ8F345bHPBB2ODTyWUmNCemZsExLi92bI5HSqhSr0MHMOWYxLqOR3XKLXoWo+\
kKzW81rQgdgEGtnEvTjV2eTRV/US3AVQ/\
fBE44K28veoE6PCgxIQxtlUxymdYFPwAsiWGWn4sWiFgU+\
UVvJoK50RDhKS0zAcWhllHGGSRMvCeVDq7hLXvmAb7ww6MPkELBKRcYxMsZiBhD5IQarJodVGUOwCr\
/SC8GqVR/67SBY1RjtUDlY1M91lTZm4f+c5lyy/tfiCxWXKh6knZSCBSYPuJYy/\
qpS7LGcTlgdS91Jw68U+\
2VGBAAWpArLdtPAXlUFeJBuL6x1tEuNu7cpgtRYjrvbJIBX57CrrpGU0da7b3/\
PJspo6yXfHiONtrCO6lU39zraAoNP3Cjlgqo2XgdpQrJ+KcqldcQVQYcEQBT+\
a4uiqPghYY0IyCSgPM+C1GbVmPbEVyTj8fl4G+SdoaAIyv1VGFBqY0zARAGPYSEyKPuXPFYuteLKx/\
YV2G+h/F+63BbcqeAeBgyJwVYgA1ipN+5T2F5imhpKBn5c/\
hESXYbKpi7d3KZsqjLtwaLrwC0u3uQqXjgqzskKb83op7bA9VTOEDdGKGWCXyEwtEgje5iidUZ6FfS\
JDs4fesmORvqwSq5z7jjz3LugcRCZp5FATPUW1rEY0o61nlmOaKmLico4HI3SMY9jsUwHiRxiVVhig\
18S7EOes17oSjpfOQ+zVzSyiRdPx0IUQO/kEuiv23T48wnL7NpLKwiplI3tfJjXSnjel+/\
qsb9BHwbsJWM0zCqs4herFuPKcGmZDf/\
RmReTelMn2iojWHDfrfDIlyHMmGCf0rFlSbwUZbEPQ5CximiaAPqCl83Ry31Qvx+8Eh+\
qE8N7CUHQEG/jCkHDSy6dgzA2AA07f4cCyV37RydVHKu4PNNBf/\
XlGkoQEyhv5YPPomS8ZioxpUsDRFZ1lNboWLIlM++\
8lrqY5JXo4GI5ryPCxyAXDQSZaraY8kIqzVEPmwZ8TGuRzgbNG5wvLHlCBz1ODg04kkCPA9o00MCMF\
49hrzHRwIx4U3zCmDGJ8W69tHbTp9ZyEVMO3MC9GwICYMzKYIZ0vPmYY1d7g4Lech98uqAqLXo7Gsr\
txk+nG+JSxro+vNs+lNytUC0T3AWrE/6Rq6l7wIQxsZw14GaBdvfDKucmh+eGsRTv0AZUUIp3+\
Zcv2j9H3qrR+\
EMrUIoXfyttETAafzZxt37u78Z9RbwCJoLj74ILAIpBCSIGBpKUCswVm6Yq9MIKnaSwVl7GmnoWDgQ\
Loo+TWE11O9yo2KJdBFnkeX1jS11Ogmk+3hp3yqAt+\
GikhfMgJ4m8cOYdVho5YrzZKI0cMf4YB40c8akfyUv0lUo/\
nuNO2K4Wq6wuqOqYLg4IzWpZKxjsyWbn3brAoKfiKj3uYb2PFUItXulIH+c84D/\
nmWOG53ZFnjKmypiYxFDCxiYm7aBnbB4Wfh80Pd62CoKeKdAilBQ2YFfrDIbVIexZ1R4pGaC+\
V0pjRZgA+uxWJsb20fGGDbLNEBB9zl7Htqg1XPA0JiFQrWE6A89jJFBbHy8ZkEKWOQlkGsgyuXGBKV\
UQA2kH9PCnAS23OJbpYrwJdh+96kwDWyZXN6iodE1sQOk2DXTZ7aFrhRPaBfWPaDFC8NIFjByT+\
2hJFA14+ZEj1r6fMrzctPcxpOHluhlYXKZQeFk3/vDnk07avZdWCAZORvwomDMi+\
p2iDwdMmSktgy9nHLfS4n2vsNrJeMFY6GDogiPIHAb5xoFfJzQc++\
urdO9Oopd8oTR4ZY9Eqhl3AeaGCZBfo7WTGUl0qHYys50dVDyZ8zQPlCDHX0WFEuQHX3lffu1k56hP\
t0iQdx5E3J1zOrsj2yxE7DZoAgDy/\
ZHsEiQOLPxj3jobvAEj0SqJGf3EFricJCfxCGIuQ0jF0avpNJLq6XiCbxNOR3kdS7bp12XGx8F8rAJ\
3+INKhBLrQyO2dBLrwy8lkUisZ77lQCPJvvLmlyPPP9NIsl98P/a6XaFJ9sas+/\
18YDyqePoBTdqlIYHUWqUAhDoDTI1RSq2CJbVa92Vue0Kp4a9KB2QagaZs1Y0wXX/\
SSnBmTWzagjdYh5B1MvoRvVjDmBMejwKjt5JUUBY8Xg2SrD2ydhHjSmWkygxF9CBrHTuJOGc92i8IQ\
tZJwakA5WVA9BZbLYStN+\
3yMPJONIStL7rohy2w9bkoWoaKT7tlwYbb2H2PA022y5OmKszpRHxCmccHGtAwJyG4HJjWxEpaGz0X\
rL6BDlyWIl4T1zrqE/RZFkJwOdZtGemC2y7RpkM04HLqr+CMkcE/\
ZhLtbE0HLwvmFZMxm4aJDSG8HHMcMhgTiXXIpYGXV33gzvsp4+XXPYKZXBp4+\
QqEhmLxch2WwJ9P5qIWgq6QANPxAr2ML4R43teQMh7YJGeOi5jbkVYy7bB4M0BKAtXcuXj/\
QAvn3QC4gZY3xKC4kmESk27LtK6tFcoG9eZFvDqf14W3ByjllPVCFQ5VwWhGwyeoxCHvUVmswkGy9H\
4ER38IVThcd9cr9siR2Wr02CO7ZklINXojWg8Bldomj43FZtaBH2280c3IPOSW+\
DWAt2iEWCytFujtYBo1EanXhuGMa6OEkwPKfMbJrGfSO2t4fPYwuut57yKVup7s4DqNqojcC3g0yiI\
yn/QhURdRXfmIpXOO4TWGNEokLn/1U0g8mkaJxGHvXYRY30JLJBqzjs/\
A8PWuZdKfg68TguzH19KyWCYRxN8J1n9rrUKomnke7GsULoXVUELoOv3aqtjKOZb2c86x1qAQuM5Hx\
xC2TvftmA3aINYWeivy8qD12sThl96wi2sZ7VDR4uEAaLx3Ij6lk9+\
dtCoe1jo4Sjz4M8gPIWh94AVfRx4rBKH187EbqRC0XoGIAw6tJ4VWLjaw0LHbviJVbGy0cz54BtxaP\
EFCB1hPGm5ZEFoudOz3T/qh5OQscxO0gVbBZXMSk0o6uDqryoMGrs5rBUEDVee9LUkHVE+\
aeFedKzTRQwNULzl0A2KJaIBq/65ZpEH1T2YTA9WNWfFG/\
8liLO4lGMKiUmqurQtwNmDogZ1nlRPCa250rAtBpQ6r8VDMeBWv2hkplMcA5Djw6yokbJmXMpZ4G7S\
qC62ezqq9xmo8ctqXQTUeKSaT8ZA4WuQRoIAQfMB9KqjIY/\
Y3XtnJUSfV6DUHv2t6jvBWoz97d56oVKM/06qAeotDF/\
wxEWxtbDNHoIS6G3PnxnIhgwB5Rvtl8OpabHBMA0YIzBevSWChRDpVIVlhaxpVIZUjmuMu0CgLqdrw\
DO/iQacuZPhLFYTqQqzxkptYgpTVqqjQtXSmzdv9uTlhp1LpX/\
nuXyN2l0ZdyC8exnBDoXUhjVlfgdDQDRaWR/9YfdZl8d/NrpG1pPaC7IDwfPzfoE/QuR7Fd3WsU41+\
Eh09BuwDNvrsHtixdS3T0eMBCIFnndk3a5P+E9F9eARd2cz+\
ldUOd2ZtGUdt6J1n6qvZeHLAfm5C93OKC7cSAoH5O1sd9hDiFtY2uk4qTCUQCulzGLfSv34wrTnfwx\
4o7i5gvPa91wI7sLINT3Y2txKOuQArFqN6Mhmv2HRDQ3Xi0RUguti7sh1qS9lrOsAiaOAJ1J8zB3Jk\
Y7REiZsFbN1rCTHUbdQYqjHrGpT+cQr0w58H3IDe6efUVnEwIAuXnNJGFn56cRtZmJg+UBYao5+\
Hns9sYI+jXFORnGvX05acB58iLTmdRSgfkkjtwp+PwevuR+bVKN4bkK2D/\
3NTCxB53WceHwSKGqNXjWPcAUn5nhdhZwFU3XQE+rLGXGD3b9vc3X0COuFP3joQxBRPv/3CcL+\
gZPpf+B8YZ5HQCZ2rUVRaaH1HQ7KTtO/\
YS1Y39ZbeffSsluXsTc15qa3j3OW9ZFj9MioLIUzs96jy7tpWRJ75sm8ema/app2wL1I1B6m22+\
Zh2XuggLDzCxQcze8/sm4rDm54LEo3UlBRiktveMHfUlaKZx5/\
zh9QVoo3HH3vDMpK8bmPjtNSio1Zd0doKLbQra6l4M8nBVXT9J2jnukPuKpPLmjhiH5q/\
C0tHNH9v3ZAC0f0AysfGeSINkYv/ZvpLfT459GLhYAe79z/DB1Au+wizMWgobuf+\
UvM6aGhuz9060zKTm7nyQswyaChuw+dRUx3A/mCatbTd+\
olroml031trSVX0gBvClWDql7RwjNhnFEWK5WBKhaj1tTOWuskejV0HPmdFMJ7znyLJq+dK6/\
95KwcvuuGLz4wN+uUq9FPoagde/ZeSBGWzWx/DUt5LNPtYCIc18xI9FLTjH5KC1xLVddujfWcow/\
tkqi861x45WOn5KCdUulf+cTm8Rz8VSr913cwHUGimA7CC70YtTz663oU/nxSz4MMW+fD//T9PrBd/\
eXwj67blG3AOgc/7wrkpWnAbHVe7F6F1IFDxmr12n/PAknd0pFJrAsoZKzwWDv0+vZNZbJCE1Q+\
mOdUlkr/T790RpabWyr9u7zjnqzcUKn0n/zTHbKyVaXSf8PuA/NnxdOPO1WFmqLGrICW6aVhQS/\
BXadJWxWfpbGq9z7LFN6WWob/GN/\
uybZqaiud1Mwz9CoGFDu74jkvPDVHhHu8MK1NfBtO5LdX6Fzy7vmIFwZF0T56FyaWQAeFzseQQ+\
gW0QOOgNJGMi6sI/NmbmfJsZO/n4NRCqV/S8rKmfg0oMeaVYxTWEtn4t69XpuD6Uql/6x/\
OAFxwGiE4i55FFMPNEJxb8wMG5VKP271kjJfUCf4oMUtrAFg3Dqbf3+\
vefn27DtzPvFktj3r3HDE1Yh7BpYrfffHWXCrGv28r+\
WBm26cEmUKwIp1rjvwV2QyRxueuH4zYdPVeez9RyHnSMNc/dlcLN9Jw1xdPod21v+\
ed2OSTcNcfXs6pscKNVd1zQp/PrHORC+tfabholMfgOOFS8yb/zpHoVWjl8/615Nz1Ec1+j0Hf+m+\
HGHtJuWvOGgsRzSGRReheCFeyQvFC+9AzRfUS4N95KASGacpuC/9zNwcmFIq/\
Uc9sw4p96IRXTzpIxoBDjSii3/39Xmko4sTu9BOdOElJzSii/i9lkK7Q+QY3mQiBxneFCrS3MSO+\
9p5hTTOqlpZO2etjJ1XsXJxqAQl9evjysdOuOFDSBgTsM4p/OlY7A0TC6/z7TSOGCA7jecjITuN3/\
2B7PQDaBYQsNPdqJ2OtUDe9pfrlMBzjVkPu/qkwwnb7O4lCKtjnZBCH3gmYb+\
rBu2CMRGjvljNDQ1T/rw73ng3ZVP+2G9egxQt0DDlePUxDVNeb1PwO2LKkxbauZfWSuTj+\
0Tx6XPRd8UrGW2prLGMu6AXslr6TSlGwTz3QscHFVs82dRNPTHvjRetOspXDdZjZ98AFbCnRKFA8aY\
jzG454laNxi87QIFi/EY/0CO+0UKld/REP/NUJao2tl1U8dV6kINK4M5nZTRJRJurI+\
BOxyd00NfPx8ksJUi7tsH6o83kacSg8VAKjRg0XmhGIwaNX6cvNAbdmPUfMsOjxdCfY/+T5avZ/\
860m367GHKagwoQsUN1m5cas6wvZPDTdXCtwyeVwSAGlAze9OrFP8m38cve7ZDr4JCNxy8dQjYe76w\
D2Xi8yRlg4zsrfm9sDRHDPsDtImHMO/f/+k+fQ9iCd27+9aoNlM02HoGnYbbx+\
mQaZhvvwkLDbGM0kDbbyfTV3fZosbxmzFor+p+Eq65eGuaElm2qkvMcb8iCbzH9JpZJt/HYc0w/\
ZMw/vstR6/KNOd5vADLmeFM9yJivRFkOc9gnAz4SUjngjZFi+\
PLZRIZJmPjuCcTnD2JxMyIdNKz92IvOPZSytcfrBWhYe/w2FQ1rj/eMo2HtD0ZoIG3tk+jW+\
4KDZlp47o2SjrkmSfmpbyjZXplyG+AD9wwL248DP0ymPD4hazT6BC2Ua8cr6KBcO34/\
F8q1470woVz77E0tgj7dv0BvSa045r5mNqEE7msYwoQSmbY8vupI+q2mrLg1iRT8AJNOI++\
OByBo5N3vW3Qv6Qu6eNcpGnl3vLV1oXn3xqz4Kw+\
FPrCUA0mStR8OSYTU8f34WKEHQ5K8Oj6sAnBSaG+41/\
F5znxUkgVnIFiCXwOAYAneZASCJXhDbwiWLHuiTak+/uYLAFWq7l5MSM+\
E7gMBJfAnVDkgpBVCpqdaqcOWoZUDJGBLXlCFBoLBU0A0EMyaP3gfggBoIBi87ycNBIM/\
LkIDwQBcUjaCmb6FhJNOu+DUhB7+LxTPM1E=\"];\
\>", "Input",
 Editable->False,
 CellLabel->"In[6]:=",ExpressionUUID->"c7accfa7-c2e2-4735-b131-34c39700548a"],

Cell["\<\
\[Gamma]RSMinus = \
Uncompress[\"1:eJztfQnYnVV1bqY/ZCL5ISEJY2NBcODXPQ+\
gV24FBJyCYqVWERCQ0yKgoEXQNnoBB6AFSy0KV6KiRS62iGixxUeKgtdeKik4RAsaFCEohoCMSQh37\
/0d8p/vO2udsz/aJnvxHPXJI2Sf/a09rLXeNe7nHXvKG06YPmXKlNNmhD+Wn/Te006I/+\
e0sfDHEZ13HX/aCdPiP84Kf7zhmNM7p5x8zEmdqeEfOvFfV38Xhy4/5c+Of88J2/\
XO0zmpNiJN1nni6aefbvzqtDjdu6r5ptdHrw+jq79Of57cmA2eKM0BDUc/fjL4cWCBvaTi89S/\
Wv0GHh6/2Hk6UjWrtnN7ATv3dKude2TwznUe3TpbAcwzbD+av3l6y0qat21Gbc+\
WDqaxMetj6P7Ax4nc/8asY8DVK4XW02aGP966H5MH6xNmAmzU/6tZ/VRuu3XEazCSOYM3LF/\
mPNVP1QljvRvZXMZGgAsbf5O3U1tEQHP4IJqBJVayopTbuYXLKjF9Qo2OKW/\
59LQm9QdctGLQnWyMHr9vPTJ6BjB6xYbNyOiZwOhFU7FdmgXs0op937OptkuNv1/\
z6cuR2XpYpPGbUxcsQn4zhv7myE9jVG+H/uZAVA7Mxi5l54Bz527OZ98Vn+\
hMe1bs25hnysNfzTrvYfOs/fXjWTdh2Dwz1mA7B+\
iIAfMsQTlyTqt5Vr5z32ltccSUd44hawAkyYB53KbtB9zW/\
HmufNvUATc4f56vT8f2dPbgeXKk9dw2U3TW3/dmZPQMgPA175mVJQKHzbP8CYNsAM4s0Dy3/\
gd2yXFmgeY58xftmQWa5+uouMKZBZrnwmOvggF09zdjwG9mXbT/ADGeP8+\
Vx21A1oAzCzTPubdie4EzCzTP+1BlhzNLndKuAHr/LGT0TOCrq3+8uDWqg+\
bZ7Y1PtlYL0DxrlmG7gN90aJ7vo6IHv+nQPCf+zcaBN3Q74DdrX4qBHPyGQvOI/\
bE14DcUmudI9GbhN7T+N9U8d6KjITi26O729gI0z48exPgLv1nQPL+\
PjB50s6B5zt6MGP3d38wGfvOJtdga8BsBzXPYtPY3AprnG+he4GczB5jnLejNws8Gmuc+VJ/g+\
zMXmGfK395GxiGz/isL8vVYgfRfeEGLu1gg/\
bhxCUjFAulf8UNerEOv4afvXPhiMYAGKqtY9vp1AzQRlVWcf/0gW4LKKnCHySxCq1j/\
mvsGYglAG5e4iqvuba29aazsgdkzW+MtGis7cMf2NgGNleGOPNyOLnRljVnHXzc3y+NVDP2Nkxlf/\
evWXjUaK3vkr+e1toNorOwHT+QFbOit7K6n2vtCC11ZfVb487hjttBFNY5rxfzHBkIlgNEKXMVl/\
wOL0OBQicbKXjb7qdbudBore9OS9lCJxsp2QmnAoVKhK2sG3l4PR5ebIZNi6G+\
czIyvzW7toKWxsqvftqm1O5/Gyr57OEYDDpVorMwPdLZQXtnmZxHIprGys/\
9jxsB8VuBOFriKG56HoQocL9FY2TfejdGA4yUaK9t+U/uECBorw3TvILxU6Moas+Kh/\
UKDYY2T2fQrzE2B4yUaK3vHmzEacLxEY2VnPdk+qY3GynZDacDxEo2VDUt+\
KaouA13FpXtgNOCogsbK7EaMp3BUQWNlCqUBRxU0VvZskrEAvFHgys7b3D51j8bK9kZpwHUXjZU9m1\
Q8wFYucGWYRT9INha6ssavJssnG38NxoN6Rqcjnd27nqpmsfHbQdWOWzZiSzHsyY2/\
iP8OXC0wrkF671ZVhYFzasTWR3dehFYC7oieElQs8v7JpTTO7x5Uok2bXGXjN29Gvz0D/\
c1fYJXFvTek8RuWucZh82DcMDTppTHPwYM5A5wHqiJ6DJVI7YLr9du2GvgSQFf9V7X7CPBAvaIWucK\
ND0wfdKPRCtZSo7bQ4hubtBHZpJMH7HVa7Zw6xc3q+\
60niQCvcYHV5wXcd6AxRL2WGyqKx2UYzAmtytj7t3kLKev/\
y8vht0y9aeDUlVgYyYHhcuCEHQZt0rJf7IpckQf+GQ4jwLWiB/\
wpdlpjwOjj0bOFaqiuWdgX2C3huBqz7uU2DmKF4uk/++sYMKCRvoDfqULDCTkSfNL+xRgYx3PARzq/\
QzdpRv9CYZJ6agXqamku8L2XTm1D3S/bUFd2AUmmfVBsJmHO5Uyyut6v5/h+/dT53PqBGKEx+\
nL0xswARv96MNM39mYuoRvzEGI1F3tjmqWC6I0HeKEE+\
nNufLpUtd5uzQt55Bv7r1j1N6vn5YmAavR89GJDeApnAwhPAZqyhANozPpH2+epjlLpvwdJ6aCCp/\
ZAaCCNp/qdtw07p6LosoVwyjmssvzzMUsJUlm4HIDaeeEACuqz8NG/nkpGwX1G0VZwh+\
5JTMFlA4xC0yrqnNF1j9R5OXozmhz0yEfubgE/r3hyWgv4GbV9Pi/\
j3bcgXl768373VTFnAcgdyrz82mvz0Fap9OM3iwQvw59PW1/\
n77qXsaLosL3amJe7HtzGvMRROMTfuPsC4u9456jwN67raPD3OiTFiwp/\
48Y0Yf5OAwfmJkTVDRvTOECHjGlcRIwBo3F/FWRM52ZloUGCEo6rMesl92HqfFo/dQXS//\
Q7aJveuOujUNMb8MwPUITl0Z8jrtKiBoqraDvA4gr3EEDiCscokLjCHeaQuMIDQJC4AmKCJRxXNrvT\
EFePvTgPk5ZKP+7ppCGuAAxYtriaW5sVGJrymyYvz1bO8qrvEJCyAuX0Ddi1x9FdG+\
LpLcy8GmWdPTeyzgbdp+aS/zueU0FYa5jro0xTvbp5o0S+jES+ubVNapD+\
ICpSh3Sxysn5GdIFsL7lHwLu3k8GTwCspTDZjYIH6i3dsDqHWqLXzBrZ1wAa/\
fmohw0SRZ9CNw1K9HrxJCHlbWdj1mtRkVzodWjMSq45TeNmpfszMENn5W6fQbTJnUfPb+\
FUvO6PMCfZGDB6Z3RfISt9+dKdS9zrZsYwugMQXC2P/o+\
uhBtgULG78TtVqN2dg4ATO9QYuHMcwCGrPz4QUDRGvxx16UNRvy8P3tfG3owTAisrFhIDK82cFdTTV\
Kh2ataIoDer0DheY9ZNk+WD9cD80b88po+Nzv/EJ1tAwuv/BYvoQSz6/GvzRF81+mXotkOB+\
QvPnkcGbl79NdqJN6v3o83Q+\
M0qlKFzVHBioXqHgwZDnWSfQjD00s0YpoIw9MLd86yNYXoZwtDH9Y8u4QAas+\
72atqxq1ftN9CSL57+i1G/RaEYupklivJEobGrxqy4+ymNHhhvX3/R+Uig4dR/\
v6mFFHrNv81oIYUOeUkbKfRi9HygePs1t/ap8wLP7OjH4XbUVGTWFa/Ny/\
Eulf7rvk1bZuE8QUNmAbHSLg3Dc4TWzLSIzFJn/6iFzJryh21k1rcXtJFZ+\
7TKEVrzwTECZ7ZoCfzWMhWZtfQc2jLrGzfTllm/RmigIrNwnJXkRU1mddbXYMgwkFRnoK54+\
ss813o1+iuz23hz8OAh5M1ZM5NOSeSKI2kHD9kueeZ8qfRvpFYSmZnpVGwf1Wxgle5/Lf+lc+\
EHbunLQrjmvH9sIaRwxAUJqbVTMVcrJKQump+\
nL6rRO6AHB738fs2PZpIRaQcchD0qRUOkrXgsL8pfLP0P0BZpOGcUKtJm1WbFho5vmaaeEQgIxAE0N\
WaYOqVPsvT+mGQLzuFZx/Uf1BY8Of2W+UZ50Njh1qfOyYMeNZbcOkkDo8aS25T+\
UWPJgdeuGj1qLLltLieAQsvG1zmXc9RY8r/xxowaSxZ440eNJbfeBRo1lty29I8aSw6/\
e9XoUWPJZ3O/Ro0lty39o8aSEC+PGks+m7s0aiy5bekfNZYcTMXk6FFjyf9aXUeDv0eNJbcy/\
Tn8nQaOGkuWcFyNWUeNJbct/aPGkluZ/\
hxxlRY1aixZwnFlszsNcTVqLLlt6QcwYNniqt7naa8pfYwLU4RnujzaKkNlDJinmL3JzlWdnGlQBLu\
XFkzuby65tQiwnHcNXk6hJhF4LtNrdM1H6IKv8dMlH1v9QXBgaPxsZ9mULidu9XfCJztsbvnJocBuz\
N5CYM5Ht3YWIZRpWZ9h2zV5rd3sJouOWm2Ct2mkF0d6caQXn8t6sRowVpsaG78COK9noeTqW3kKsLQ\
XTWkouWa9Wgav5Viu21ZZQj21RwJ3JHBHAvc5LXAToMwTuJC3qp3Ahcp6tq3USxSNxNxIzI3E3HNZz\
DVOaLv6N6b3jdhKT/SM1X7yY6C44qHB/NbYrG81N6vx91gZb02WNX6DtaL/z6HbbeJ4gfxBIz/\
McD9MNffsOsVbOGSr+yYhFLHN9j4SA97cOm+\
PypVHzzb9NzB8xQujF4kKOIrmrKMXidI0oxeJqllHLxJtZfobNyvdn9GLRFvlroxeJNq29I9eJBp+\
96rRoxeJqllHLxJtW/r3QmgotgCkMevoRaLCDmT0ItG2pX/0IlHjb0YvErW7QKMXibYt/aMXibYt/\
bj7KY0evUhU4JmNXiTatvSPXiTatvTjyTHp/oxeJCrwzEYvEm1b+kcvEm1b+\
nGcleTF6EWiEg5p9CLRtqV/9CLRtqUfB1bp/o9eJOqucvQi0Vajf/\
Qi0baln9yLRDNrs2JDlwHET6sRP3VKn5jopW4bZseC+dVjtU+\
P0mDDNgGJp6M02P9cGmy6eUsH7CFM0eK+s2uuF3ejQ8r9u+heAhYITNJO6AeTXqmz02s39idc/\
gbtPw6d57XTsNFQwuVS4GaVcgeas+KpyWXe4azbgTcKTcdVf6zl1az/vO/6OWZ/\
Q7fjXtsmPWpi5kBeaexavLtU7tKXNtC2v29G5RIJsAp/fiHKC+lQ6nlIZ6h+Sflv/\
7qwhaT8p1csyXK0VqO/93CbztKP3Nims3Tkayqcs24H2nlIO3Hanqs95mL0F2rmzajPint+\
dkSo636j7hN6659v7mP/C3e+uwX7/+W6H07NZ/+H/mrfFrDx7H3WD2L/xmh+DMZSkE/oo/+\
PjrBYfSkmkGkIi73EPNLC4rB9sVhiocKiMevt1+XFpwulH/58et63+\
sj2NYqPXtMv04743gtn5su0RYtvXpIv096+9CPb5cu0o/lhm/Nl2p6v+\
4NBMq0xet1fY3lG84CzuuJDdAJ9Bx70Q9IS8Nhb9kG0JA0J+OVv7U9aAi7e8wHKErDzu+\
9hoA54AqkE+uuSCf78eBy4oEbrymX9Um3ZZRf9Klt2Hxr3Y0JK7Y2XzqhsMV79UCjlOdNMID+\
EJPr1N63cJV+if2H5nE35Ev3MiauQc58HjH75pRuQWz4fOOmoJ6nI/7Ub99xAWf7fcM9hD1KW/\
7eduGAjZfn/u3POmUZZ/k8/AsvPL1T+N2a9XGC2+fZl0p+\
jv6LqOmG8l9amQD7goJMPaJIxqW24U04qxQU3ObJt8ofCKW2t4U6wHKHSqxi1lJ5ZJ0UON3ddfVeNP\
5TDO9XovY886vGcm1qNfqFQCC7eHhi9ehWWk7wAGF3HEsXcrMasy3/\
9TzvnoJtC6T80ohahjVFeeo7cKhoZ10uPP/iIHNRXKv1P/uStq3JwaKn0j3/g1bNykHGp9F8+++\
JB3pfi6T/itZiOBvqdlkB/Q94vi/9uh16yDo2Ea8uMs0wEo64moCrxFRXHhNZSeO+DRhUM04zAFw+\
NOsoqboNOFYxpi6hxyNqMPxWGaS20ME6rfHsz/\
XTCiUCuN0oxh2AAwPg8NF7ECa8cc2Gp2iNLBQzRLnoQXDkbDet8m3Tff/\
vpUzm3qho9NhXzc4z336N0vBOCKel9WJDUTBGxZ9MZGqG45M44YzEcR8K47R6D5FoZaTjjGB+\
QMHUTjwhuHWM+IGXsZEiYvYlrjRJWGiY4thQSFnCFM63jTAQxjUhLGrbw+\
hv3QnwRhdrCjVlxGb2gTPrrOgb+fFJGNfDQWfGFP/\
pnUIEa6biO6hcTdBhWmBCcGxPYEZeRuGc64helJfZDCCkkX0FAGeGXXmDABnJSn7zx5nOysUHnlMsv\
/m0+IFh69pmIyQ8BAtylDQCCzpp37HUjFQiQrlLAUz6GHLxBIBUNBFCtJVztqGekJ63/\
4w33KqAyZhW2EjraP8gNYcPJBCuDsPbvnHvwS8cp6/wb3n4WIsZo6HzcN1Cozm8qhsk+\
jDv2Ege5A7hkVgYzxlgdbBrRJKMaGLXPRHQXBCvaOhuAKeb8hJz4UdNxYXXQ6U4Kp7AAwBjw23hhlH\
NKaGW14AzBwoAnvzLUuA4GpzbSB92TZRH04BeulOXMBPDjkNUCTv6u78C5YB8yyxBFB/\
n7f3TBJsR3APn7n5qF4dIdkPXUXAfFX+Lq+Cz3LGyk1+EYsuBnyavh0jjpBXcy/D/\
kMpIIHlRno4TkQhohLGoakAglJDyngqCQTDrrsZMhEVZI0sebICujFYSxDIkIQ4KmMhiP3FoUZNOIN\
dx95+YsI7BU+nFdM14m/XXtB38+\
qeCB8CheLi6UlMoqEfQPjI3iPJwx5b2SATBgCAUCRvEDUiiumNI6oJx2sGhCauM5D6RxLIEPgkVRQg\
Q8JXRQRtIiwAbCRBWw4QHDBaDodDYi6tz72LH35cMgPEkCgkF4EjgAgzpT9rjkwAKvKyDDdYDlPkYY\
GKKOaMCeioWs1yIgYqFIg57k9gkGAWPGBq5D1kID8iRfaTDItDDK0Ec8E5rHGJYX2FJIIJ7OVzfNW0\
wZ5+B+Hxo4B8/bLBTnNGYF5GgvDQt7Ca58Oiqgh+gUYM4b0WsuTPp9uFLccG+\
19NY5zIkCwK7qC54754NZ5ZRuFweKVyYgnCChBFdaGswEgEJB6bcBG0VIJoVHCxygrJFk2/\
rodGCCc+axZBUobyTBMiuc8DpsKMN0NxAo6gYVtA/b7JXAPgoFjWa987gnc25tNbpzNIbld+y/\
Ud2UIh1AsNUmaAvlwPtaHi90XZYBqjLtwoko5bDToBF0Sr5aEZOgvbdCaYupujEyy5kQ4VIFza3DYg\
Tmq6ARfKr8q9IapXkUkqSTT5I/zArOhJRGYCYiiVBUVXkghfHOaI8dC42o1MX/\
dDJS1U0jKoVrHqCLYwn01zUn/PmkyuvAqoodMeGCiDaC8T5UVWUQ+\
pgOKbVTKEyAMFX6rWTeesa9D0Y14jTCsnAlU0yHL0e/\
KsLYGKCa4IGRVMBj3LQCVMkHoAMPcu7wFMMBabgyBg1ZmzRcPEcHAlB42SkEoG77DNY7DQJQ3cugTd\
AN1hjbF2At5rZDhBsRsIaMwVMskEkDPCVHK3M6YHpm0aQyGsipulFBMzsvjbVYKhUN3BQ5XAXb0ARD\
y2DnQgM1JWFlw7lwJQ2ThEHTAD8UDaSE1ybRQEp4/4tCkVJjVqzzcbdR/\
6JegmGnkQnoSQnJhFDOI4G35JwKYlBzpXUYa1D3EhR7q9xfsbonKOdgs0UPWI5a6DFfFWcu2EmB3QU\
KprDEJGGlYsYZ7vH2G1AQrsJ/xqrwTWO5wHp+QJlJVVK25mFPtcN3CwjKVcItfJO5INqwECcUn/s/\
F7wXaQAFxed+IbCLvxAgqjqEgIKZVl552e8SKY83ujl3GW6paf3EFricys0WYEi0dYwRytAO8kX+\
ckGmGBMd4kE0kA7zJQ7hQdLIsBar4/\
nk2G2lLifBeOVEuG8Or10lEevrWsVWyahDnEbWQiLuV2Vq2ZQL6LEyWxoRwJlT/\
wxJPqERAcQVKNAotwT66yod/nzCMgNBY8oSN5JZxTkPqLGvMnpSuPOA+\
ZxyJsh4hsUcILxYidKYJGqZFYFvMcMbgouRPqekCPjJx4BkVqyj11nIWcwdFp57TL1CYDHJmGhcKxH\
+l+fIb5HrBWVv4Q1xIHSIN/\
yE0CHeHx1ChynPzQV55Jw0qnlYJdx9wLETg0eKeak0wzy7NHBhsjV0dHBrFvgFSxugAQoTH5lga1rD\
GdqCggYk7FbmWs0949EEoQwII48H3MGCQSUYJt9o4MEs9yEJODigfJEGCMTbD9IAgS959XMQBCYu3q\
mX1mdioVK6mJwkaplaPaBNOh5DsU4padv0MEi5T1FKWues9BITlVCotfvhCD2c5rEJQsvsNR5rFi2X\
MUqMhUzR7DWhXQSo1mvrWmSv5QVqoXgr3kEBirfiTYGheOsHVi/Ius3VaPz1qUX99/eZGxTUIGM+\
4FxPJjxbBeRlQLeWB5jOsctJIz6b0qeiT9RbH2uMSae2VQjLSCNMzLXIK1kuejEBYPloNWuBLYZOiH\
YoXCQRos2reqARrcU7YdKI1uKvLdCI1uKPgwFv65VAfw5cTKCsDhfjbRLSSq1iB0oe/\
XFNBBQPLEZXtfYB+\
UnHGFrPCSHGCF9kEC5ecsVNFP1tnmRIoTQZQKoXygshFJrbA4HG9Osg1QIk8EFOG8mxX2OwMQfrQrA\
xNyURqnrI7BMGoMi8py8gQHnqvXsMSuBrjK4/nzoMUFZZBdLG9h8+xsrDUVCBlJE/\
Yr8TJXT4wzs09kkDU6aj0LEVQtD4yoXLhYWmaMDKlDhgYvhTBGQZgwikm3VW8ZSYNSBs9BKjPeFoQM\
tMfzcNcJlXtU0CXWZ17KeBM/FX4WjgTFyTFoozG7Pij9AmEbW4l+\
AmWKkarzNrTTChdWpR3CStR8ozH+uulEptmdvmNHKuYp2BlzrVb+\
WovEkcZ5kwET7aAGAxMAZFqStpHoFYrOVjHo1eYs3WMiLcUJw6Vc0O7WYCBap/86YH5+dIg2r0yu9/\
DckLgQLVdvu8m16Nft1TWFh7J+SUAs7X0UgRxrq+\
3SqPcyqaHddMOxbJpp3ymNzzGcCFRmy7OhsVbF1vFVOZgYpSVxPlQZB+\
snLwYbKTRnC7Kloa5nmlEd1OcnpooQ+\
J8HYXUQ7uM0wj0L39mWciHUdpBLrxl8oLDXQ3Zt0foaHrWyqefhwRJ3w5FBEr5oIi9czogHh5X+\
y1xyfLnbU6+USDTaqxoDaWt+\
kiqvVBX0dM3SZvM7mMq64bxjlv0OIGCBPno3Gs0Ccn3RQt9BneWBAq9EmCeuiLixBEfuD+/\
dbmQ2SpsaAJBJG/OgNjFAwiByzjVYRnwTLoKxQoj5W6juOYjyd9bJgU6/Qpg+\
R4Q7KcrzRQchVdifGgwMQyZvVgNgwNnBxZJFbMcW5jn2CFZcLTQMrPPMk1LH+\
EBlbuplwM61ZAAyyn/jvDnkqhgZYP3PVrSForDbS8+tKFpNEyDgKoo+\
WEHoeiZa6N8IbH4L6Voq8RXy/\
oNErKgCIC3I0Vxu3AchbehcBypSO5jc6kALUD4G5b55TjfUaL4jPqqzAP8vBG2hBUTlWPQ14Yh4DyZ\
+8744l8oHzwjWtbAOWdftfal2x8+K/klgGQszwuqjiBh4vClAnYEu+eQAMnd/\
k1I6xPAyhX9fNaBdljrFECsz1pwORu0SfTwgUedw6tOaeBk9Njr0MTk2mg5JSjMLQLFh2QPDHsFT4a\
IJn/7foZlEHyXmIeaZD85jFiILkOSeDPJ+m6pJfWbv9gE2Pgwhleb9RSw8zK2mBEy+\
hoblH8lZ9Oi5V/xbfOpdPaMY73KoEyedPSgg4N+\
tOp2B0Ecxtjibw5tWNoIm9Gk08okTfr8V2oGOz6m1bukiMwqtELTr2jRe7uvRZDw4uA0d9F7LOTO4v\
7r/8zrXUkM9pGT7ulk+ibkr2l4ZIFzB+wQF6KUamr6XYBG+7LHCOxnIqBhyNOGlm+\
VRfZoQkZhHJ8h7dOoJHjm/UCEIkU386TP3nrqhz3S6n0f/lb+\
yOYjUZi704cw5w0EnsB6QM6zYqhPwczJ2RZx8zJNyNlgJXMaS9rPb17cGv0g7LYIjSAGizTAoXMWfV\
raPUbD2jdxzRRqw1a04Vh5izADWHm7GYN2JM/GU31Mcw8IeJLrUqjYT609E0o5fkA/ycEn9+\
zw4uQbqwQfL7r51inewg+Y5yAw2cu42NHWicTSwoq8Ll7z+\
OboNZpFnsUky6US0GfnNQGGgD6GfN5qAuaDoLOSM+mgaDzGqnRANB5z4HSQNBLjz/4CMoI+\
thb9skqzymV/nU7YA9P0kDQuO4vFEHPqM+6Krr+\
ZtXIWjYnE2jHf27SUs16NepQBOBz5wl09AxgH7DR7+\
oB11vWMhU9nmxzYnrfrE36j0T3YR26sun9K6sd7vTaMg7Z0DvP5FdzljZsP/\
EnKyZv4RZCgFyK6gplH/YQ4naobXSdVJhKILrWZ2xtof/xp/\
s3Eggv9tLfYBg8lwlQGL2HPbNGyL8ChNze5rJ2Lm51yrOBO1qMTMrkcCJmBfoYMRE7Av78EC6pq5A7\
gNv99wva3O737DicqydHL0ZvzExg1wwhXngeuu00eOFO2rzQuQe9WYUa0dnqavtJLphTI/s6gMF2+\
WQb5p13KQbqIeadMw2bG/B3dtjj2IHMAjZ1YnKR5R1VY9Yjx2iz+\
v270Gb1H2wgxuqNWY9AaCjWRVbnbPjzKXowr0brpv7fdtYvmN5CPu0xD6sHgeTTuXdgc0Py6WNvw0I\
HQACmc+cy7MzmAPv+mmf2nYA0++Af0pZm93wT02E0pNn//\
Ava0uw784lJs8asp6PAsVAnf0MyJUm4fS9ZVUWjVELG8KvtayFb5XJ7r3TsBJj1hk8X0h20/\
zfyxfGUn87bOV8cX33N8Yh/HBLHax7H2moAAfDOK5Bj6sa8G8d0wH0/u42K8F5/yol/TFl4r1ow/\
THKwvuIV92AZCvQEN4PPLIJEX40hDfO2YUKb8CnX816wvxe4iCRLZiMaZ2x2UqThJ5wL1fx7WShDNZ\
psC4YKjKuOfOqL+awYTX61As+smfOpa9GX/\
L3f4IIdqBOtrPhIEywA5WxyWsAj4b6Kd649HnlV492Vu360GdzVHKp9C+\
bWHF6Dkgolf7d3nzpwzmwpVT6v/\
PZryEqiUQFaOfzNz2FqCQSVZ8DZBKJSs8BjugkgWuWRlPCrl0yGwmwX3f9x7K8DN3Y8yXLs2z6blBp\
/eosC7oavdfLx7Ls1Wr0GavyrMOuLda/dwWe8BkXYTqWhobZ/cg8r2Cp9M8/\
7clBQdDi6WdjmMeNhob5wX0YT9PQMOcjNBSrYepSEv582vqaDdRZ8fO5fRL24ne8bVqO7Ooi/\
lvPmp4jKbqe8O3HEOQEOaxu/\
cxRWVzQRZUrn8i6c8OiDZDD6vRHZ5GJnR6360dIRxsePeEnyDmOkaD/yGu3Q/\
afhsPqgK9jUTsaDqt9l9J2WOEJwzTKCHDrJo1e0Etw8rpJ760TgrH+p/\
iqlz2Y5LF3h8XK6gC9VLnznJZCe2vzumlVP4zKQmnjpeAmr71rteyjd/nlV/KV1UmXfQ5pug4pq/\
H1mA8ZeocZN4/n9x9XFaoykgse2ygZIlouHZMP58RtbFJIWN9VB6C0Cpuv0Nf2aKi+azb9Ygll1cd+\
ZBHoS0P14W4HGqovN9hQKv14/Ui6PzXV15TaMYgDO/ZOfvmHx3IEXDX6ttNP3JQjQ6rR7//\
2o1lgtRr98fffnQUNq9GHvh5zYkCOvVvRB7CgQNOiuX2JaAXeh/MfvYC0G/\
DWn2MmNQ034IFrN5B2A/6vwwcmeBdP/6lvwOQ5DTfg6zdh+1+\
oG7AxK4C6ei2B8uivS3n480mNjffSCplw2nvNmTUKaZGezDwhpFaM5z1x3fV3/t3mffPV68rZm6/\
OV6/f2feo+fnqdfM7/6FF3OyR4zCvDqReX4L6IKBe5ge8Yt7qAi8TYDEOM7NIqOXuo/\
dCWcY97YcnO5ct/upLKGvoR17+\
LQRt09DQuLOdhobGSxNoaOjnITSQ1tBJbw7U0FGCaeO9Yt4Zh6jo5PzVnDse+\
2xhDV0BJZ2l3AF1XT3qaZwRzLV55K9zyJzH789X3K951ftaKO57O23sYoPeJ0Bxp/\
WaWMYQH89udpAr4bZBim+Y15eGDo9bbw33nCn0RUgaKnzVcVM/TVmFf/\
TYqchjBTRUOB7vp6HC8epIGiocF7mEVXjSckNV+ISQTkmlNPZsb45Chaxs3G4G1HbnkHc/\
gbweACnr3R5+AQLZIWX96wX7tHBiP9bKiX1SKyt7+e4PbSjwNjVmXT59d+\
QBYBJ6uXPZ0jGkpJKGNp4x94wnKWvjtVechvAbDW2MZ3/\
R0MZ4rTwNbYw3WSKsjZPoqbUD7GaNWOW5F4z1PXvUfcF9SP4TQEBV2a5UUOvO8jzLpNqPNY+\
984wcyVONPv29770ph8+\
7Xnc0yxhKl8J7mkDpUngzNuilosdRnT3ef0eqU7KOOyFcQEDgRSnhEj4L45RQctUwV/\
kYhaUMQCY0kqtWrdgN4TMayVW//\
LsHaHUxacx6JdrTi0ZyFS55C21PnqPZk7Kr2dmda2765Fjjt52Vv9rtddkqfIBuhfT28tv+\
HUnahPT2Xm/6i435ehuv4IH0Nt4vDNLbeKNTIM25s/\
6MF44RUb8DPJIklO6AoCgNTYvboDQ07SPfwNKAaWjaVRswOUBD0+\
47hlkUNDQtlsZMWtMmZVazoTtTTpTHQebvxLD6H0jp4uYvpHSfeKW4Il/\
p4ioaUrp4kS2kdPGWnpDSxXuRQ8Yy3igdMJY7F37+E5qKisaDnjRUNJ53RUNF425uGip6/\
VGLSKvoh8+fmRUWK5X+Jb+ibQwDwZCyVfTUZ0h4y/GnH1MJydm1D2G/Xhb/dfp+\
NWLLMp5udIDe8hdTn/\
lFnx7pH9fQWL0LhQqZt9JOdjYDnx6rffqkfuJhSqYDu9HFICjMA6jvJ3wLKevbzAOFgXv3rD41jkTT\
Nm0cdkLNJW8EuoYP2Ltp2N6BFxKgZgBeLBMndJ6Ki9h5wB7CFC3pO7vmeg9HVgMnadyL7uXs/\
rXDJC1GP5ggdn2vN9YSNyoaVqATQOd58VRs9AzgtA4HblYpdyD/3RTgXb9eFFl/5mvFjP5Nu/\
bHbbb4erScDDKxjkIPBHoIaWxawQfSmPWuWdjKyhQqWey6CCGse7izaqsYf2n/\
ec9Yt1OLuzTjReMt7tIB3xl4lxqj/+/qNu/yrNhI5yWL+x8gffM6d+0xUGCVR3+\
2KAaeiO09mfqzVsvX9ms7pxTSRBpin7X7fQwZDbHPLX+6ewv2OfvMx1o8G3PY/tjCoWdj1q+iw2wH/\
CXmI6DBbP5jmI+gUGZrzHrMp0g/GwN/fkeEsO709eelTl3xVJ+cGH/dHnPz5cSVdxyelU7bDZyc/\
l0kzQtsD3nVVVltuLvcdOL2g+REY/TVf49tE9Qe8poldMDj0gsYIrlpSJWV5/2WtFQ5Z1es+\
ToJqdK5YP1Ay7x0+uHPp7hg9ZF6g9wpR431yYZlt+\
x2Q7YE7AYUY4GlkwyrgQFDhPbLn8wXhuuPGd81Xxj++fafb9F+8IyX/\
7RFXs5NN2DZB1BeTlQxVETnjbf9+yOURecZX5q5jrLoXPPtMdKi8xXr30A66Peq78+\
gFfSrSyb48ykToZ6BueIDm5qwt2opoJiU2hmsFQEm/qWVninjtGrW2OPiv/ohC//\
VgosWjWgrhaO1tZI7jbXMhZTCcd96/175SmGTOLOFUphyR2dQsmZTmf0Wy0mB8kaijqaiQsb3ve+\
VhFVIYgNplLPSWo/cLRrKZMrcJXtTViZHH/RVRJnTUCbnbHyQdJLnkw/\
tgsioQjNIcpRhSh6pJUmC2sVb54SRor9deDUo7sAE91wrqT1jvEXrnvRTKawQSkqZKWN6NKY0QnCtt\
chv39NtF2Qst15iNWJQb4ATb1+\
J9AKEegNs0Hsjzi2oN8C9e7ywRW8A3ObaARhdxzfFXFCodE9JJ5iLNa45kKvUpVTVuF5Y7bVxinLHv\
u4TqIHPvGPKYudCotlA1f9KOuc43hKSRtuBlavvW5OD3Uul/\
7xbz0dKhmi0HXjlJ8wgp1d59DdVQgws1zsMRD0TNb22QnnPlXN9XQaiNTbBNTNOOO2V8hKzcIFvHhp\
3RikeFK8WNqCFvE6mk7+\
d4IZxy5R3QjLku5CBnH4rnJfMBSPZyjzO74EnQjnBA0bRqNAADOZuLwDpOGNKCwQSQbYz+\
815SMklZDtvtx18m+\
AGBd0zUE5x5pXVjkyPgrhT3GhmhTFMuazmUqWuJd3IcALhDJgyMpwCYcs68QjnQWoE4Ga0wI6GhJld\
XbPAF8aa2EACWQsJk7uCO8oH0ac8QwQQDeP7zk+eglRIF2p8N2bFhXSh5Rt1JQN/\
PmmjHXtprV7p0iYYC5r3quhJ3jJCBisimOvMtIAO8ZSD0heKa84FFy2QQ2JoqQw3QdC2cqxXut9wHw\
CHYRpzTUCwITVVstwEUmV/p90BoCE1UAzIyEvHsA+CdZqP/AZhEAgz4N75cWA0nhuzY/\
8FrK6AlZoFU14xUuhCa+G9ksZYZOdpoIsKKTkntLSeYcErGtgieR+\
CKpaBl4LljnASDWiRhIK0wa4K0tEix0ICWXSmHLYDaWf+h+\
ZMfYIynsDdD4XiiWYNRPzHNGsdQEAq2HrLhHM6aNL+jno9fgnpo33OdVD13mA+\
VygEETVk4EgdwEWAyVph0n8M+W3ECE4JpplBkQkUhki/\
DZIgfNQLaQSWLAaEIrphExvdEpxph7lDgLhEN6LDvImYxiFrhUIU9z//\
3YhfAgpR3DAHQw1AiKJyPtUdE8Xf4nSAzjBjrTfWSY6dwrR+\
WgtcTTxyw1WwF5WyuKefRtQi8ZaT3gT+\
kOGeY75GGnGL5GHxnnOvoy8R80qQCF0kSCe00UHuWR5uWo5xVOpaUuNUxwM6VV5luXgLXUnnsQ99NM\
uALJV+XN2Ml0l/\
XQHCn09aeGEvrSCG4OH6SRPQjzZYhkbSrwEpCKekYM5ZTFdhACkoZ6U150wGsJLVV3dSdMWIqwjYyl\
o0XgTho4RxrDBMBp0kfJ7FVJ3R6s1//\
OZ8RJSS3KS0KgBMzCsFASI8wwMCRHhWPZSz8fXvYGUXC4EVVJhOh73iYYub6qGE6w5otAktuGJc+\
NgsmzJyqphQCu/jPTcCc7nQgE5RX2nho6BI2cjUgVM4mYD/\
VMzFwRZDAzhVTmVmgq3J0dRyEripc8Cll0vKaAn3H9FAS3gya6FoqTEr1oKqS0MNMh0a1esEF0wrI5\
zVOroXegTBpAspBi2CceWc98yhYRsAvVWfkM4o54wJslMrFK5AMaoIF4zV1uiA5FywJrAMWixM5YOw\
FvHxa87zZFwPKgxqS1qv45MVaDYsFKqqtJ6z4cPeMMBjA3J0j1tfOm8sk0JjWBQKXR342UsezLm53X\
u+D2YVQKGr5EY0LpyeqMCgkwK8teVxRDpKpUUs05BKBGuUdgwrLocrHswap63k+\
JM2Y2SWM2GMtz6eUTTVsvzEpS4nMiZnzHBueUwvwQ6HRDCr8q4J6ZmwTEuLldCRiGxVRRFCBz3nmMV\
uGY0gl1v0xvEc87pU+nHls0OZ9NeVJ/\
z5pM0X9dKalLlXykZR7WWvc2hSWgSQoYMNliJWbXOGA04QQRs7FWuLWmT+\
JKErg5zSEdwoLTHORlGVUcYZJk2sE8pHVcno9MoHYOOFQR8khzBVVWwRw4gsOryQX0KIKidxCMJTeF\
kvhKfwpjo7AqPxvniL+i9xJYZZ+I/TnEvW/\
0p8MXwCBc60k1KwcMkDoKUMvLqJ9sFCElbH7DXSuCtyimRGBOQVmArz7dIAXZUvK3C3F9Y62glEXV9\
W4BrLcUubBOIa4MuiAbPwUiwaMAvvUlIozGrMCnjcujQkjVHDWrDfiRulXJDVxuvATgNypLSOsCLIk\
ACIwv9tEQJMHxLWiIBMAsrzLLBtVtHKJBSTjMe3423gd4aCIixPSkptjAmIKOAxzDkG5UlVcU8uteL\
KxxYW2I+huGCSuEFGRcMwgEgMtwKhwS6Q4z5lOEhMVkNhwmNv/\
RckywoKE541FbMxoDDhM4GqcP4BYsb87OLZo3LKZXm2pvVTW+\
B6Kp8rN0YoZYJpITC8SCNamBx1RnoVJIoO1h+\
aO08jYFjlIXLuOPPcuyB0EKanETJMdTPWsejNjrkNWaZoqYuJMjUcjdIxhmOxOAeJAGK3SiZYJkE/\
5Jnrha6k8y/v+R9I4hiNUCKuQYHWyQXSj7eIT5Bmp16CITygbGzsw7xWwvO+\
cFePkHdBZwVBH8SIVViGCwQdq6YBynBpmQ3/\
05nlzpMkGm2VESzY8FZ45MsQcKzAn9Kxc0kstbbYhyHkmLyaJgC/\
YGpztGcA1PjnBVOvuDIbKXYumXj7Hfno8MMPv3VaPjrEO+sD6HDAAyo79Y9O+\
xNz3j3TQYT1RRrK45QqauWD3aJkbF8hMblLA0cm1R4sIh0T3GVmM41SF1OVwgQzy3kdQT6GumiAyJT\
hzpQXUmmOmtk0EGRai3Q2SN5gf2ERFDoAcmKo15EEgOxM+\
fo6RFjTgI1nzcDeY6IBG09bQBs24l7HpDFqsLFbX6mjB48JbrWsxXB7EuiyMuDq+\
rXHv6i4Si2XrfcxaNOieXL8OOfWceeZY4bnNqrrNfqNiValEjZWUeSI7F5/\
jgqwwhgWLGy0NREU701KPMARa4y1zmBp8FgKHVfSM+aV0lhcHAj5VqHi2NAvZjsimwwFf+++\
5ystgr8PTcMYBAr+JkvE84jKtPUx3Qu87OUxUr4/\
j0b8Ny4n9mJVgQmkHdBYdYzEcirjk4lU1m2U4GiRLo0gcLJhgoBKKbsDcmloRIGrkHbgGSe0C8IfEW\
Ik4sAVugwWccxVwoNUNGLCnzpo/SdynBKl0r9pt9dm1dqVSj+\
uPIF3H0ugv6784c8nALS4l9YqtMut5SJmtXDT33I05bXbgHKslNzoWEqajyq7fUEs90rbYIhbtKEfl\
j+YmhpKGYtG8NecIEz5jOLhjjkf/sj1A/SI+YAJw7c9FwJtIY1hyoz0QwhTZrUtg7II8adEICCJP+\
QHAUn8Ld5FwGj8We7F/be/un8iFtQFZKBc0ERUYGfVyDVA5tSZX6HNY+\
igzolgMsrY3oKFA8HUJw3UWbGviu8AicCJPO9xglJXU/\
VB9LEK3ymD9m0kBDmHOzRpQM6simAaiBNvaE8DceJvvdFAnJefQAxxNmZ9Ag2DJ5VRg51N2FMVCGsR\
XXhaaaas1kgkvMqiFEobzmNcWbbqNFela+\
rArcyaWF6Kd5geA34eOUGz2JqaMSc87iLFsiiDRnI8JjJKxjHJh2dRuvhkjlQBbWRa6pN2sY4Vj85Z\
j1Y2Q0mUcTbFPAuoILYXzxEP1WWY8cBCBI5CUfKPnLt31tWvRl+\
IXHY4Sl4VfobbYmNTNQ40wCmPlyrDx4n46BuP7elRH+\
C0fmILXE6VQRrQfQz529jDKO9Z3lLXk5KpRSxq0ToKE/\
RVChrR8sQi0QVgpPPBzEdro2kEzFM1mDNGMqOZRFvO0ImYC+\
YVkzHShLENiYh591Gu2MEsKBOJNT6lET2/8W9W3ZPjbymV/ret+wnin6URPcdBwKIy6a/\
DEvjzCfkt6aUVQr8TMbwvAgoV0YoWfXHaHqgqg2lqXAA9Fu+\
JhmaMSs1EANpBwSnmsIA8hpLTGxMqdaiQaEccCCVXbluRiixdEOGmFU5Ofp+MfFO02Gh4t0MIJ+\
e8ZwnB5PXHjO+aD5P3u/gXLZJJD/kyVvsNwOTOvYj1dnJnCXLCE0JEJGeCZQEophJYDoxEG+\
ats9GIk2hOMQ1UnYyEcAQxNCOk4mgXJxqgujoe6WPnFOV1LHIkXciUmm4oKX0snHT4I6R0QHWGC5oG\
qM4s5KeBqrMeNaEBqvEX1mmA6nN2fYo0qL5rj+\
cgqE7aogaqK83JdCyhl7Eltud93SjjgU1w5riI2UTSSqYdhqABUpKjmTsXqw+0cN4N8OFBmQ/\
JTx1hvpJhEpNqZVrnPghlpWcBy8YaqhZPrmanXUDJD9k9n9CU2qFPxUEptanrGkvtkjn6QygV4so7D\
t85h2e7fu11O2VxSDV641MYqIZSIaogCIsvf4QLaWNNNyPzOGzcWmFE9OywmPoi0PJgGvkQVbsNwxn\
XRgknB6SVj5FYUORL76zh8SnlGADLewig1OXkWwt0siIyyu9oZEXkNbAnkRbRLVmLxRqO4UUtNFIkz\
vjSTARf00iRuPHdv8lygJVKP44HdiJBP97pIMHIOsiufMiWRfdvkAJOMDi3mGvmedCxkcMUVroDQez\
4Y6tiK+eYf8U5x1qEYqnFWQAZhdeK2SARYkWLtyLPudPz6Zy8ZLTne0ZbVAxdD39NGStY0zqYSjxYN\
MjvIHD9g/Mc0tkOAtebfvjgoG6ljdErUI81BK7TkQmtXGxgoWO3fTpPI6fHCbRzPpgG3Fo864gGtK5\
iWNyywLJc6NjtP6sdSanrSeYyN0EWaBVsNicxnqSBrLvltMMd1zSAdV4rCDq4evhbSjRwdXowzcRqI\
q7Q/CkasHrZyzYgTiEasNp/bCZCPw1YfdcsmIZiYXUdycCfT8piaS+\
tIAqVUnNtXUCyATwP6jyrnBBec6NjmjXKcGjOtGLGq9jZwUihPIYdx4Cfpwovy7yUMWPFoCEqrH9YV\
iYJmjOd07kMSwbJeDUTS5oOGEAIPqB4H8oGecJ++ZM5cqQavfTm9yE1fFA2yOte0CYb5HCEK+\
BskMoXp8MRhXsY7pcm09aWM8uN5UIG7vGM9huYVfgg2KMBHITLF3O+\
MC8ijYSQbI81jXyQygLNsRNoZITklljSSAnJe6eCRkZIcllb4yU3MaU/q4q80LV0psxdsneOv6lU+\
lee91tEk9JICbn/AQwJFJoS0pgVRzKLy6R/Rn3Wo+O/m1Uja9mcTBMi/\
jNoEHSuRn2ngH2CVnZ2gUR2Hegk7Niylqno8QCEwLNO75u1Sf+\
R6D6sQ1c2vX9ltcOdXlvGIRt655n8ajaeHLCfmwa/tFsnBALzq1od9hDidqxtdJ1UmErAB9JnLW6h/\
7HBtOZ8D+ur2F3AWO17fwzswMo2d7KzuRVzbBES5YcdICsB9BIUQ39DdOLRSsCt2Luy7WpL2XUqcEV\
QjxMoP6cPvJGN0RIlbiawdV8gdKH2o3ahGrNiNBAJVMGfB8yA3uln11axH8ALHziqDS/87Kw2vDA+\
dSAvNEa/ABXFs4A9/tVmOpzz9tm0OWeXmaQ5p/PAZuxmFRrTzVaF0YHd/dLcGtn3PN0PaW/\
ZbXoLVj9y+ZwWrH7Ahjasfu+5A1m9Mfr7qBiZAxzBLYQEw+s/SFsw2K/\
RFgwvuZ2YYGjMehkKTQvN7qhzNvz55KXdvkbrIYA0U3+\
3oIU0u2rsfS2k2V4379NCmv3NynUtpNnyj08dJM0ao69Dc07nAae025Qpfa6SYs6+\
6Vo9F9NGNGTf1A9h+\
pGG7Ou8fBNp2TfrPGKyrzHrd57EOLvQbLaGZEqO4pqYrlIn0pu9ntVyVHoyK7zU1nHu8h6h7Uk2E8L\
ExyFUXu+xisZLrjPfyJfjU750N5LuDMnx/R55Ejk/SI7XEy+\
GyPFnXj82PNYTGSmoyPTl17z4ryjL9BPfdPLzKcv0aw69E3ndkIZM3/t3Y6RlOs7lhcp0IGZQzXrC/\
F7imgI5ySepteRKGqDp++QoLjwTxhllsXQZKGcxCXztrLVOopWhY9gPpRDec+Zb9K3qnHTUkU/\
m3Lyu/+JPHs3S3dVogPe6o7H8QyFFWDez/Zks5V2abl9A4bhmRqIVTdP6KS1wLVVauzXWc44+s0si/\
65zxsWPHJWDfUqlf+Xjm8dy0Fip9F/dwexDEil1A6QWiTS6Ye96D9JvnROPeBGScnLD8fOnZ+\
uxzi0/PgXBY4Dy6nzzu1cjKeGQxlq2QGVhpWo0ux3rbQRpLNzjDr3AfT2J+/DEvXn+wlLp/\
9k335nlwSyV/oVnr0ZuIA199NafbYfsPw19dM0SzN9EQx+9DA1CF6qP6lIS/nza+gU1WtlRrN/\
XtnjneTmyqxq96SCzOEdSVKM/s/CQh3L4shp99HkO0X+Qj+y4z/1jCx8ZHhkB2iEMSBeZD93+\
L76QTGRk3vgXEdRAw4u29KcnIyczRoL+PX6zJ3IPaXjR1j+\
AeSdoeNGWr6XtRTtuEyaZSNT2Q3i4l4aauuo249VWxYd7reotwpx0D0ktw/+Mb/\
emfTW1lU5q5hlaPwgptQt/7yXHZCu11B9Ham0Uk1LktwLqfOC8eTPz1dun78AAJKTe/\
jdyCKB6q3xwShvJuLCOzCucnTVfuf0uwqqu6t7MneHcOo+1VqKh9dbvec8VlLXexW+\
5cgNlrXf2vCdo5QM0ZsUFVqFary5w4c8nKTTeSyuk3jQ3sfGvdl4hLTySKtPOWStj9zcs+\
QGKhaUoGlc+9uILH0LU0xjwy6iEHIuF6jGLIIe3u55F894P53BSNfrATz+EZE1AnsX9follHUGexV+\
hidtAA45KGOsYkvS2P2pYwpVrzHrjO77wzzlwqFD6q4Qeq2OwUqEP55DwTnYzbgRjIipzLPJHw1O5W\
lz2ghwQWyr9uP+DhqcSz2wt1FMJlFYNMD2Kpx+P/CX9NUidd5af+\
5ldQBXeWfO9j38wW2t3LnvykM9na+rO6Tf/we75+\
nnlKas25utnPE4I6We8MgfSz3ixK9Qgi33qpQRuz+rD/\
mEOYaXcOeTphxDpSUITd97yKY1EwWlo3899dy7pOOH4Qtp5K0+cPrBipnj6F00d6Pgrj/66lIc/\
n1h3h15ak3XqNWPWWtHfWj65ZIVhTmjZxmfczZxn3hsv0K7wgMu4m3MqtYlO7Dbt5COpQmvOhTJYD0\
LIe4wHXiHvMV6SBnmP8Tp9oD/8gJYp4/3XJq3XyFiK4YCWpcVcy2dl4NHwOqcTiA0Vo+\
c562XfQlfS2XTTX307B/iWSv8XT/jXqTlQvFT6f3sWJlVoOJ2/dxjtUOstaBJLob3Tc5R9UnY1Zd+\
Zcv3DSyG9aYPWjF2p27zN+Iyi9kEJMUz8QRo+R1FDOU+b/\
nApEqSE1DqeIQWpdbx2HFLreEMdSK3jvc0Atd5Z8bONS4go8wEeThIKvLPbjhevoay2D97xFUhtBg2\
1fZR7hHSG1BXPox0rvn0Ck2M01Pba56LaTiqzbqOniGp8SNg6W3sLoSeqLZU1QQ+\
7YFhlNeCfNMcE89wLzZnCXvyFtHiehQ8Z6lnAAVLpeEI1pNLxVjOQSsf770Eqvd7wdJilXlVm2vhKg\
jJSGiLqPS+uTELTd4+AOx3fumVYY3oSWr/yySkdMDv+5hsN/X/9lPlPUdb/v/8Hl5DW/1/\
5MG2zHRfDhPV/Yt16g3BQ9YqgtY2SjrkmSflpZ1CiW6WerTCMe4YhgjHgh8muj0/IGo2+QAvF0c/\
f75u/yJEC1ehXujcirj4ojn7jWJs4+iy0YgDvdQ09KrXi2t3vL/\
D2Aep9QrKgSOLDjqRfbcpRiTTC7rgnnkbYHXdJ0Ai740VnNMLueDtBGmF3vMd1oWH3xqyAlOm1DIun\
H0/aSyp/IC6pWibp+IZ8zJCHYUlVTTY0kR5DJkJ7w72OD3W2QybDEA2ETPDsQQiZ4F1GIGSC9/\
WGkAn+VAaU4QeIKhytVLvDhPRM6D4YUN4V7dry0goh05utlIFLutLD3BIkkEu3Z9eQdAgaIOae3/\
7p71EGMWuffxFpEPP0n2OV8zRAzGcfo525j+uPQkHM1GdIeMvxpx+TsMP/B7YTul4=\"];\
\>", "Input",
 Editable->False,
 CellLabel->"In[7]:=",ExpressionUUID->"4125f194-ed53-4d29-a9bf-c67d4a8efa79"],

Cell["\<\
\[Gamma]SRPlus = \
Uncompress[\"1:eJztfQvYnUV1bi7/H3KD/EAI4WpaqFjll7lfAE85R0BQoaggiIhBw2U/\
BaSAForWeBTE6rHowSsoobWVWqyptyIPPkaqeCkoFhVUVKRcomIMAoFcSM7MfDv59/fttfaej/\
Yks9rd+vCI/+z51sysy7sus+b3XveGl581c9q0aReNhX+ccO4bLzor/peLxsM/Tuycd+ZFZ82I/\
zo7/OPlZ1zcecP5Z5zbmR7+pRP/5+pvcegJb/izMy88a6feeTrn1kakyTpPbdmypfGri+\
J051XzzayPXhtGV39O/zy/MRs8UZoDGo5+/Hzw48ACe0nF56l/tfoNPDx+\
sbMlUjW7tnMHAjv3RKude7y5c9mLw7dvy/bZvsY8G7etpMltY7U9Wzz4e41Z16GcBR/\
nMP6fOurmVAWQedGs8I/TDmXyaH3WLECC+n81u5/KHbeOyHcjdTN4w/\
LVzdP9VJ013ruRzWWMb13geehf+tQLpiqqxeC/GUQ9sNi0omL4dJu8Vcs/q0bHtFM/OqNJ/\
RFXzNucc+Rd7nz4ZGQlY8DoFZfORkbPAkbfi+\
7SbGCXlh984aZBxmXF2QfPGCosjd9c9bpPIRyDc9k5H9iI/\
GYn9Dfv2Ixx5pyp3zTP6X3LWwjy8vd3kNW3M3z3XTgboXSs1Tz33L0oixOGzbPwFwN5JHueL6G8Nrf\
d/nz0uj691NR2zd9MO3sc2VNAkwyYZ/b7DkPWMN5qntWHbB7AwfnzvH/1IK7On+dhVG/\
PGzxPQ2ImHl6LSMwYdCq/+9wgK509zwlPmSwNOWyefV+xHqEHlxhonh/+\
FttNXGKgeU6d3l5ioHkuWLBwoMSMA79xm3Ye4Cjkz3PDsg0D9Hv+\
POIwbC9wiYHmefEMbB5cYuqUdrX9BliCz694pSnvv3qyNadD89z+E4yzcE6H5rlvCbYLOKdD8/w+\
MnoQp0PznPLRfqzZ+5udIM56zfTWHArNc8Xt2J7iHArNcwoqrTiH1v/\
StbfIPOeDmGzsvoGeTvY8f35/e86C5vnOzPacBc1z5BCvYA7wmy+\
i38Y5AprnTehJ4hwBzbMnKh342cyF1oVaZ/xs6hZiiB8LTzEPIGX5c79TblSm6db/0+P5oK9A+\
leuxFw5gA0LpP9AlG0BhVgg/dM6rM8xLIbWerC+M/G5xQNooLKK5Y/\
OGQDkqazizQdi4YlZlFaBGsHZhFZxwffvaBFcLHUVaw/\
aozWwobGyTS9e1xp801jZ2N6Ye4K7AzRW9iLUruMudKEra8w6cTwWvioUMTZRwEl7tXY4aKxs2Vd/\
19oForGyI382o7XDTGNlZ/\
6ifRiUxsr2QmnAA7M0Vnbfyl0HBuIAaStwFfPPfax1uofGyk7865mtQ1M0VvaxG1pEC0it7I2oJ4Xj\
pUJX1kwsXYhVugDcWAL9jZNZuA5L+\
OF4icbKvrYOQxU4XqKxshe9F9MTOF6isbJvjQ2KuFBe2TrUY8TxEo2VXfyiaQPxEsCTBa7i4J3ap1J\
prMz/Y/vkLo2VXT4LowHHSzRW9uNnEF8qdGWNWR9BihCbhQDF0N84mVt+077YgMbK/\
gEtpMPxEo2VPfYMCjJorOx2VE/\
geInGym6ZNhhVFHVNA13FATMwGnBUQWNl30BpwFEFjZU90KZmg9TKfjn4ShD4DQBvFLiyXz+\
D8jAaK9uMrgy3XTRWhl+UwnUj4CsXuDJMmgbpxkJX1vjV1G3Kxp/B6sqe0elI5/\
Sup7rC2PjtICq2bUTztty2P8T/DcQMwLgG6b1bVd0TnFsjtj66807gS9Vffrj1L33Xr9428Pzg3+\
w7fTAKgk7+5mcgV8Bhdtagdzih6zN3PgPbAs3z90OKnseA32ARtKG5rsY8G5/\
BGgCJbnDbPcCXgPnqv6rxIyAD9Qu2CAs3PjBzEEdvu2vedwUQmqokzdSz+\
MYmbUQ26fwBe504Zm6d4ilL1UYHgatrqYkA61/gZfQC+B0AE/Wr3dAdeVxnwJLQ6lZ7/zZvI2Xtf/\
rt+G1Tbxo4dSXLIz0wXA+cteugTbpvvweQTVp4JJx0hO+Krro6z6xUo69Bthe+\
Q7Vy975C8hKOq3lBwsGF4lTKJd/\
xxYEAo3j6z0T1BYl0Avz5nBpcRGNWtO48eIIcGnpuCNTt0BPA976HJkUAFdfZD6UOArVjU4SUfprDO\
giUR38OnkjKud6v55r+33ZOX9DGOTsD5ZgxYPQidF+hm8jzCHHMo+g+FMoxjVkXoicDOZYF0J/\
D8Ympam3dmgx5w40YynzOY3kHWo3+Xeb2DRMDCEABprGEA2jM+qqd89RGqfQ/sClPkZVK//\
4oTxUKoHIEuD9a23BsKoqWPQLfSIFN1jd+jLlGkMnC9QDUxAsHUFBjhSv/73QyBu7jiraBO/\
YAYgYuG2AUWkdRl4xuPKQuyzF80ZSg+Zfs3wJ+njbr6RbwM1r7fFnGur3Csrz45/1IopizAPQOZVk+\
7rPE7joAjg1hWYY/n7a+Lt/1sGJF0Rd/\
0sa9fPBLbdxLHIVD8o2HLyD5jjxHRb5xW0dDvtdspC3fuDNNWL7TwIHFCNF0w840DtAhZxpXEePAaD\
xeBTnTeF5qDjAayAqUcFyNWT/8MGbOZ/RTVyD9W15P2/XGQx+Fut5AZH6AISyP/\
hx1lRY1UF1F3wFWV3iEAFJXOEaB1BUeMIfUFZ4AgtQVkAQs4biyxZ2Gulr3POxMaKgrPNJJQ10BGLB\
sdTWvNiswNBU0TTHP9iswLbSsq07Cxm21QlMfehL9EFojhHuZ4E4OcJjqezwqM+sjr7GYHVxmNoi/\
m0sen9qMptUaWJOL/waUX6zAl94LK6Mavowavnm1TWqQ/luUsYY0sPpPqECqb/\
nbAN770eAJGmvZdUoUyjvcxqwbBl8rKI/+saEi1KWhp+RrVo3sE4AD/\
snYwANujD4b3TSo5Ot5hNjhs9TYoTErub40Dc5Klnxgrc7Sfz8DASoHXvdoi/DiS/\
8Oey5kHBiNPccD++snLO7r+lnCXjeLhV9FO2B45QrsBGl44FjPymI98DqXw59P4lAT4M4yQELu+\
cs29uYFa9vk/z49eF8be7N2Gh3rtPwR2tZpwUxi1qkx672ZVqBU+se28nqzBGfFvh/vK8G5+\
LxOCxE95n9guT1IRH9yXJsSnK+1KsG56h3zyQj0jV+gXYJzz6G0U/\
SHIzQUK9A5JjiJUL25QUOgzrVYzmvxZgxTQRh69/3y9Pkwuwxh6GvLjA01syifz8MxpdL/pa/\
TTrqfi8YtCsXQjVlXDzZtxdOPh5/\
S6IGZ94nzL0K00FXPf0GWWaxGf15gl3YhLXTT99p48j9oVSi08vY+c17gmS19chPpzPsnjsu7uVEq/\
Z//F9qZ9+chNBSrs3JA0/BCoSXrv4moq9sv+\
8MW6mrap9qoKzz0AakrPE8Dqav73jJe4nE1y2j3hJ8EoKKuFl9OW13hEJGGuvoVKhOFqqtsiJX0RU1\
ndSbk5r5ADo6PAO3YmXYhFpKAAjl/vK5NIAfPG0KBnPtm0bkXufwU2pFZtneeJ18q/\
Rup3YvMLHcqtntqDqZKrF+reulc8HbfpxVOuPiYFvoJB1uQfsLjWZB+esOjed744JId+Mn4lT+\
cRUabHXHUk6S12fJ1mA2joc3wPB8NbbYrQkOx2mx2bVZs6MS2aQZWJW8ZTFNjhunT+\
jRL749LLc4euKbhVcf1H9QWPDX9tvlGddDY4danzqmDHnWS3C4qcNRJcsfSP+\
okOeokWcxpjjpJZvPAqJNkNeuok2SBHD/qJLn9GGjUSXLH0j/qJDmc96rRo06Sz4S/\
Rp0kdyz9o06SkCyPOkk+E14adZLcsfSPOkkOpmJq9KiT5H+uraMh36NOktuZ/\
hz5TgNHnSRLOK7GrKNOkjuW/lEnye1Mf466Gl4gPuokWZq401BXo06SO5Z+\
AAOWra7q7ZwOnNYnuDBFeGkLHpmAVgH1cytmb7KR54warUDyupcMTOXPALa00K3oBswGLgdoSFjoQp\
pFVbvkjSv2rMYBtu0fCtmD+j5Mxw6+SwhUKVefYcfV7m3jyp3qWzyzf9KpEktg/b1/eKb7lKoux2s/\
uRso9fwKevrdIHsrxYo1bzsPAjID5tnWf5FWN1uo0nVmjTEAdQXv+3+\
rxqLV3HPqFPeLVY7QwPrxP65idtjeowXLddkelQeP2iRvhzbJow7ABRxFc9ZRB+\
A0zagDcDXrqAPwdqa/wVmjDsDbj1dGHYB3LP2jDsDDea8aPeoAXM066gC8Y+\
kfdQCehonoqAPwMzmQUQfgHUv/qANw4y+jDsDtGGjUAXjH0j/\
qALxj6R91AO4dPeoAvD3oH3UA3rH0jzoAN/4y6gD8/5PdRh2Adyz9ow7AO5b+UQdgAoGcUQfgHUv/\
qAPwdqY/B1Ml1h91AO76hqMOwNuN/lEH4B1LP7kOwKM7Nf8xTT81cButozs1W0+WxkL+\
q92pmQuwbW1o/GxnST/jbqdC+Sm3bttPjgV2Y06rj27v6zvQpY36DDvkLsmWbZd1BsklrLn/\
W10eaS50ZAdHdnBkB2t0EbeD1YBxgHf7xy/vp++\
ZGLWa4u28AVjac7cy99alAXpgmIANjhWUYBwhSzJSsCMFO1KwNbqoK9gUEpsF8G7/VdQl/\
fS1VLA77notiPXHa58e3aMN2zRUELNdEZwicHiGTzAstl6m71Nx3uLaHo7VPwSEpbtkDXkjYqhF7+\
yOTgCsGKZhD3SK+O8NIfrcWP+57IF2DYdO8fin29zOXAzwUyknDwVD4JkKzUs02BS/GI/3+\
ExnVn9n5SWs/9B/+nMs0QWxyEO2zYWqyVkDZaixdZGBqTDUyePEGKox62Eo24xToB/+\
PK5x06HUby5d+a/9/\
Cr1Iy1k4ehVq1vIgs3szlmNnv9H2Gio4CXKNRXJWbMr7ZtLe3DSktPZfx5GP4kUMfz53RDCutPXS0l\
O+4v+Urer9vpFVnioGv3eNT+Yni/5j/7VwS0k/x0HrW1RSsLPwKQJKiW5RBUcxWnM+\
pxlmC6moSfuveMx0jccv3gX9qQJCT3Ref5LMJVQaClJjp7raZC0c43iFc+a3qcbbjQ/XJ+\
v0x755aGr83Xa9Q9f8lS+TlvxnS8g+hLSaT/\
9py8PKo9rjN7t3JnIOc8HzuoTb6NTGnzkUT8gjZRed9tByKnT0ICf/\
sphlJFSZ9EBmAUloQE7j30L0+DAw0Ul0F/XTPDnJ+LABTVal/68P3h43+\
vP3ztbdx8b9aKU2hsvnVHZWjz9TijlOdNMIL+D9PkxL3jtg/n6/NWfeWJmvj6/\
4t9OQrh2PjD6X5b13UTrjt4FOOel920mg39XbzxgA2Xtf8sDL/4tZe3/3XMWbKSs/R+7/PIZlLX/\
zBNvRfRAodq/Met1AvPMgcdUSqA/x3pFw3XWRC+\
tTYW86ub3faVJRmVsovqe5E45qRQX3OQot55fCqe0tYY7wXLUSo9h1FJ6Zp0UOeJcreLXJ/\
12lxzhqUb/+JPXz85h1Wr03Xf86+YcxuiGQQ6ZhbDRAmD0iiVFslZj1hN+\
dfNeOeCmUPor2KSNUV56jnDVGIWVdBafefSJObCvVPrX/+i0O3OAaKn0T7z5JYjmAJp3F0j/\
dXOuzgLrpdJ/4nGYkd6lTPob+n5J/N927SXr2GgWJrVlxlkmgltX01CV/\
opr01oK730wqIJhlhH4YvrtpFXcBqMqGNMWseOQu5l+\
KwzTWmhhnFb5LmfCAE4Eer1RijkEAwDu57HRBnvlmAtL1R5ZKuCJVuBBcOVs9KvzfdLviz9AkDdQsT\
jgAvpEPxt1t5Ap6X1Yj9RMEfFnj43gxgjFJXfGGYuhOBLObfcYJNfKSMMZx6SAhKubZEtw6xjzAShj\
J0PC7U3SbpSw0jDBsaWQ8IArmGkdZyJoaURV0vCF1646ENGIhfrCjVnHp8M0NJ2wYuiv2xj488kY1b\
BDZ/mpf3ckZD6NdFxH24vpOQgpVFqFGxOEEdeQaFg6QhelJfY7DCNMigAwwk+9wFANFKJ+/\
9ihf54NDDrvW/onu+XDgdWXXY74+xAcwAPaABzo3Pf6A1dRAQBV/\
Ec5HxMO3iCAiob9r9YSWDtaGelJW//I4V4FTMaswlZCx/ZPBtfChpMJDgZh29+54uhDJihb/\
Fteexni1dCw+HhgoFCL3zQMU70oduslrmkyo1GZ5JJZGbwYY3VwaUSTjmpkXHeMFQQX2jobYCkW+\
YQi+CkowYXVwao7KZzCwv/jwI+Ts6WcU0IrqwVnCBYGAvnJ6+Q6+JvaSB+\
MT5ZDMKXjuVKWMxOwj0NWC0T4q8CBc8E5ZJYhdg6K9T/3wpkITIZi/TOfxAIHuwI0xe/\
V4gbF83A31MQ9CxvpdTiFLPBZ8mq4NE56wZ0M/\
w1hRRKJg65MCsmFNEJY1DEgkUZIoq6CmpBMOuuxkyGRUqjCnSYoyugEYSJDIrvQLWtinFuLYmwaeYZ\
f3LsZKYUsNM/QmPXp2VgAZKJM+uvWD/\
58MsED0VEcEWCLklJZJYIBgqFRUoacMeW9kgExYAAFQkbpE1IorpjSOqCcfFwUWV9q4zkPtHGsfg9C\
Rcl9DXhK6GCPpEWgDQSKkkjygOECUHQ6GxJ19p7zscX5QAgvkYCAEF4BDgChzrT9P3xkgQwLaHEdYL\
mPCQaGGCQawCfh6AARtAiYWCjSsCcJTvAIGDM2SB2yFhqgJ7KYCA6ZFkYZ+\
phnUvOYwvICWwoJzNP53Kb5iygjHTzwQwPp4GWbhSKdxqyAHu2lYfdeglNYRgXwEKMCzHkjev2FSrS\
iCZ3kSnHDvdXSW+ewIAoAvNIXPHfOB7/\
KKd0uD5SiRgHhBA0luNLSYE4AlAyqfhzAUcRkUnj0ggNUMxJBiY9hByY4Zx4rVIGqRqKYWuGE12FDG\
Wa6gURR0mJc+7DJXgnsk1DO6KkPXzMrh2er0R+\
6Dosb7dbPT1WtkNUBA1ttgq1QDuTW8iRha2hTcqZdOBClHHYYNHJOVQA21j97b4XSFjN042SWMykCU\
wW7rcNiBBaroJF7quKr0hqleVSRpCtPUjzMCs6ElEZg/iGJTFSlVaUw3hntsWOhkZS6+\
ubzET1PIynVWYpFkYB3H0qgv2454c8nS16HVcnjZcIFDW0E432YKukKHyshpXYKxQgQnoo/\
lcxbz7j3wZ9GwkVo9a1kiunw5RhVRcQaAlMpjRakSAUoxk1rKDXJdZBAzh1eXYgX4MqYL2RtCnDx+\
hwIPeEXTiH0hDdcgdBTtXimTTAM1hjbl1sthtUhwo0IQEPGvCmWxaSBnFKglDkd4DyzaEUZDdhUcVQ\
wy85LYy1WRkUDNEXbrIJfaIKPZbBzoQGZUgjKhnPhShomCSOmASEoGjAJv5REAybhfS8KhUmNWbE+\
x913/Rb2EgzGi0yATkpIJoRyHsm5VXGpoAY1V1qHwQYNLWEFSSpe6wm2OfhrMfiVYxWmkJTizAUXKQ\
i7QJEUlHrrur1SMeMM93jfDSj7ltCfsSp801gusFYfUE1SqsbWPOyodvhWAcm4hMLCF5kLag3LbEJp\
uZMu/Esk5w2l5fa/A4tK7Q7QlHZRBQTMtPLKy/5YSHlyUQVwcuJRM/\
qJLXA5VXwtQJDo5RgjlKGd24tS7YI+MSYGwoNeIJ3dqyoug5qRYS1Wx/\
PJ8dlKXU6C8MqJwG8Ov7BKIsVXhQe0VTJaEKeRtZBI91Uuuk1FgB67W0sj8Tdr+p8h5opG4u9+\
gaFGoDluCfTXTTr8+YRkBgLGqhDVSGYV5zxgxr4L0b36MEA+\
p5wJWp5h6QYILaba3VgeapkVQXAxrxsDi5NOSREQlI+JyKw0R0+gkLNYNSw895h9xaBi7LYT/FER/\
pMXw8+v8YKqtvA2OBA8xLt8QvAQ74cOwcO4KueCQnJOGtU8rBKYH4jqxLSRYl4qzbCwLg1gmFhPx+\
C2ZkFesHIBGqgwGWsTHE1rOEP7TtDAhOlgAoTS3DMefRDKiDDKeAAeLHhUgmHqjQYgzIodksCDA+\
4t0kCBeNdBGigQ73pOGAUmKd6jl9ZuHlRKF6uSRK1Aawp2ScdjDtYpJW2bzgVVC6WoJK1zVnqJaUos\
zRoTsyk0GXsftK1Z4/\
GqouUyJoixbCmWaBXaRXhqvbauRc1aZo4WyrXinROgXCveChjKteJPYewGjL5rPRZBXNjPvluz4cEK\
MuYDzPVkUrPVbRMZwK3lAaVzjDlp5GYT18aYqLc+\
3i0mXdNWASwjjTCxzCLvonLRiwn4ykefWQtsMXTSs0PRIon0bN5lBxqZWrz9JY1MLf7CAo1MLf4WGP\
CUXgn056DFBMrqaDGlqoS0UqvYdZLHcFwTA8UxATlp7QPyk44x9BonBBlTOloG7eIlV9xE3d/\
mIYbI7jKgVC+UF0IotK4HQ41BqQVE4IOaNpJjP4ZQYzbWxXBjRjUidNkhrzsYgCGzHruA0CT+\
xBuEJr/w3TZoMjFYOL/Y9MPHRHk4CCp4MnJAbHKihA7/\
8A5NfNIAlOkodGyAEMy9coG3sLwUDUyZqgZMzH2KACtj/\
oB0f87KxY0lA8LGCDHaCI4GrsyMddNAlnk3tUlAy6we/TRAJv4MHA2QWX90/\
L8IyEzaaVEvrTCwYtaa4Drr1JC4SVWPgmc+\
XrRSKjVhbpGZroqwuIp3C7zU6cJWjrWbCiVZJkzEjTbgVgyGoYWMESmbeHmPeTRpiWWnMxLbWCHj8N\
4lUH4af9QFfEoFfbMSyk/jr3sD+\
enO8U9j4HIPbLOYjr6JMNb1bVYJMgOYRcc1045FqmkXOmZDFhoZ7XQ2Kni43iqmMvMTJS9mMig/\
WcX1MNVJI6WdGXGlk9QeereHRFI7r68wjfw2/iogjfw2/ip5ofntxqxfR+7GdMNKxdO/Bb3bk/\
DlQERcBcmYC6bUM6MD5OV9SdepkdxZq1MsNLijGstmo5jYRVjrg8WOoLpNvWYVK64abRjnvEGvNWCo\
OAuOQ6i4m/4fXmeK4eLhfQShCz6pEdiw1xUhiLxw0df3zIfId3x79xYQ+biNbSBycmQU8yris+\
AZ9F0QKE+UuuIQy/Ckjw2S4tV86jA5K+5KAyZXeiDmgYIMy1jOg3kxNJByurTopeXcxsbACqt/\
pwGVtz7ANaxuhAZW7gL/YR0K6KDloU+j0EDLR+\
7zBaSalQZavucazOTSQMufG8OiatTRcsKOw9Ey10Z4w2Na30rR13qvN0OopAwoIqDdeLO4JVjOgrsQ\
WE6lB9zGcFJA2gFvt7ndlOBuTvgZiyBn3KqCkHKlbYc2zsag8uSwB8UhqPzaxe/cKR8q3/\
xHe7aAyr+ej0kJBpUnjQ//\
L7llAOgsT466XlXgFKZMQJd40wQaSLkS7ZycPg2oXN2c1ypoH2ONEpjzSQMod71wpoULMu4cetucBl\
JOhVZDS5Jp4ORUoDC09xUdmDw57N09GjCZf2jtGGWYfKCYTxomnzxODCbXIQn8+aRd9+\
ylNdkZYWIWXDjD6x1a6qBZWRvcaBkjzS3vfWUV0kIlvNWnnQkmQ2vHON6lBKrh7ZrQYD6dim1BsLAx\
WsKbc2sMK+HN6OyJlfAOf24XugZ2zAte+2COwqhGP/pXB2eJZzV672/mCUM12iPsf35nUT/\
7b22qI5nRNobaLZ0q39THXRouWcD8AQvkFRmVuppu/6/h0cxxEsup+\
osMR5w0SnwzazIIFfgO75lAo8A368kfEvW9nfU/Ou3OnPBLqfR/+\
iuHIYaHRlXvHhwznIVW9TZmBbQPGDQrhv4czJyQZR0zJ0sZC2WNY057WWvl3YtcYyiUxe6gAdZg1RY\
YaM66uobde+\
MBrftYKmq1QS90QZg5H3FDqDm3TwMEmnNb6UOoubqYEHtWaDTRh117E0p5PiD8CaHn9675AVLHDKHn\
A5Zg7e0h9LwarWbC0DOX8XkjrZOLJQUV9JxYrXoE1DrNYmdi0pfkkqebU9tAAz9XSi4jAk0HQGdUaN\
MA0HkN1Gjg57znP2kA6MVnHn0iZQD9utsOyrqfUyr9a3bFLC0NAI3RUCyAHqvPyuL/\
NrtG1pK5mTg7/nuTlmrWG1FEBGDnzlPo6DFgH7DR5/VA621rmY4eT7Y3MbNv1ib9p6D7sAZd2cz+\
ldUOd2ZtGcds6J1n6qs5Sxu2n/g7FVNcuI0QoJSic2erwx5C3K61ja6TClMJJNf6XK1t9D+\
5pX8jgexiL/05NAC2ovecZ9VoMMCuPL/VHp7bSmDmAOxZjDrKFG4iHgX67jARFwL+/BABqVuPuwAJ+\
8cFLbRw58Ldhgv01OhFKMfMAnbt21t3jYAs/Jy4LByI0k9CFjr7omxPwn+GPx+\
9su5H5tYofikgtw912lilx5dtHmSVGqPXoZf/gSBn587Z2FnMBvZzcmqRpZ9S55TxgdChePp/\
uTdpi9f5/gaMD0lIeedEhIZiA2MNyU66YedesrpvVSshY5jf9rUorEoGvVc6dpvKeiOi6+\
seddiX8hXUtB/P3ytfQd248kwkDgNkXTr3PTkDOTQgz9L5I/SI5wPHtGrx71Epx+\
lMXPWhT1BWfmztpjmUld+NN70Q4Voaym/hvJm0lF9j1q+iELnQTEBdM8GfT0ppfo3WTf2/\
7axdgJ0dpLv3n4/d4YN09xV3YXNDuvtdr8GAK6S7712CaeO5wL5/\
fhodKPr2v6ftcO77v7BzpKGNv7KctMPZOfxRjH9oaOP3IDQUq42B4GM161m79BLXBNBVxTqTsZgztl\
hp0jAFs7mKLyULZbAGg3XFUJFxwuUnvSpHDKvRV114yb05TF+\
NPudlH9icw2LV6Fk3Y22SgAuxjchl72iojWKE2eWzxJ37PHp9jpEtlf4lk8svzjH7pdK/78nX/\
C4HiJRK/9eu/wIibySufXb+5lZMA5C46pkimQNc//Lor2tJ+PNJ+\
dZCPk3lunj1ur40TfWXl77oTVkYtRq9+ezPZCHCavSvFhyUhb+\
6fsCtG7LQTjX6ykPysEXXkvebohIOtzHrJe/Dolg0jMt+p+\
T5lKXSv8tF67NSKKXSz8ax2i8axuX7D2OAkYZxwf0dwsYlDVzQS2vl70jvrROCsf43j9I72UzyeFXa\
YpcYAAK6jpTTUmhvbV73kp4chtLGS8FNXke9aidXPLjv8TkyU42++\
vWvQfrcQnkGPCIHPXmJu0u79HNAtWAjueCxb4UhEhJL1018OCduY1uoHOBR6kq6HKfC5iv0baNxCkv\
prNx0P9JwlUacjP3QIlJJI06G4z4acTLcqSr0zkKO3UsKvRb26yz/+\
bwWFgH4UmfV7ZchDxVDWZe37DyOBAsgS3b7x0/PQn/dQMqKp7Kw1rAcDZQxf8/\
cJ8kUBV77wCWkczTzPvJs5GRo2J4bjsP4kIbtWXUs5nPRsD24z0XD9uDlWoRtTxLdiV5am/\
5OVNLae82ZNQpp4BrHKCGkVoznPb7ZZelPbj44R6V0Hag5m2/MEeBu/\
Pvg05HHsqAgHx5uhIJ8eL0slG/Cb4hAjVZXrXrsoAKZ6Zn4JDP6CS1wKek5XqFsfAKY9MNYnWW/\
fOn3clBcqfTPv/\
UIBLPSiCriCIlGVBGvwik0qph97YZGG1JAy3RpSCarFhptmo1YXgEa5877b33LhnyTzN/\
9IUQGIZP8zsPnZmHqavSbrtg/C8FWo/95JcaNkElWM/LQWTUaqD4tkB/e88T/IZ2lu/\
3nmMdFw54euRrLE9Owp29/GaYPadjTC16OyTQNe/\
rHm7D9p2FPgbgIKXuKv16SLN9AtzclCLXxXjHvjEMc32iJNOeOx9ZaWAtXwMx2/\
achLjNgcbtPeRpnBHNtHvbr3PTE7EX5xvfzN70rK1FQjd77g22M77fb+\
MPJPTPxTll8MrvZNq48ptvaFn9w4pGE/U5bbw33nCn0GUgalvzOZdM/StmSX/m66cgDBTQs+\
bJ93knakr/\
llZiCo2HJDUIDfUueTN3QALaQTkmlNPZeb5ZVhdzlpeumvyLfXb7pvTshzwZAFvuBne9GXHHIYi9ae\
08Ld3nujDYW+\
2qUfaAI9gn7PdoMOBTIUifM3G81YePcuXbxOHLJnYZJHpt3yXrKJnn1Jy5CZIKGST7lszuRNsn/\
8620net7ERqKNcl1LQ9/PolurRFgZ9o5chns/Q6poQU+\
2rlv3dmX5Ci9avRTLxRIjwqoqumE734PqU2Eqprwiimoqgm/1Q7V5+\
Jt1KC3iPAebxMAM1xw2nnfBtmgBBZrVltes/nMHChWKv14PnacBP2bHn/nrBy4Wir9E9f/\
mvStdvyWEI2KKbzBWKEVU41Z8ZamhXYYzzHRyZjVHObOyls/ON60KvhtFcguX/\
zGN96ab5dxSwvZ5QNPeuvGfLuM1yZDdhnvHwPZZbxhKXBvpjPxzh9uoGJpL/\
nYZmSPaVhavHKIhqVd/Or3kK5Nnn80dlmfhqXF77PSsLR4K0walharfCJtadOias5w1/\
G1ynMvGOt7/TfvVipAQLflj1JSOcvzcnXDPGrIFuN2HrLF+\
B0kyBbjfeIgW4w3Jod85CdRyw34yFXe03EnhHNGEbHhFW8NS9eSMOdZJdk0DPuyhzc8RNmws7f+\
O2nDjjcKoWHY8R7jNAw7/kppoYZ9+lYSTj3z4jMqdTmn9iHs10u2zbxtAVu2kdT4Q/\
oITiswumHQen8MJce30052NgOfHq99+tx+4mFKZm7dk74CdjwMA1DfT/\
g2Uta2mQfKAvfuWX1q7CWm7jZtHHZCzSVv3HoEzc3AKQKHg9wHUDMgtPN0kQ2tKrL2GrCHMEV79p1d\
c70vQ1YD12g8hO7lnP61wyQtQj+YEHh9rzfW3t6oaFiOTgCd59XTsdFjwGl9BmDEUnig+\
SAeXiQEPOjXiyLrj3wtH+vftM/\
e3WaLb0Lr1iEP7HT0QKBnkCIDFHsgjVkPeJJ0V2r48wsRwrqHW39Sa+KQ/vMeW7NHC14ae+\
5EC1464msDeakx+pv3DLwf0tjjKBdUOG/P3UlzXueAXxB7gCtbFQNvw/\
aeTP1lqxNW91s7pxTy8AUkPqsPfRcyGhKf2/5kvxbi844/X9fi8YEXH4YtHHp8ICoOKsK26k+\
xNDsNYfvGm7A0e6HC1pj1urPyEGuh9MOf3w0hrDt9/ZGSC5Y/3acnJo7ff16+nrjhrpdlVdNWow+++\
BtIYBtsl/WpT2V14u6a8HN2HqQnGqNv/Edsm6B2WVGfUtEqqy/\
8LrJrNLTK0ot3I61VLnsAaxVIQqt0LkITRCQi1/DnUzax+ki9YeC008f7dMOS2/\
a9JVsDdlOT8ZKlkwy7AgNW2dpPfzBfGa49Y2KffGX4Fzv/zdP5yvCSF/\
y4RTXPrbdgDA5V81z11hlkANkR7PmI6aOhOq985fpdKavOJYdvIK06v7rg06STfl/\
iG0nXzeLec6pWqBdvLn/7TESXKyaldgZrSwAZgarfupWeKeO0al63x61A95cs/\
L8WXLToi141GNTWSu401sIdsg3XHnHFT/Jtw9gdlw8Cyo3R0yY/\
OMg2NEZP7LYpv7okmWoqlmTi4IdfSNiSVIUkRjkrrfUIb9GwKdPm7flsyjZl6VGfW0PZply+\
8bekbcr6R/dGNFqhhSR1HQt/PtWQ1CosQUvorXPCSNH/eEU1KO7AJPdcK6k9Y7xFH5/\
0UymsEEpKmaljpkiT0gjBtdYiv5NPt9uusdx6iVXHQR0Czvm3FUi3XahDwAb9bCTGBXUIeGj/\
P2zR4xZ3vXYFRtcRTjEMCpgaJZ1gLtb25kCuUlcSuUF4YbXXxinKHXGrsuggZN4xZbFTIdFvYOszPM\
45jndcptF6YOlBi5+Vg9xLpf+N8iJENdJoPfDl875Fq09uDhZIpO/WS2v1BJQ2Qfw1Z6oxS/\
JYjZBBLwTrywzi6wLfT0ZfSCYU15wHbzdLRU59lEtluDFSt3KTE9IQhnsfsAzTGNIAPOVKC1puAqmy\
v4ce7jRXrZO4cV46hn0QbGDw+K+RdmWQ+\
zztrs4g97kxGs947dbPgFvxn9Qs2GbFiPjdXUQaYKH3SprMN7zLXowJGFwHhMyweNQ4icVEhrLGyyB\
NwRgjskTCJa9CdlwG54gFBWmRY6Hhnk/74hpEK9Bwz9/\
6xOadSLnn2ZCi0HseDauyfFozknBsNFXeOm2F8p6rICVN8xiXxjUzTjjtlfISC5hDICL+\
eFIpHhx5LSz3PO/\
tkSmVyg3jlqkAByRDvovhCBEsOnPWSivzPIkphSGUE1wG5xD1QTAgYaXjjCktEEUDAYk7F17cAkisf\
6rNLc84Q9h/\
5RRnXlntyNz0TCDSaGaFMUy5rHaVpa5llyQGnIUzYCpgYsyk0kAHSS550BjMhQMS2NHQwQc8yIUJeM\
cbbC0k8EHVRVz5oPiUZ4gCooEU7v3gGxCVSAMp7LQT5r+\
RQArw59PW795La9MCJj3HuQnuXDCd2mC5iAQLOAu6Q0nBnLOYbYeyEZUyVUprzpk0HotMjAO/\
jUuI0UWhPQvIAIMyUEIiOXjBGDEZJEz4PE+iOqN7Nr/\
65Bxp7EnnSmmVMAoL2EDZCTyXAWUn8DIyKDvxxa9hoGN3ZAU+\
QCDGww43NWoJ3A7YAC24Ylz42A4jB9+WupZknKXwPjK5EVgcgkZmI8mcFj6qiVR0k+\
MBlLqYKiqqvVEx6YSthURyoxtViW9/KMHREioaiY5Vy5benuOslUo/HlUpNNHRxEq7PJgVGS+V/\
uVTDTBqmRkQt1hvWbAwWkjR33RpChxJH0MPQbIMD/\
oCMUgQOErIyuvwSx4gjtEKi6pj6EgYHmSaaWbQlA+\
GjjS34ZNeSCOw0noAHSVdIm2MtwRE6DAkiCElz7yJmSKHrBNCSnv++\
L2IdwEhpSOfwLAPgJS2Rbx6Ii7Fs3BiTWeYsdYb6yTHDoEOBDJcBZiulMUrImhAoKQ1nPQmiIcMfI4\
FUGlgoIROvefc6xgkxcItdEBQANg6aD3LA6cRBkFbuwHK4Lt7lRW7LnQlnXVvuzIrml4q/\
bfMxUJHNOAQQGUvDbX40bFxMA9oQxnhrNbRXvbY8Yo1o5WdjLUNQV045z1zaHlH3T5VP4+\
fkC6AKGdM8CS1QkM3UA4q/nrSWG2NDqIRTKPBCmehNFRS3j44r8KGH3Oe5/RN/\
Ta48dJ6HXt0okWwUCYqqVlnw2e9YQAEAQV6KvUvXYABTAqN4QAoL3XL6WdP5PBtF/\
SjXVmgApfqFAJsVqKKizkpQJ4tTx4SIAymLt7NkEoE7Uq7ziWlgwO8DfyoreR4A99xMsuZNMZbH88o\
Rq2znJ5SlxMFk7Pgu3HLYx4IOxwa+\
aykxoT0TFimpcXuzZFIaVWKVehg5hyzGJfRyG65ha9AVH2h2a3mNaGDMIi1Kwn68auzyaIv7CW4iqH\
74AlHhe1lb1CnRwUGpKGNsikO07rAJ+AFEayyU/\
FiUYsCn6itZFBXOiIcpSUm4Di0Mso4w6SJl4TyoVXcJa98wDdeGPRhcghYpSLjGBljMQOI/\
BCDVZPDqowhWIVf6YVg1aoP/W4QrGqMdqgcLOznukobs/B/\
TnMuWf9r8YWKSxUP0k5KwQKTB1xLGX9VKfZYTiesjqXupOFXiv0yIwIAC1KFZbtpYK+\
qAjxItxfWOtqlxt3bFEFqLMfdbRLAq3PENddJymjr3be/ZxNltPWi74yRRltYR/\
Wqm3sdbYHBJ26UckFVG6+DNCFZvxTl0jriiqBDAiAK/\
7VFUVT8kLBGBGQSUJ5nQWqzakx74iuS8fh8vA3yzlBQBOX+\
KgwotTEmYKKAx7AQGZT9Sx4rl1px5WP7Cuy3UP4vXW4L7lRwDwOGxGArkAGs1Bv3KWwvMU0NJQM/\
Lv8HEl2GyqYu39ymbKoy7cGi68AtLt7kKl44Ks7JCm/\
N6Ke2wPVUzhA3Rihlgl8hMLRII3uYonVGehX0iQ7OH3rJjkb6sEquc+\
4489y7oHEQmaeRQEz1FtaxGNKOtZ5Zjmipi4nKOByN0jGPY7FMB4kcYlVYYoNfEuxDnrNe6Eo6X70Q\
s1c0somXTcdCFEDv5BLor9t0+PMJy+zRSysIqZSN7XyY10p43pfv6rG/\
QR8G7CVjNMwqrOIXqxbjynBpmQ3/\
0ZkXk3pTJ9oqI1hw363wyJchzJhgn9KxZUm8FGWxD0OQsYpomgD6gpfN0ct9UL8fvBIfqhPDewlB0B\
Bv4wpBwzdfPgdhbAAadv4aBZJ79I9OqjhWcXmmg/\
7qyzWUICZQ3soHn0XJeM1UYkqXBois6iit0bFkS2beeS11Mckr0cHFcl5HhI9BLhoIMtVsMeWFVJqj\
HjYN+JjWIp0Nmjc4X1jyhA56nBwacCSBHge0aaCBGS8bw15jooEZ8ab4hDFjEuNFvbR206fWchFTDt\
zAvRsCAmDMymCGdLz5mGNXe4OC3nIffLqgKi16OxrK7cZPpxviUsa6PrzbPpTcrVAtE9wFqxP+\
kaupe8CEMbGcNeBmgXb3wyrnJofnhrEU79AGVFCKd9lXLj0wR96q0fhDK1CKF38rbSEwGn82cVE/\
93fjviJeARPB8XfBBQDFoAQRAwNJSgXmik1TFXphhU5SWCsvY009CweCBdHHSaymuh1uVGzRLoIs8r\
y+saUuJ8E0H2+NO2XQFnw00sJ5kJNEXjjzDiuNHDHebJRGjhh/jINGjviMj+Ql+\
kqlH89xJ2xXi1VWF1R1TBcHhGa1rBUM9mSz825dYNBTcZUe97DexwqhFq90pI9zHvCf88wxw3O7Ik8\
ZU2VMTGIoYWMTk3bQMzYPC78Pmh5vWwVBzxRoEUoKG7CrdQbD6hD2rGqPlAxQ3yulsSJMAH12KxNj+\
+h4wwbZZgiIPmuf41vUGi54GpMQqNYwnYHnMRKorY+\
XDEghy5wEMg1kmdy4wJQqiIG0A3r404CWWx3LdDHeBLuPXnWmgS2TqxtUVLomNqB0mwa67PbQtcIJ7\
YL6R7QYIXjpAkaOyX20JIoGvPzIUWvfTxlebtr3ONLw8tEZWFymUHhZN/\
7w55NO2rOXVggGTkb8KJgzIvqdog8HTJkpLYMvZxy30uJ9r7DayXjBWOhg6IIjyBwG+\
caBXyc0HPvrq3TvTqKXfKE0eGWPRKoZdwHmhgmQX6O1kxlJdKh2MrOdHVQ8mfM0D5Qgx19FhRLkh15\
9f37tZOeYT7dIkHceQtyd8zt7ItssROw2aAIA8v2R7BIkDiz8Y946G7wBI9EqiRn9xBa4nCQn8QhiL\
kNIxdGr6TSS6ul4gm8TTkd5HUu26ddlxsfBfKwCd/iDSoQS60MjtnQS68MvJZFIrGe+\
5UAjyb7i5pcizz/\
TSLJf9gD2ul2hSfbGrAf8YmA8qnj6AU3apSGB1FqlAIQ6A0yNUUqtgiW1WvdlbntCqeGvSgdkGoGmb\
NWNMF1/0kpwZk1s2oI3WIeQdTL6Eb1Yw5gTHo8Co7eSVFAWPF4Nkqw9snYR40plpMoMRfQgax07iTh\
nPdovCELWScGpAOVlQPQWWy2ErTft/gjyTjSErS+99EctsPUFKFqGik+\
7ZcGG29h9jwNNtsuTpirM6UR8QpnHBxrQMCchuByY1sRKWhs9F6y+\
gQ5cliJeE9c66hP0WRZCcDnWbRnpgtsu0aZDNOBy6q/\
gjJHBP2YS7WxNBy8L5hWTMZuGiQ0hvBxzHDIYE4l1yKWBl1d94M4HKOPl16zBTC4NvHwVQkOxeLkOS\
+DPJ3NRC0FXSIDpeIFexhdCPO9rSBkPbJIzx0XM7UgrmXZYvBkgJYFq7ly8f6CF824A3EDLG2JQXMk\
wiUm3ZVrX1gplg3rzIl6dz+vC2wOUcsp6oQqHqmA0o+ETVOKQ96gsVuEgWXo/gqM/\
hCocbrjrZXvlyGw1emzNHlkSUo3eiNZDQKW2yWNjsZl14Ecbb3QzMg+\
5JX4N4C0aIRZLqwV6O5hGTUTqtWE449oo4eSAMp9xMuuZ9M4aHp89jO563rtIpa4nO7hOoyoi9wIej\
bKIzCd9SNRFVFc+YumcY3iNIY0SiStfuR6JR9MokTjivQsR61toiURj1vEZGL7eo0z6c/B1QpD9+\
FpaFsskgvg7wfpvrVUIVTPPg32NwqWwGkoIXadfWxVbOcfSfs451hoUAtf56BjC1um+\
HbNBG8TaQm9FXh60Xps4/\
NIbdnEtox0qWjwcAI33TsSndPK7k1bFw1oHR4kHfwb5IQStD774G8hjhSC0fi52IxWC1ssRccCh9aT\
QysUGFjp221ekio2Nds4Hz4BbiydI6ADrScMtC0LLhY79/kk/\
lJycZW6CNtAquGxOYlJJB1dnVXnQwNV5rSBooOq8tyXpgOpJE++\
qc4UmemiA6iWHb0AsEQ1Q7d81izSo/\
ulsYqC6MSve6D9ZjMW9BENYVErNtXUBzgYMPbDzrHJCeM2NjnUhqNRhNR6KGa/\
iVTsjhfIYgBwHfl2FhC3zUsYSb4NWdaHV01m111iNR077MqjGI8VkMh4SR4s8AhQQgg+4TwUVecz+\
5ss7OeqkGr360HdNzxHeavRn784TlWr0Z1oVUG916II/JoKtjW3mCJRQd2Pu3FguZBAgz2i/\
DF5diw2OacAIgfniNQkslEinKiQrbE2jKqRyRHPcBRplIVUbnuFdPOjUhQx/\
qYJQXYg1XnITS5CyWhUVupbOtHl7Pjsn7FQq/Sve/RvE7tKoC/\
nlIxhuKLQupDHryxAausHC8ugfq8+6NP5vs2tkLam9IDsgPB//HfQJOjei+\
K6OdarRT6Gjx4B9wEaf1wM7tq1lOno8ACHwrDP7Zm3Sfwq6D2vQlc3sX1ntcGfWlnHMht55pr6ajSc\
H7OcmdD+nuHAbIRCYv7PVYQ8hbrfaRtdJhakEQiF9DuM2+tcNpjXne9gDxd0FjNe+\
92pgB1a04cnO5lbCMRdgxWJUTybjFZtuaKhOPLoCRBd7V7ZTbSn7TAdYBA08gfpz5kCObIyWKHGzgK\
17NSGGuo0aQzVmXY3SP06BfvjzgBvQO/\
2c2ioOBWThzae3kYWfXdZGFiamD5SFxujnoOczG9jjKNdUJOf6dbQl56H1pCWnsxDlQxKpXfjzMXjd\
/ci8GsX7ArJ16L9vagEib/jME4NAUWP0qnGMOyAp3/tS7CyAqpuOQF/WmAvs/\
m2bu7tPQCf88VsGgpji6bdfGO4XlEz/8/8N4ywSOqFzLYpKC63vaEh2kvade8nqpt7Su4+\
e1bKcvak5L7V1nLu8lwyrX0ZlIYSJ/R5V3l3bishzXvKto/\
NV27ST90eq5iDVdts8LHsPFBB2fomCo/n9R9ZtxcENj0XpRgoqSvGElc/\
7K8pK8ZyTzv8Dykpx5bH3zqCsFJ/92DgtpdiYdU+EhmIL3epaCv58UlA1Td85Zkt/wFV9ckELR/\
RT429q4Yge+PWDWjiiH1ixZpAj2hh9wl9Ob6HHP49eLAT0eOeBLXQA7dJLMReDhu7e8heY00NDd3/\
o1pmUndzOUxdjkkFDdx8+i5juBvIF1axn7dJLXBNLp/\
vaWkuupAHeFKoGVb2ihWfCOKMsVioDVSxGramdtdZJ9GroOPI7KYT3nPkWTV47V1//\
yVk5fNcNX3xgbtYpV6PXo6gde/ZeSBGWzWx/DUt5LNPtYCIc18xI9FLTjH5KC1xLVddujfWcow/\
tkqi861xy9eOn56CdUulf8eTm8Rz8VSr9N3YwHUGimA7CC70YtTz663oU/nxSz4MMW+fD//CDPrBd/\
eXIjz66KduAdQ59zlXIS9OA2eq80L0CqQOHjNV9a/81CyR1S0cmsS6gkLHCY+\
3Q69s3lckKTVD5UJ5TWSr9P/vy2Vlubqn07/6Oe7JyQ6XSf9rPdsrKVpVK/8o9B+\
bPiqcfd6oKNUWNWQEt00vDgl6Cu06Ttio+S2NV732WKbwttQz/\
Mb7dk23V1FY6qZln6FUMKHZ21bOef0aOCPd4YVqb+DacyG+v0Hnzu+\
cjXhgURfvoXZhYAh0UOh9DDqFbRA84AkobybiwjsybuZ0lx0/+fg5GKZT+rSkrZ+\
LTgB5rVjFOYS2diXv3eXUOpiuV/nP/9mTEAaMRinvzY5h6oBGKe31m2KhU+\
nGrl5T5gjrBhyxuYQ0A49bZ/Pv7zMu3Z9+d84mnsu1ZZ+\
VR1yLuGViu9L2fZMGtavRzvp4HbrpxSpQpACvWueHgX5PJHG148sbNhE1X5/\
H3H4OcIw1z9adzsXwnDXN15RzaWf973o1JNg1z9Z3pmB4r1FzVNSv8+\
cQ6E7209pmGS894EI4XLjFv/N85Cq0avWzWP5+Woz6q0e859Mv35whrNyl/\
1SFjOaIxLLoIxQvxSl4oXngHar6gXhrsI4eUyDhNwX3xZ+\
bmwJRS6T9my6NIuReN6OKpH9EIcKARXfzrb8wjHV2c2J12ogsvOaERXcTvtRTaHSLH8CYTOcjwplCR\
5iZ23NfOK6RxVtXK2jlrZey8ipWLQyUoqV8fVz52wg0fQsKYgHVO4U/HYm+\
YWHidb6dxxADZaTwfCdlp/O4PZKcfRLOAgJ3uRu10rAXytr9cpwSea8x6xLWnHknYZncvQVgd64QU+\
sAzCftdNWgXjIkY9cVqbmiY8ufc8fq7KZvyx3/7KqRogYYpx6uPaZjyepuC/yKmPGmhXXtprUQ+\
vk8Unz4XfVe8ktGWyhrLuAt6Iaul35RiFMxzL3R8ULHFk03d1BPz3njRqqN81WA9dvYNUAF7ShQKFG\
86yizKEbdqNH7ZAQoU4zf6gR7xjRYqvaMn+pmnKlG1se2iiq/WgxxUAnc+I6NJItpcHQF3Oj6hg75+\
Pk5mKUHatQ3WH20mTyMGjYdSaMSg8UIzGjFo/Dp9oTHoxqx/mxkeLYb+HPufLF/N/\
nem3fS7xZDTHFSAiB2q27zUmGV9IYOfroNrHT6pDAYxoGTwplcu/mm+jV/\
6bodcB4dsPH7pELLxeGcdyMbjTc4AG99Z/ntjq4kY9gFuFwlj3nngN3/\
yLMIWvHPzb1ZtoGy28Qg8DbON1yfTMNt4FxYaZhujgbTZTqav7rZHi+\
U1Y9Za0f8kXHX10jAntGxTlZzneEMWfKvpN7FMuo3HnmP6IWP+\
8d2PeTTfmOP9BiBjjjfVg4z5CpTlMId9MuAjIZUD3hgphi+fSWSYhInvnkB8/\
iAWNyPSQcPaj73ggsMpW3u8XoCGtcdvU9Gw9njPOBrW/lCEBtLWPoluvS84aKaF594o6ZhrkpSf+\
oaS7ZUptwE+cM+wsP048MNkyuMTskajT9BCuXa8gg7KteP3c6FcO94LE8q1z97UIujT/Qv0ltTy4+\
5vZhNK4L6GIUwokWnL46uOpN9qyopbk0jBDzDpNPLueACCRt79/\
oX3kr6gi3edopF3x1tbF5p3b8yKv/JQ6ANLOZAkWfvhkERIHd+PjxV6MCTJq+\
PDKgAnhfaGex2f58xHJVlwBoIl+DUACJbgTUYgWII39IZgydIn25Tq42++AFCl6u7FhPRM6D4QUAJ/\
QpUDQlohZHqqlTpsGVo5QAK25AVVaCAYPAVEA8Gs/oP3IQiABoLB+\
37SQDD44yI0EAzAJWUjmOlbSTj1zIvPSOjh/wFX2zGR\"];\
\>", "Input",
 Editable->False,
 CellLabel->"In[8]:=",ExpressionUUID->"0a00fb72-ae77-4c43-9e88-e2ef585e91e0"],

Cell["\<\
\[Gamma]SRMinus = \
Uncompress[\"1:eJztfQu4XVV1bk6SE/LOgYQkQKCxIPjg6Hw/\
QCpXAQFfQbFSqwgIkd1iQEGLoG30Aj6AFiy1KFyJila52CKiRYufFAWvvVRS8BEtaFCEoBgC8ghJSO\
6ca+3k7LX2GGvPxW3JHH5b/fIJmXuuMR9jjH8853NOOv11y6dMmjTpzKnhj2WnvfvM5fH/nDka/\
ji2845Tzlw+Of7j9PDH6048q3P6ihNP64yEf+jEf13+XRy67PS/\
OOVdy3fpnadzWmVEMVln47Zt22q/OjNO945yvinV0RvC6PKviz9X1GaDJyrmgIajH18BfhxYYC+p+\
DzVr5a/gYfHL3a2RaqmV3ZuP2DnHm+1c4/Vdy55cfj2bXt2tq82z+\
h2eup7WN7THXu2uPl7tVmfQG8WfJzI/a/\
Num37rPX5MqD1zGnhjzcfxOQRevk0gI36fzW9n8qdt464tUOZ07xh6TLn6X6qlo/\
2bmR9GZt37Ar6N2k7NRnbqSaagSUW68jmdu7gslJILq/QMelNn5xcp/\
7QC2ZtTTno7p184I3ISqYCo1e9dzoyehow+m50l6YDu7TywHdtadIrq95+\
4OSBLFL7zSUnXYPw5yj6m1P/\
bjPym13Q35y3FZMDM7BL2Tn00pUt2HflxzrI6tvpvLXvmo5QOrXVPGt+\
vDDpJgyaZ8G9jXckeZ6vo3dtZrv9+eRVMCbokXH130x6+yiyp4AkaZhn+\
qUHI2sYbTXPuhdvbbjB6fN8bF3TrU6f5wFUS85qnqfGMWMPbEA4Zip0Ko9+pUk3J8+\
zbKNJkpCD5lny+qcQenCOgeb50cPYbuIcA83zppH2HAPNc8a8BY0cMwr8xm2Z02AjpM/\
zhZM3Ncj39HnEwdhe4BwDzXP0ZGwenGOqlHal/SaYg1eUd6XO779+svVNh+a5/T+\
xm4XfdGietUuxXcBvOjTPHyKjm246NM9xn5zUeEN3gW7WW0Za31Bongtux/\
YUv6HQPMeh3Irf0OrfdPUtMs8KEJNNXdto3yTPc84v2t8saJ7vT2l/s6B5DgNsjt7fzAB+8zX02/\
iNgOZ5D3qS+I2A5lmEcgd+NjOhdaHaGT+bqoYYYL3CU8wCSFn5Q07GITP2mlnp1yFD+\
pe9FlMawDXMkH7cuAQEYob0T/\
r7O7J16NX89J0Nr3qgQQ1QWcXKuU80CDoqqzjvP6c2qEAyq0AdJtMJreKSF4pGYAko4gxXMbbm163d\
FzRWNvWrM1pDLRor2/Kr9i4eGivDHXm4CZ3pyurhny/PS3J2ZUN/\
HQVcc39rY5DGyq78I8wdhZtANFZ203Oebu10pLGyK/Zp7xyisTLcXY47ZmmsbOlr1ze6XQBuy3AVj/\
3t7NaOIBoru/YtW1o7K2ms7G1vbOEtILWyCxtDz6RWVg/\
eX4zRD9zGHOivncxDM6a1dtDSWNlLZmCoAsdLNFb29XdiNOB4icbK7Ob2YWMaK8NQURNeorGyi25sD\
lMBdzLDVfxgI+arwPESjZV99xiMBhwv0VjZuU9h0gLHSzRWtj9KA46XMl1ZPZVuBKM/\
04hY7WQO262RBsIre8MijAYcL9FY2ZwtmJzA8RKNlSmUBhwv0VjZoOSXrIoz0FXc8zR283BUQWNlHv\
X/4aiCxsqWoDTgqILGyp5JMhaANzJc2e4oDbjuorEy7GSadFemK6vO2lYsAmZyDouqHdfWZyAWM11Z\
7VcT5ZO1vwZPs2d0caQzetdT1izWfttExY6N2FZDBTv+\
Iv47EC4A42qk925VWRg4s0JsdXTnQ8CXyr/50fa/6au8+kDj+cG/WTKCrKj3/Gq/+QZ6+\
1KTZMp51qNFm1DlzOrm+tLkeb44APJNBX6Du9UGhLlq82x+BmsAOLp229YAXwLmq/\
6qch8BHqhW1CJXuPaBKU03Gq1gzTVgCy2+\
tkmbkU1a0bDXxWpnVimeqPlvI4PA1bWURIAmybD6PIP7DrRlqNZyQ0XxuMyAOaFVGXv/Nu8gZcN/\
eTn8jqm3NE5dioWhHBgsB5bv2rRJS3+xF3JFHvoXON4Il4ke+\
ufYaY0Co09BzxYqn7pufl9GaQ7HVZt1PweXsFPJlDzva40AI3v68TuVaSQhRYJPmL4YA+MOAQgJ/\
w7dJABFwiT11ApU1dIs4HsvHmlD3S/bUJd3AUltVtxaJqGL4M8Xsrrar+eUfv3U+\
cyGRoxQG30VemOmAqN/3cz0tb2ZRejGPIKkmGV7Y+qBUfTGQ3ZmBvSn3PjiUlV6u9Uv5HGv779i5d+\
smZ0mAsrRc9GLDeEpnA0gPAVoyhwOoDbrn8xJUx250n8fEqWlgqf2QWggjaf6nbc1O6ek6Mr5cG0Kr\
LL8czFLCVJZuByA2nnhAApqsfDhvx0ho+A+\
pWgruKP2JabgkgFGphkVVc7oukeqvBy9GXUOeuxD97aAn1c/NbkF/IzaPp2X8cZbEC8v/nm+\
zUchuUOZl199fRraypV+/GaR4GX488XWV/\
m76mUsKTp6vzbm5V5HtDEvcRQO8TfuvoD4O945KvyN6zoa/L0eqcOgwt+\
4MU2Yv4uBjbkJUXXDxjQO0CFjGhcRo8Bo3F8FGdOpCVlokCCH46rNevkDmDqf3E9dhvRvextt0xt3f\
WRqegOe+QZFmB/\
9KeKqWFSjuIq2AyyucA8BJK5wjAKJK9xhDokrPAAEiSsgJpjDcSWzOw1x9cQL0zBprvTjnk4a4grAg\
HmLq1mVWYGhRX7TxOV59vJNM83yqpKweUfq0MSHnkQ/\
VP49kIWIW5ngTjYYTNU9Hmad9ZFXW8xOzjprut/1Jf93PKeCZIMNcn3kaaqXN2+\
YyJeQyDerskk10h9GM74HNLBKyfkZ0AWwuuUfAO7eT5onANZCxTVGvaUbVldQSfSaViH7OiDJ57moh\
w0SRZ9ANw1K9HrhBCH5bWdt1uubS02yp59cX5razSruT2OGzqoln0K0yd0nzG3hVLzhTzAn2Sgweg9\
0XyErfdniPXLc63rGMLoDEFzNj/4Pr8IefKFhd+N3KlO7OwUBF+\
xQYeDOyQCHrPloI6CojT4EdelDUb8vNe9rbW/GCIGVlfOJgZV6zgrqacpUO9VrRNCblWkcrzbrlgn/\
UTUwf8IvT+xjo4s+\
9vEWkPDGf8UiehCLPvf6NNFXjn4Juu1QYP6S82aTgZvXfpV24s2ag2gzNH6zMmXoFBVcsFC1w0GNoU\
6zTyMYevFWDFNBGHr+3mnWxiC9DGHok/\
tH53AAtVmXvJJ27OoVBzVa8tnTfxnqt8gUQ9ezRFGeyDR2VZsVdz8Voxvj7RsuvQgJNJzxH7e0kEKv\
+nf4dSdYCh35ojZS6IXo+UDx9utu71PnGZ7ZCU/CHeupyKyrX52W450r/\
Td8m7bMwnmChswCYqVdGgbnCK2dZhGZpc77UQuZNemP28isb89rI7MOaJUjtPb9owTObMEi+\
CFwKjJr8fm0ZdbXb6Uts36N0EBFZuE4q5AXFZnV2VCBIYNAUpWBuuLpr9Nc6+\
XoL89o483Bg4eQN2ftNDolkSuPox08ZHummfO50r+ZWklkYqYTkRaqDcCquP+V/JfOJe+\
7rS8L4boL/7mFkMIRFySk1o1grlZISF06N01flKN3RQ8Oejz+uh9NIyPSDj0cfvGcikhb+URalD9b+\
h+iLdJwzshUpE2vzIoNHdsxTWNW8rZmmmozjEzqkyy9P841ObtxTYOzjqs/\
qCx4Yvod8w3zoLHDrU6dkgc9bCz57CQNDBtL7lT6h40lG69dOXrYWHLnXE4AheaNr1Mu57Cx5H/\
jjRk2lszwxg8bSz57F2jYWHLn0j9sLDn47pWjh40ln8n9GjaW3Ln0DxtLQrw8bCz5TO7SsLHkzqV/\
2FiymYqJ0cPGkv+1uo4Gfw8bSz7L9KfwdzFw2Fgyh+\
OqzTpsLLlz6R82lnyW6U8RV8Wiho0lcziuZHanIa6GjSV3Lv0ABsxbXFX7PO03qY9xYYrwTJfHW2Wo\
jALzZLM3ybmqEzM1RbB7acHk/\
tacW4sAy3lH83IyNYnAc5lSoWsuQhd8jbflfGzVB8GBofGznaX9d3giF7H2F/\
HfNRAGjAbvTncBEx02d/\
zkKGA3ZrT66LOdRQhlWlZn2HlNXis3u86iw1ab4G0a6sWhXhzqxd9nvVgOGK1MjY1fCZzXM1By1a08\
HVjaCybVlFy9Xi2B11Is152rLKGe2kOBOxS4Q4H7ey1wC0CZJnAhb1U7gQuV9excqVdQNBRzQzE3FH\
O/z2KudkK7VL8xpW/Es/REz2jlJz8GSk+/hS6//\
PtHWkkarK38QKRam2dXbBO6v4G8FNXt2SmOF8gfNPTDDPbDlHPPqFI8oQmebd8khCJ22t5HYsCbW+\
XtYbny8Nmm/waGL3lh+CJRBkdRn3X4IlExzfBFonLW4YtEzzL9tZtV3J/hi0TPyl0Zvki0c+\
kfvkg0+O6Vo4cvEpWzDl8k2rn074fQkG0BSG3W4YtEmR3I8EWinUv/\
8EWi2t8MXyRqd4GGLxLtXPqHLxLtXPpx91MxevgiUYZnNnyRaOfSP3yRaOfSjyfHFPdn+\
CJRhmc2fJFo59I/fJFo59KP46xCXgxfJMrhkIYvEu1c+ocvEu1c+nFgVdz/\
4YtE3VUOXyR61ugfvki0c+kn9yLRtMqs2NClAPGTK8SPTOoTE73U7cTsWDC/\
erTy6WEabNgmIPF0mAb7/5cGW9y8xQ17CFO0sO/\
s6uvF3eiQcv8uupeABQKTtDv6wUKvVNnp1Zv7Ey5/g/Yfh87z+snYaCjhcjFws3K5A/\
VZ8dTkPO9w0u3AG4UWx1V9rOWVrP+87/k5Zn9Dt+N+2yY9anxaI6/\
Udi3eXSp36YubaNvft6JyiQRYhT8/H+WF4lCqeUhnq35J+e//Nr+\
FpPzGSxclOVrL0d97tE1n6cdubtNZOvI1Fc5ZvyvtPKTdOW3P1T6zMPozNfOmVmfFPT+\
7IdR1v1H1Cb35L7f2sf8le9zbgv3/ev0PR9LZ/5G/ObAFbDzvgA1N7F8bzU/EWAryCX34/\
9IRFmuuwAQyDWGxn5hNWlgcfSAWS8xUWNRmvfOGtPh0pvTDn99Ra79i+ZwKxSes7Zdpx37v+\
dPSZdqChbcuSpdpb138oV3SZdoJ/Oit6TJt39e8rEmm1Uav/1ssz2g2cFZXf4BOoO+\
ww39IWgKedNsBiJakIQG/9K2DSUvAhfs+RFkCdn73PQzUAU8g5UB/VTLBnx+LA+dVaF21tF+\
qLb3y0l8ly+6j4n6MS6m98dIZlSzGyx8KpTxnmgnkh5BEv/GWVXumS/TPLZu5JV2inzN+\
DXLus4HRh1yxCbnlc4GTjnqSivxft3nfTZTl/033Hf0wZfl/x6nzNlOW/787//zJlOX/lGOx/\
PxM5X9t1qsEZpvPyZP+\
FP0VVdfysV5a6wL50MNXHFonY0LbcKecVIoLblJk28QPhVPaWsOdYClCpVcxaik9s06KFG7uuvquGX\
skhXfK0fsfd/yTKTe1HP18oRBcPAcYvWY1lpM8DxhdxRLZ3KzarMt+/\
Y09UtBNpvQfFVGL0MYoLz1HbhWNjOvFpxxxbArqy5X+p37y5tUpODRX+sfe98rpKcg4V/qvmnFZk/\
cle/qPfTWmo4F+pznQX5P3S+O/\
27WXrKMi4doy4ywTwairCKhSfEXFMa61FN77oFEFwzQj8MWjoo6yitugUwVj2iJqHLI240+\
FYVoLLYzTKt3eLH467kQg1xulmEMwAGB8HhUv4rhXjrmwVO2RpQKGaBc9CK6cjYZ1uk164L//\
9OmUW1WOHh3B/Bxj/feoON5xwZT0PixIaqaI2LPFGRqhuOTOOGMxHEfCuO0eg+\
RaGWk44xgfkDB1Cx4R3DrGfEDK2MmQMHsLrjVKWGmY4NhSSFjAJc60jjMRxDQiLWnYwhtu3g/\
xRWRqC9dmxWX0vDzpr+oY+POFMqqAh87Kz/3Jv4AK1EjHdVS/mKDDsMK44NyYwI64jMQ90xG/\
KC2xH0JIofAVBJQRfukFBmwgJ/WKzbeen4wNOqdfddlv0wHB4vPOQUx+CBDgLm0AEHTWvm2/\
m6lAgOIqBTzlY8jBGwRS0UAA5VrC1Y56RnrS+j/ecK8CKmNWYSuho/2D3BA2nEywMghr/\
84FR7x4jLLOv+mt5yJijIbOx30Dmer8umKY6MO4Wy9xkDuAS2ZlMGOM1cGmEXUyyoFR+\
4xHd0Gwoq2zAZhizk/IiR81HRdWB53upHAKCwCMAr+\
NF0Y5p4RWVgvOECwMePJLQ43rYHBqI33QPUkWQQ9+4UpZzkwAPw5ZLeDk7/oOnAv2IbMMUXSQv/\
9HF29BfAeQv//p6Rgu3RVZT8V1kP0lLo/Pcs/CRnodjiEJfua8Gi6Nk15wJ8P/\
Qy4jieBBeTZKSC6kEcKipgGJUEKB51QQFJJJZz12MiTCCoX08SbIymgFYSxDIsJQQFMZjEduLQqyac\
Qa7r17a5IRmCv9uK4Zy5P+qvaDP1+o4EZ4FC8XF0pKZZUI+gfGRnEezpjyXskAGDCEAgGj+\
AEpFFdMaR1QTjtYNC618ZwH0jiWwAfBoighAp4SOigjaRFgA2GiEtjwgOECUHQ6GRF17n/\
ipAfSYRCeJAHBIDwJHIBBnUn7XH5YhtcVkOE6wHIfIwwMUUc0YE/JQtZrERCxUKRBT+\
H2CQYBY8YGrkPWQgPyFL7SYJBpYZShj3jGNY8xLC+wpZBAPJ2vbJm9kDLOwf0+\
NHAOnreZKc6pzQrI0V4a5vcSXPp0VEAP0SnAnDei11yY8Ptwpbjh3mrprXOYEwWAXeUXPHfOB7PKKd\
0uDhSvTEA4QUIJrrQ0mAkAhYKK3wZsFCGZFB4tcICyRgrb1kenAxOcM48lq0B5IwUss8IJr8OGMkx3\
A4GiblBB+7DNXgnso1DQaPrbT34q5daWozsnYFh+t/4b1U0p0gEEW22CtlAOvK/\
58ULXZRmgKtMunIhSDjsNGkGnwlcrYhK091YobTFVN0pmOeMiXKqguXVYjMB8FTSCT6V/\
VVqjNI9CknTySeEPs4IzIaURmIlIIhRVVh5IYbwz2mPHQiMqddk3ViBV3TSiUrjmAbo45kB/\
VXPCny9UeRVYlbEjJlwQ0UYw3oeqygxCH9MhpXYKhQkQpip+\
K5m3nnHvg1GNOI2wLFzJFNPhy9GvijA2BqjGeWAkFfAYN60AVeED0IEHOXd4imFDGq6MQUPWJg0Xz9\
GBABRedgoBqDs+\
hfVOgwBU9zJoE3SDNcb2BVizue0Q4UYErCFj8BQLZNIAT4WjlTkdMD2zaFIZDeRU3qigmZ2XxloslY\
oGboocroJtaIKhZbBzoYGaCmFlw7lwJQ2ThEFTgx+KBlLCa5NoICW8/\
0WmSKk2K9b5uNuof0EvwbDTyAT0pIRkQijnkcBb4ZwKYlBzpXUYa1D3EhR7K91fsbonKOdgs0UPWIp\
a6DFfFWcu2EmB3QUKprDEJGGlYsYZ7vH2G1AQrsR/xqrwTWO5wHp+\
QJlJZVK25mFPtcN3CwjKlcItfJO5INqwECcUn/vfF78baQAFxed+\
IbCLPx8gqjyEgIKZVl552e8SyY83ujl3CW6pyf3EZric0s0WYEi0dYwRytAO8kX+\
ckGmGBMd4kE0kA7zFRzCg6SRYS1Wx/\
NJsdtyXU4B45UT4b45vHaVRKyvaxVbJaMOcRpZC4m4X5mpZYtcQI+V2dKIAE4b+Qsk+\
YRGBBBXoECj3Bzor6p0+\
PMFlmkEjUWWuJHMKs55QI19ldETwp0HzOeUM0HGMyzmAOHFUpTGJFHLrAh8ixneEFyM9DklRcBPPgY\
kk2Idvc5CzmLusPDcY+oVAouFjInGtRLhf2mO/Ba5XlD2Ft4QB0KHeMNPCB3i/\
dEhdFjkubkgj5yTRtUPK4e7Dzh2YvBIMS+VZphnlwYuLGwNHR3cmgV+\
wdIGaIDCgo9MsDWt4QxtQUEDEnYrc63mnvFoglAGhJHHA+5gwaASDJNvNPBgkvuQBBxsKF+\
kAQLx9oM0QOCLXvl7CAILLt69l9btsVApXUxOEpVMrR7QJh2PoVinlLRtehgUuU9RSlrnrPQSE5VQq\
LX74Qg9nOaxCULL7DUeaxYtlzFKjIVM0ew1oV0EqNZr61pkr6UFaqF4K95BAYq34k2BoXjr+\
9bMS7rN5Wj89akF/fd3+w0KapAxH3CuJxOeLQPyMqBbywNM59jlpBGfLdKnok/\
UWx9rjEmntpUIy0gjTMy1SCtZznoxAWD5aDVrgS2GToh2IFwkEaJNq3qgEa3FO2HSiNbiry3QiNbij\
4MBb+vlQH8KXCxAWRUuxtskpJVaxQ6UPPrj6ggoHliMrmrtA/KTjjG0nhNCjBG+\
yCBcvOSKmyj62zzJUITSZACpXigvhFBobg8EGotfB6kWIIEPctpIjv0ag40pWBeCjakpiVDVQ2KfMA\
BFpj19AQHKM+7fpymBrza6+nzqIEBZZhVIG9t/+BgrD0dBBVJG/oj9TpTQ4Q/\
v0NgnDUxZHIWOrRCCxlcuXC4sNEUDVhaJAyaGP0VAljGIQLpZZxlPiVkDwkYvMdoTjga0TPR30wCXa\
VXbJNBlUsd+GjgTfxWOBs7ENWmmOLM2K/\
4IbSGiFvYSXAcrZeN1Zq0JJrQuWhTXSeuR8szHuiulirbMbXMaOVexzsBLXdRvpai8CRxnmTARPtoA\
YDEwBkWpS2kegVis5WMejV5izdYSItxQnLqomh3YzQQKVP/mDQ/PTZEG5ehV3/\
8qkhcCBartnLSbXo5+\
zdNYWHt35JQCztfRSBHGur7dyo9zSpod10w7FsmmnfJYuOcTgAuN2HZ5NirYut4qphIDFbmuJsqDIP\
1k6eDDZCeN4HZZtDTI80ojul3I6YGFPiTC211E2dxnmEage8455yAdR2kEuvGXyjMNdNdmPRihoetb\
yp5+HBEX+HIgIlbMBUXqmdEB8fK+\
2GuPT5Y7a3XhEw02qcaC2ljepouo1gd9HTF1m7zNwmVcdt0wznmDFjdAmDgdjWOFPinppmihz+\
DGglChTyGoB764CEHkhx48aF06RJYaC5pAEPkrUzFGwSBywDJeRXgWLIO+\
QoH8WKnrOI75eNLHhkmxTp8ySI43JMn5SgMll9GVGA8KTCxjVg9mw9DAyZFFYsUc5zb2CVZYJjwNpL\
z9Sa5B+SM0sHI35WJQtwIaYLnovzPoqRQaaPmwvb6KpLXSQMtrrphPGi3jIIA6Wi7Q40C0zLUR3vAY\
3LdS9DXi6wWdRkkZUESAu7HCuB1YTsK7EFgudSS30ZkUoHYA3G3rnFK8z2hRfEJ9FeZBHtxIG4LKRd\
XjgBfGIaD86QfO3pgOlI+4eV0LoLz771r7ko0P/\
5XcMgBy5sdFJSfwcFGYMgFb4t0TaODkLr8mhPVpAOWyfl6rIHuMNUpgticNmNwt+\
mRauMDjzqE15zRwcvHY68DEZBoouchRGNgFiw5IHh/0Ch8NkMz/fsNUyiB5PzGbNEh+\
4ygxkFyFJPDnC+m6qJfWbv9gE2PgwhlebdRSwczK2mBEy+hoblH8lZ5Oi5V/\
xbfOpdPaMY73KoEyeYulBR0a9KdTsTsI5jbGEnlTasfQRN6EJp9QIm/\
S47tQMdiNt6zaM0VglKPnnXFXi9zd+y2GhhcAo7+L2GcrOgv7r//\
21jqSGW2jp93SSfQtkr2l4ZIFzB+wQFqKUa6r6XYBG+zLHCWxnJKBByNOGlm+\
ZRfZgQkZhHJ8B7dOoJHjm/QCEIkU385TP3nz6hT3S670f+lbByOYjUZi7+\
4cw5w0EnsB6QM6zbKhPwUzF8iyipkL34yUAVYyp72s9PTuwa3RD8pii9AAarBMCxQyJ9WvodVvPKB1\
H9NErTZoTReGmZMAN4SZk5s1YE/+JDTVxzDzuIgvtSqNhvnQ0jehlOcN/k8IPr9r1xcg3Vgh+\
HzPz7FO9xB8xjgBh89cxseOtC5MLCmowOfuPY9vglqnWexRTLpQrgj6pKQ20ADQ283ngS5oOgg6IT2\
bBoJOa6RGA0CnPQdKA0EvPuWIYykj6JNuOyCpPCdX+tfvij08SQNB47o/UwQ9tTrr6uj6m14ha+\
nMRKAd/7lOSznrtahDEYDPnY3o6KnAPmCj39EDrnesZQQ9nmRzYkrfrHX6j0P3YT26sin9K6sc7pTK\
Mo7c1DvPxFdTljZoP/EnKyZu4Q5CgFyK8golH/YA4natbHSVVJhKILrWZ2ztoP/Jbf0bCYQXe+\
mvMQyeywQojN7DnlYh5N8AQu5sc1k7l7U65RnAHc1GJiVyOBGzAn2MmIgdAX9+AJdUVchdwO3+\
x3ltbve7dhvM1ROjF6I3Zhqwa4YQLzwH3XYavHA3bV7o3IferEyN6GR1NWeCC2ZWyL4BYLA9P96GeW\
dfgYF6iHlnTsbmBvydHfYkdiDTgU0dn1hkfkdVm/W4Udqs/uCetFn9B5uIsXpt1mMRGrJ1kVU5G/\
58ET2YXaF1S/9vOxvmTWkhn/aZjdWDQPLpgruwuSH59JG3YKEDIADTuXspdmYzgX1/1fZ9JyDN3v/\
HtKXZfd/EdBgNafY//oq2NPvOXGLSrDbrWShwzNTJX5NMhSSc00tWWdEolZAx/\
Gr7WsiWudzeKx07ASa94dOFdIcf/\
PV0cTzpp7P3SBfH1153CuIfh8Tx2iexthpAALzzUuSYujHv2jEd+sDP7qAivDecfuqfUhbeq+\
dNeYKy8D72FTch2Qo0hPdDj21BhB8N4Y1zdqbCG/Dpl7Mun9tLHCSyBZMxrTM2W6mT0BPu5Sq+\
nSyUwToNVgVDScZ151zz+RQ2LEefcfGH9k259OXoy//xzxDBDtTJdjYdjgl2oDK28BrAo6F+\
ijcvfk7+1aOd1Xs98ukUlZwr/UvHV56VAhJypX/JG694NAW25Er/\
dz79VUQlkagA7Xz2lqcRlUSi6rNBJpGo9GxwRBcSuGJp1CXsukUzkAD7DTd+\
JMnL0I09X74syabvBpU2rEmyoMvR+x0ymmSvlqPPXp1mHXZtsf69y/CEz74U07E0NMzex6V5BXOlf+\
6ZTzUFQbOnn41iHjcaGuYHD2A8TUPDXITQkK2GqUpJ+PPF1ldsoM7Kn8/\
qk7CXve0tk1NkVxfx337ulBRJ0fWEzxlFkBPksLr9U8cncUEXVa7amHTnBkUbIIfVWY9PJxM7PXmvD\
5GONjy+/CfIOY6SoP+463dB9p+Gw+rQr2FROxoOqwMX03ZY4QnDNMoIcOumGD2vl+\
DC6ya9t04Ixvqf4itf9mCSx94dFiurA/RS6c5zWgrtrU3rplX+MCoLpY2Xgpu09q7lsk/\
Y85dfTldWp135GaTpOqSsxjZgPmToHWbcPJ7bf1xlqMpILnhso2SIaLnimHw4J25jk0LC+\
q48AKVV2HyFvrZHQ/Vdt+UXiyirPvYji0BfGqoPdzvQUH2pwYZc6cfrR4r7U1F9dakdgziwY2/\
FIR8cTRFw5eg7zjp1S4oMKUe/99uPJ4HVcvRH33tvEjQsRx/\
1WsyJATn2bkcfwIICTQtm9SWiZXgfLnr8YtJuwNt/jpnUNNyAh63bRNoN+D+PaUzwzp7+\
M16HyXMabsDXbsH2P1M3YG1WAHX1WgL50V+\
V8vDnCzU21ksrZMJp7zVn1iikRXph5gkhtWI87Ynrrr/zH7YemK5eV83Yem26ev3OgcfPTVevW9/+\
Ty3iZo+djHl1IPX6ItQHAfUyP/Sls9dkeJkAi3GQmUVCLXcfvRfKMu5pPzzZuXLhV15EWUM/\
dsi3ELRNQ0PjznYaGhovTaChoZ+D0EBaQxd6s1FDRwmmjfeKeWccoqIL56/\
m3PHYZwtr6Aoo6STlDqjr8lFP44xgrs0jf50jZz75YLriftUr3tNCcd/faWMXG/Q+AYq7WK+\
JZQzx8ex6B7kcbhuk+\
AZ5fWno8Lj11nDPmUJfhKShwlefPPJJyir8wyeNII8V0FDheLyfhgrHqyNpqHBc5BJW4YWWG6jCx4V\
0SiqlsWd7UxQqZGXjdjOgtjtHvnMj8noApKyXPPo8BLJDyvrX8w5o4cR+opUT+7RWVvayvR/\
ZlOFtqs26bMreyAPAJPRy58rFo0hJJQ1tPHXW2U9R1sbrrj4T4Tca2hjP/qKhjfFaeRraGG+\
yRFgbF6Kn0g6wmzViledeMNb37FH3BfcB+U8AAWVlu1JBrTvL0yyTcj/WPvH2s1MkTzn6rHe/+\
5YUPu963dEsYyhdCu9pAqVL4c3YoJeKnkR19lj/HSlPyTruhHABAYEXJYdL+\
AyMU0LJVYNc5aMUltKATGgkV61euQThMxrJVb/\
8h4dodTGpzfoFtKcXjeQqXPJm2p48RbMXyq5iZ3euu+Xjo7Xfdlb9aslrklV4g26F9PayO/\
4DSdqE9PZ+b/irzel6G6/\
ggfQ23i8M0tt4o1Mgzbmz4eznjxJRvw0eSRJKtyEoSkPT4jYoDU372NexNGAamnb1JkwO0NC0B45iF\
gUNTYulMZPWtIUyq9jQnUmnypMh83d8UP0PpHRx8xdSuhtfLq5OV7q4ioaULl5kCyldvKUnpHTxXuS\
QsYw3SgeM5c4ln/2YpqKi8aAnDRWN513RUNG4m5uGit5w/ALSKvrRi6YlhcVypX/\
Rr2gbw0AwJG8VPbKdhDedctaJpZCcUfkQ9uulO2besYBtEy39qn9RfASnFRhd01i9P4YKmZ+\
lnexsBT49Wvn0af3Ew5RM2b4nfXVl+NsyAPX9hO8gZUObeaAwcO+\
eVafGkWixTZsHnVB9yZuBruENezcZ2zvw9gHUNODFPHFC5+\
m4iD0a9hCmaFHf2dXXewyyGjhJ4350L2f0rx0maSH6wQJiV/\
d6cyVxo6RhJToBdJ6XjWCjpwKndQxws3K5A+nvpgDv+vWiyOozXyun9m/\
a9T9us8U3ouVkkIl1PHog0ENIo5MzPpDarPdMx1aWp1BJYtcFCGHdw51eWcXYi/vPe+\
r63VvcpakvGGtxlw79TuNdqo3+P2vavMuzcjOdlywefIj0zevcs0+jwMqP/\
mRRDDwR23sy1Wetlq3r13ZOKaSJNMQ+6w76CDIaYp/b/\
nzvFuxz3jlPtHg25uiDsYVDz8ZsWE2H2Q79a8xHQIPZ/\
EcwH0GmzFab9cRPkH42Bv78bghh3emrz0udsfLpPjkx9pp9ZqXLiS/\
cdUxSOm03cHLWd5E0L7A95DXXJLXh7nLTqXOa5ERt9LX/iG0T1B7yukV0wOPiixkiuWlIlVUX/\
pa0VDl/L6z5Ogmp0rl4Q6Nlnjv98OeLuGD5kWqD3EnHj/bJhqW3LbkpWQJ2A4qxwNJJhtXAgCFC+\
6WPpwvDDSeO7ZUuDP9yzmdbtB88+\
5CftsjLueUmLPsAysuJKoaK6Lz5jv94jLLoPPuL09ZTFp1rvz1KWnS+dMPrSAf9XvH9qbSCflXJBH+\
+yESoZmCufN+WOuwtWwooJqV2BmtFgIl/\
aaVnyjit6jX2uPgvf8jCf7XgokUj2lLhaG2t5E5jLXMhpXDyt967X7pS2CLOaaEUJt3VaUrWrCuz32\
I5KVDeSNTRVFTI2IEPvJywCinYQBrlrLTWI3eLhjKZNGvR/\
pSVyQmHfwVR5jSUyfmbHyad5PnUI3siMirTDJIUZVgkj1SSJEHt4q1zwkjR3y68HBR3YJx7rpXUnjH\
eonVP8VMprBBKSpkoY3o0pjRCcK21SG/f020XZCy3XmI1YlBvgFPvXIX0AoR6A2zS+\
yPOLag3wP37PL9FbwDc5toVGF3FN9lcUKh0T0knmIs1rimQK9ellNW4XljttXGKcse+7hOogc+\
8Y8pi50Ki2UDZ/0o65zjeEpJG24FVax5Ym4Ldc6X/wtsvQkqGaLQdePnHTJPTKz/\
66yohBparHQainomaXluhvOfKub4uA9EaG+eaGSec9kp5iVm4wDePijujFA+\
KVwsb0EJaJ9OJ345zw7hlyjshGfJdyEAufiucl8wFI9nKNM7vgSdCOcEDRtGo0AAM5m4vAOk4Y0oLB\
BJBtjP7zYVIySVkO++yC3yb4AYF3TNQTnHmldWOTI+\
CuFPcaGaFMUy5pOZSua6luJHhBMIZMGVkOAXClnXBI5wHqRGAm9ECOxoSZnZ5zQJfGGtiAwlkLSRM7\
hLuKB9En/IMEUA0jO+7P346UiGdqfFdmxUX0pmWb1SVDPz5Qhvt1ktr+UqXNsFY0LxXRU/\
wlhEyWBHBXGemBXSIpxyUvlBccy64aIEcCoaWynATBG0rx3qp+\
w33AXAYpjHXBAQbiqZKlptAquzvtNsAGooGigEZeekY9kGwTvOx3yAMAmEG3Ds/BozGc2N267+\
A5RWwUrNgyitGCl1oLbxX0hiL7DwNdFEiJeeEltYzLHhFA1sU3oegimXgpWC5I5xEA1oUQkHaYFcF6\
WiRYyGBLDqTjt6VtDP/AzNHNlLGE7j7IVM8Ua+BiP9YzFoFEJAKtt4y4ZwOmrS/\
o16PX0L6aJ9zHVS9N5jPFQpBRA0ZOFIHcBFgslaY9B9FfhsxglOCaWZQZAKFIYrfBkkQPuqFNAJLFg\
NCEd2wiY1uCc60w9whQFyiG9Fh3kRM45C1QiGKB5/\
7TsQvAYUobpqJoQYgRFE6n6qOiexvcXGAzjBjrTfWSY6dwuR+\
WjNcTTxyw1WwF5WyuKefRtSi4C0nvQn8IcM9x3yNNOIWhYfFe869jr5EzCtBInRRQDqhjQ5yz/\
Jw01KMo1zXUjROdTygU+VVkos305V0nvjAh5MMyFzpx9XNWJ70VxUg/PlCC8/vpRXEEDxcP2kC+\
tEGy9Ao9GtACsIpKZhzFtNVGEAKyllpzTmTAawk9dWdEF0x4ioCtrIWjRdB+\
KjAOFYYJoNOEj7NYirPaM3WP31jOiIqktyktCoATMwrBQEiPMMDAkR4Vj2Us/G172BlF/\
OBFZSYToe94mGL6+ohh+\
sOaLRxLbhiXPjYLJsyciqZUArv4z03AnO50IBOUV9p4aOgKLKRqQOncDIB/\
6mYi4MthgZwKp3KzARbk6Op5SRwU+fQK66SlNES7j+\
igZbwZNZM0VJtVqwFVZeGCmQ6KqrXcS6YVkY4q3V0L/QIggkXUgxaBOPKOe+\
ZQ8M2AHorPyGdUc4ZE2SnVihcgWJUES4Yq63RAcm5YE1gGbRYmMoHYS3i49ecp8m4HlQY1Ja0XscnK\
9BsWChUVWo9Z8OHvWGAxwbk6B63vnTeWCaFxrAoFLo67NOXP5xyc7v3/\
ADMKoBCV4Ub0bhweqIEg04K8NbmxxHFUSotYpmGVCJYo7RjWHE5XPFg1jhtJceftBkls5xxY7z18Yy\
iqZbkJ851OZExOWOGc8tjegl2OCSCWaV3TUjPhGVaWqyEjkRkqyyKEDroOccsdstoBLncgtePpZjXu\
dKPK59d86S/qjzhzxfafEEvrYUy90rZKKq97HUOTUiLADJ0sMGKiFXbnOGAE0TQxk7F2qIWmT+\
F0JVBTukIbpSWGGejqMoo4wyTJtYJpaOqwuj0ygdg44VBHySHMFVZbBHDiCw6vJBfQogqJXEIwlN4W\
S+Ep/CmOrsBo/G+eAv6L3Ephln4j9OcS9b/\
Snw2fAIFzrSTUrBwyQOgpQy8uon2wUISVsfsNdK4K3KKZEYE5BWYCvPt0gBdpS8rcLcX1jraCURdX1\
bgGstxS5sE4mrwZdGAWXgpFg2YhXcpyRRm1WYFPG5dGgqNUcFasN+\
JG6VckNXG68BODTlSWkdYEWRIAETh/\
7YIARYfEtaIgEwCyvMssG1S0coEFJOMx7fjbeB3hoIiLE9KSm2MCYgo4DHMOQblSZVxTy614srHFhb\
Yj6G4YCFxg4yKhmEAkRhuBUKDXSDHfZHhIDFZDYUJT7r9X5EsKyhMeO4IZmNAYcLtgapw/\
gFixvzs7NmjdMolebYm91Ob4XpKnys3RihlgmkhMLxII1pYOOqM9CpIFB2sPzR3nkbAsMxD5Nxx5rl\
3QeggTE8jZFjUzVjHojc75jYkmaK5LibK1HA0SscYjsXiHCQCiN0qmWCZBP2QZq5nupLOv77rj5DEM\
RqhRFyDAq2TM6QfbxFfQJrdewmG8ICysbEP81oJz/\
vCXT1C3gWdFQR9ECNWYRkuEHQsmwYow6VlNvxPJ5Y7T5BotFVGsGDDW+GRL0PAsQR/\
SsfOJbHU2mIfhpBj4dU0AfgFU5ujPQOgxj/PG7n6C8lIsXP5+\
FvvSkeHH3z0zZPT0SHeWR9Ahw0PqOzeP7rYn5jz7pkOIqwv0pAfp5RRKx/sFiVj+\
wqJyV0aOLJQ7cEi0jHBXSY208h1MWUpTDCznNcR5GOoiwaILDLcmfJCKs1RM5sGgizWIp0NkjfYX1g\
EhQ6AHB/odSQBIDuTvrYeEdY0YOO5U7H3mGjAxjPn0YaNuNex0BgV2Nitr9TRg8cEt1pWYrg9CXRJG\
XBV/drjX1RcFS2XrfcxaNOieXL8OOfWceeZY4anNqrrNfqNiValEjZWUaSI7F5/\
jgqwwhgWLGy0NREU7y2UeIAj1hhrncHS4LEUOq6kZ8wrpbG4OBDyLUPFsaFfzHZENhkK/\
t5735dbBH8fmYwxCBT8LSwRzyMq09bHdC/wsufHSOn+\
PBrx37ic2ItVBSaQtqGx6iiJ5ZTGJxNFWbdRgqNFujSCwIUNEwRUkbLbkEtDIwpchrQDzzihXRD+\
iBAjEQcu0WWwiGOuEh6kohET/sThGz6W4pTIlf4tS16dVGuXK/248gTefcyB/\
qryhz9fAKCFvbSWoV1uLRcxq4Wb/pajRV67DSjHSsmNjqWk6aiy2xfEcq+\
0DYa4RRv6YfmDRVNDKWPRCP6aE4Qptyse7pjz4Y9UP0CPmA+\
YMHzbcyHQFtIYpkxIP4QwZVLbMiiLEH9KBAKS+EN+EJDE3+JdAIzGn+Ve2H/7y/\
snYkFdQAbKBU1EBXaWjVwDZC468yu0eQwd1DkeTEYZ21uwcCCY+qSBOkv2VfEdIBE4kac9TpDraso+\
iD5W4Ttl0L6NhCDnYIcmDciZVBFMA3HiDe1pIE78rTcaiPOq5cQQZ23WjWgYvFAZFdhZhz1lgbAW0Y\
WnlWbKao1EwsssSqG04TzGlWWrTnNluqYO3MqsieWleIfpUeDnkRM0i62pGXPC4y5SLIsyaCTHYyKj\
ZByTfHgWpYtP5kgV0EaipT5hF+tY8eic9WhlM5REGWdTzLOACmJ78RTxUF6GqQ/NR+AoFCX/\
0AX7J139cvQlyGWHo+Rl4We4LTY2VeNAA5z8eKk0fJyIj77x2J4e9QFO7ic2w+\
WUGaQB3ceQv409jNKe5c11PUUytYhFLVpHYYK+\
SkEjWl6wSHQBGOl8MPPR2mgaAfOiGswZI5nRTKItZ+hEzAXziskYacLYhkTEvPsoV+\
xgFpSJxBqf0oie3/x3q+9L8bfkSv9b1v8E8c/SiJ7jIGBBnvRXYQn8+QL5LeqlFUK/\
4zG8LwIKFdGKFn1x2h6oKoNpalwAPRbviYZmjErNRADaQcEp5rCAPIaSizcmVNGhQqIdcSCUXLptRV\
Fk6YIIN61wcuH3Scg3RYuNBnc7hHByynuWEEzecOLYXukw+\
aDLftEimfTIL2G13wBM7tyPWG8rOouQEx4XIiI5EywLQDHlwHJgJNowb52NRpxEc4ppoOrCSAhHEEM\
zQiqOdnGiAarL45E+dk5RXsciR9KFTEXTDSWlj4WTDn+ElA6oTnBB0wDViYX8NFB10qMmNEA1/\
sI6DVB9/l5PkwbV9+\
zzewiqC21RAdWl5mQ6ltDL2BLb875ulPHAxjlzXMRsImkl0w5D0AAphaOZOxerD7Rw3jX48KDMh8JP\
HWG+kmESU9TKtM59EMpKzwKWjTVULZ5cTU67gJIfkns+oSm1A5+\
Kg1Jqi65rrGiXzNEfQqkQX7jrmD1SeLbr116/\
exKHlKM3P42BaigVogyCsPjyR7iQNtZ0MzKPw8atFUZEzw6LqS8CLQ+\
mkQ9RttswnHFtlHCyIa18lMSCIl96Zw2PTynHAFjaQwC5LifdWqCTFZFQfkcjKyKtgT2JtIhuyVos1\
nAML2qhkSJx9henIfiaRorEze/\
8TZIDLFf6cTywOwn68U4HBYysguzSh2xZdP8GKeAEg3OLuWaeBx0bOUxhpTsQxI4/\
tiq2co75V5xzrEUollqcBJBReK2YDRIhVrR4K9KcOz2fTslLRnu+J7RFxdD14NeUsYI1rYOpxINFg/\
wOAtc/uNAhne0gcL3lhw83dSutjV6JeqwhcF0cmdDKxQYWOnbbp/\
M0cvE4gXbOB9OAW4tnHdGA1mUMi1sWWJYLHbv9J7UjyXU9hbnMTZAFWgWbzUmMJ2kg62457WDHNQ1g\
ndYKgg6uHvyWEg1cXTyYZmI1EVdo/hQNWL30JZsQpxANWO0/\
Mg2hnwasvmc6TEO2sLqKZODPF8picS+\
tIAqVUnNtXUCyATw3dZ5VTgivudExzRplODRnWjHjVezsYKRQHsOOo8DPiwovy7yUMWPFoCEqrH9YU\
iYJmjOd0rkMSwZJeDUTS5oOGEAI3lC8D2WDbLRf+\
niKHClHL771PUgNH5QN8prntckGOQbhCjgbpPTF6XBE4R6G+6XJtLXlzHJjuZCBezyj/\
QZmGT4I9mgAB+HyxZwvzItIIyEk2WNNIx+\
ktEBT7AQaGSGpJZY0UkLS3qmgkRFSuKyt8ZKbmNKfVEWe6Vo6k2Yt2j/F35Qr/asu/\
C2iSWmkhDz4EIYEMk0Jqc2KI5mFedI/tTrrCfHfTa+QtXRmogkR/\
xk0CDrXor5TwD5BKzu7QCK5DnQCduxYywh6PAAh8KxT+mat038cug/\
r0ZVN6V9Z5XCnVJZx5KbeeSa+mownG/ZzS/NLu1VCIDC/\
utVhDyBut8pGV0mFqQR8IH3W4g76n2imNeV7WF/F7gJGK9/7U2AHVrW5k52trZhjh5DIP+\
wAWQmglyAb+\
muiE49WAm7F3pXtUlnKXiPAFUE9TqD8nNJ4I2ujJUrcNGDrPkfoQh1E7ULVZsVoIBKogj8PmAG908+\
orOIggBfed3wbXvjZuW14YWykkRdqo5+HiuLpwB7/aisdznnrDNqcs+\
c00pzTeWgrdrMyjekmq8LowO5+aVaF7Pu29UPa25ZMacHqxy2b2YLVD93UhtXvv6CR1Wujv4+\
KkZnAEdxGSDC89v20BYP9Km3B8KI7iQmG2qxXotA00+yOKmfDny+8tHMqtB4JSDP1D/NaSLNrRt/\
TQprtd+sBLaTZ361a30KaLfvoSJM0q42+Ac05nQ2c0pJJk/\
pcJdmcfd21egGmjWjIvpEPYPqRhuzrHLKFtOybfiEx2Veb9TtPYZydaTZbTTIVjuKKmC5TJ4o3ez2r\
5Kj0ZFZ4qa3j3KU9QtuTbCaEiY9DqLTeYyWNl99gvp4uxyd98V4k3RmS4wc99hRyfpAcryZeDJDj21\
8/NjzWExkpqMj0Zde98G8oy/RT37DiuZRl+nVH3Y28bkhDpu//\
u1HSMh3n8kxlOhAzKGddPreXuLpALuST1FpyJQ3Q9H1iFBeeCeOMsli6DJSzWAh87ay1TqKVoaPYD6\
UQ3nPmW/St6px2/HFPpdy8rv/izx5P0t3laID3uqOx/EMhRVg3s/2ZLPldmm5fQOG4ZkaiFU2T+\
ynNcC1lWrs11nOOPrNLIv+uc/Zljx2fgn1ypX/Vk1tHU9BYrvRf28HsQxIpdQ1Si0Qa3aB3vZv0W+\
fUY1+ApJzcdMrcKcl6rHPbj09H8BigvDrf/\
O61SEo4pLGWzlNJWKkcze7EehtBGgv3uEMvcN9I4j5svD/NX5gr/T/75tuTPJi50j//\
vDXIDaShj978s12Q/\
aehj65bhPmbaOijl6BB6Ez1UVVKwp8vtn5ehVZ2POv3tS3cY3aK7CpHbzncLEyRFOXoT80/\
8pEUvixHn3ChQ/Qf5CM7+TP/3MJHhkdGgHYIDekic6Hb//nnk4mMzB77PIIaaHjRFv90BXIyoyTo3+\
c3+yL3kIYXbcNDmHeChhdt2TraXrSTt2CSiURtP4SHe2moqKtuM15tVXy416reIswJ95DUMvzP+\
HZv2pdTW+mkZp6h9YOQUrvkD150YrJSK/rjSK2NYlKK9FZAnfddOHtaunr75F0YgITU2/\
9CDgFUb6UPTmkjGRfWkXmFs7P2y3feQ1jVld2buTOcW+ex1ko0tN6Gfe+7mrLWu+\
xNX9hEWeudN3sjrXyA2qy4wMpU61UFLvz5QgqN9dIKqTfNTWz8q51XSAuPQpVp56yVsfsblvwAxcKK\
KBpXPvbiCx9C1NMo8MuohByLheoxiyCFt7ueRfPuD6ZwUjn6sE8+\
gmRNQJ7Fg36JZR1BnsVfoYnbQAOOUhjrGJL0tj9qmMOVq81689s+9y8pcChT+suEHqtjsFKhD+\
eQ8E52M24EYyIqcyzyR8NTuUZc+bwUEJsr/bj/g4anEs9szdRTCZRWNZge2dOPR/4K/\
dWkzjvLLvjUnqAK76z93kffn6y1O1c+\
deRnkzV156xbX7Z3un5edfrqzen6GY8TQvoZr8yB9DNe7Ao1yGKfeDGB27Pm6H+\
aSVgpd47c9ggiPUlo4s6bPqGRKDgN7fuZ784iHSccm087b2XjWY0VM9nTv2Ck0fGXH/1VKQ9/\
vmDdXXtpLaxTrxmz1or+\
1vKFS1YY5oSWbXzG3cx55r3xAu0KD7iMuzmnUpvoxG7TTj6SKrTmXCiD9SCEvMd44BXyHuMlaZD3GK\
/TB/rDN7RMGeu/NsV6jYylGA5oWZrNtXxGBh4Nr3NxArGhYvQ8J73sm+lKOltu+ZtvpwDfXOn//PJ/\
G0mB4rnS/9tzMalCw+n8vaNph1pvQ5NYMu2dnqLsC2VXUfadSTc+\
uhjSmzZozdiVus3bjNsVtQ9KiGHiD9LwKYoaynna8seLkSAlpNbxDClIreO145BaxxvqQGod720GqP\
XOyp9tXkREmTd4OEko8M6S3S5bS1ltH7HbS5HaDBpq+\
3j3GOkMqaufQztWfOc4JsdoqO11v49qu1CZVRu9iKjGh4Sts5W3EHqi2lJZE/SwC4ZVUgP+CXNMMM+\
90Jwp7MVfSIunWfiQoZ4EHCCVjidUQyodbzUDqXS8/\
x6k0qsNTwdZ6mVlpo2vJCgjpSGi3tPiyiQ0ffcIuNPxrVuGNaYnofVLn5zSAbPjb77R0P83Tpr7NGX\
9/4cvu5y0/v/yB2mb7bgYJqz/\
C9atNggHVa8IWtso6Zirk5SedgYlupXq2QrDuGcYIhgFfljY9fEJWaPRF2ihOPpFB33zFylSoBz9cv\
d6xNUHxdFvHm0TR5+OVgzgva6hR6VWXr/3gxnePkC9j0sWFEl82JH0q00pKpFG2B33xNMIu+\
MuCRphd7zojEbYHW8nSCPsjve4zjTsXpsVkDK9lmH29ONJe4XKb8QlZcskHd+\
QjxnyMCwpq8kGJtJjyERob7jX8aHOdshkEKKBkAmePQghE7zLCIRM8L7eEDLBn8qAMvwAUYWjlXJ3m\
JCeCd0HA/K7ol1bXlohZPFmK2XgUlzpQW4JEsil27NrQDoEDRBz32///\
A8og5h1z72UNIjZ9pdY5TwNEPPpJ2hn7uP6I1MQM7KdhDedctaJBXb4fyu7uJ4=\"];\
\>", "Input",
 Editable->False,
 CellLabel->"In[9]:=",ExpressionUUID->"2f789f02-5507-4214-b19d-2a5c79b9d45c"],

Cell["\<\
\[Gamma]RRPlus = \
Uncompress[\"1:\
eJztfQu8nUV1b05yTt6QAwkkPE0LilWOzPsRseVegUIVGi0KKmJQQPavECmgxaI1vYpi5Sp68QnV0N\
pqvVi5iha5+DOlitZCxVIVFRUpj1AxJPLMg3Bn5tvJ2d+319p7vtSSWd7d+uMnntnzrZlZj/\
96zJrfeO0bXnrWrBkzZlwwHv6x8pw3XnBW/C8XTIR/nNQ598wLzpoZ/3Vu+MdLT7+w84bVp5/TGQv/\
0on/c/W3OHTlG/74zPPPmtM7T+ec2og0WeeJp556qvGrC+J051bzzaqP3hhGV39O/\
1zdmA2eKM0BDUc/vhr8OLDAXlLxeepfrX4DD49f7DwVqZpd27lDgZ17qtXObR+8c+hs+\
Uuo2GQnycsG71aDvMdQ8mBShrHfNJnNqQog84J4uKeuYPJYXZ3zUNmaC8jWbltHZJWRtP9nRKVX2p/\
sp+qsid6NbC5jYscCz0X/srq5mMG6Av/NIOqBxaYVFcOnO+WtWv5ZNTpmvPJjM5vUH/X+\
NYO4szF68v6NyOhxYPSaLduR0bOB0UvGsF2aC+zSmv97wvbaLjX//sxXI7P1CEvjN5c/\
Mhf5Dc5lkxdjVM9Bf3M0ypnzpn+TeU6wIN918im7JsiNeWb8YlPWeQ+bZ+V1eZwwbJ5HHsJ2DrAWA+\
ZZikrk/FbzRC4bpu36zuadDyBrADTJgHk2/nJsALfmz/\
ORb2N7OqfVPJehezpv8Dw5Fm5BmylQNbW6YttsJseFBZrH/\
dEcZANwYYHmWXhbe2GB5rls0UCFmj3PI6i6woUFmieq10HCMtGKyXFhgeY57u4nkTXgwgLNc92KQeo\
+f54lA03AgHkyTezqiley1TDO6dA8OIfinA7Ns+JkbDdxTofmuWVbe7MAzRON+\
SAOnQP8BlefOIdC8+CchXMoNM/Lt7ZX5/W/DIZjq0E4hhtmnLOgeXCdhXMWNA/\
OEThnQfMcPcQhmAetAfnCII6A5sF1BM4R0Dw42MHPZj50xig9+NnULcQQFxaeYgFAyowOgwW1AM+\
rT6mciPlMZXqOzVnPO78FGxZI/4PbWyjEAunfyesFRvUaYfLO5C0/\
GR5zKX4Vq67A4gDjhFZx47MGgSsyq0BpmEtoFVEuBsEIwBAXuAp23LzWwIbGyk5a1h5q0VjZLU+\
2dwdorOyBXXChC11ZJmJsBruKoT9bTwD7T2pln3yyfeCDxsquQMMGuMNMY2UnoHoCDw7RWBme4cQDs\
zRWFhH4ILwESFuBq8C1BY6XaKzsnpkYDTheorGyxWjgEMdLNFY2hdKA46VCV5YZoWqmTIqhP9v7wPE\
SjZXhegLHSzRWtvTx9niJxsoeQmnA8RKNlW3fBbxEY2Ux1jcILwE8WeAqcB8Ex0s0VoZrCxwv0VjZv\
WMYDTheorGyx3YhvlToyjIzYs1CgGLoz45p4niJxspw7wPHSzRWhusJHC/\
RWNmDuxBforGymHsbhCqKuqGBrgKP/+\
GogsbKcKSOowoaK8NlCkcVNFaGZ61w2wXgjQJXhseXcNtFY2U4EsRtF42V4RkEXDcCvnKBK8N9fVw3\
Frqyxq+mL1I2/gxWV/aMTkc6r3c9w29iNu497vjhgFXVB6ZlNEjs/XF1FXBB7Sff6/\
9JZ0OrS5TvGtsBXLokNv7+twPZvrmswRTAF4MOG8wo2fNs3YWaW2ievx1Sxwxd6Hl8F5QDNA++\
Bnwv6qsbUDeMbwOUu6jz5h0AsQBJOOsDktG4cYswfOMDs2pC2WC8rTuOro8loalK0lc9i29s0lZkk1\
YP2OvEWnMAlvjVKyXAeBR49bwAZgbwQ/0iN3Qjvq3mbXWHvX+bd5Ky8Vd+\
F37n1NsGTl0J6kjIhwv5WXsN2qS7DroH2aQlR88cZJAao9ddgdmMCWD0lcj2wtemrl3cV/\
tWwnE1Zj3Ubc3qfFIq/e/\
4UhurXx79Z6L6gkQGAf58TtktojErWvcYPEEODT2XAup26FHge99B8yCAiuschFI3Duz7+DQhpZ/\
msH4B5dGfgyeScq5357my/\
7ed05ALpzAPnI5yDOCwdPZF9xW6fLyAEMdsQvehUI5pXq1FTwaQhRLoz+\
H4xFRze2ltMuSnr8FQ5rMfzjvQavQvM7dvmBhAAAowjSUcQGPWV+\
yRpzZKpf8eJNFMBUAdjPJUoQAqR4D7A7QNx6ai6IwHf9kCtnzjh5hrBJksXA9ALbtwAAX1Urj0f42R\
MXAfV7QN3PGHEDNw2QCj0NKJumR04yF1WY7hi6YELbzo4Bbw89TZcBcjWJajtc+X5UdRlxSS5WU/\
7UcSxZwFoHcoy/IJnyd2vQFwbAjLMvz5tPV1+\
a6HFSuKvvSjNu7lvV9u417iKBySbzx8Acl35Dkq8o3bOhryvQEpe6ci37gzTVi+\
08D5vbRCpht2pnGADjnTuIqYAEbj8SrImcbzUvOA0UBWoITjasz6kfsxcz6zn7oC6X/\
qdbRdbzz0UajrDUTmBxjC8ujPUVdpUQPVVfQdYHWFRwggdYVjFEhd4QFzSF3hCSBIXQFJwBKOK1vca\
airx56LnQkNdYVHOmmoKwADlq2u5tVmxYYOr84bm9En8r3UlVqkVUvAQDUwUEXPALI2oWQNiSTDyh7\
7OFwEhdeHA8oLd2y74bBcG4OvKd/Nq/PSqDiuj7zGYnZzcdwgOW4ueWJ6M1qxK/\
6bXv5ERHdY6KbMUEO1I6PKw4zKw9odhCbpD6GMNaTT1q+gbqq+5X8G8N4PBk/\
QWMte06JQ3uE2Zt2CymCZ8ta8hYSb+p5CtfqzdyuBA/\
7ReAtj23k9umlQodpzCbHD56mxQ2NWcg10GpyVLPnACqNV/346AlQO/QT8yg4cZXjx32DvmkwAo+\
9H+QKKMqxctl+Je90scX4F7TDnpWuxE6QRN9gPoaHYuEGdy+HPJ3Goe6hnABJyx5+3sTcv2Ngma/\
nZwfva2JuNM+hYpzUP0rZOi2YRs06NWe/MtAKl0j++g9ebhUNrD/x4XxDpwnM7LUT0uN/\
GMpKQiP7ohDaFQ19rVTh0+\
TsWkhHoa75Iu3DojhW0CwuORGgoVqBzTHASoXoXhoZAnWOxTN2y7RimgjD04oPy9Pkwuwxh6KvKjA0\
1cz/X5eGYUun/8tdplwqcg8YtCsXQjVnXDzZtxdM/JNM0sF5gcvUFiBa6/\
HkvyDKL1ejrBHbVGNJC13+njSf/3VblTdfe0mfOCzyzVY9vI10v8MkT8u6blEr/\
df9Iu17guQgNxeqsHNA0vLxp+eZvIurqlot/\
q4W6mvGZNuoKD31A6grP00Dq6q63TpR4XM3i36WbSaurZZfQVlc4RKShrv4DlYlC1VU2xEr6oqazOp\
Nye18gB8dHgHbszDgfC0lAgZzff6xNIAfPG0KBnLtm07nNueYU2pFZtn+eJ18q/\
Vup3ebMLHcqts1rDqZKrF/\
vvHne232fVlh54XEt9BMOtiD9hMezIP30hk153vjgkh34bftrvzebjDY76pjHSWuzNY9hNoyGNsPzf\
DS02V4IDcVqs7m1WbGhkzunqdcBovWesLzXZxib0adZen9cahH6wDUNrzqu/\
6C24Onpd843qoPGDrc+dU4d9Kj/5dOiAkf9L3cv/aP+l6P+l8Wc5qj/ZTYPjPpfVrOO+l8WyPGj/\
pdPHwON+l/uXvpH/S+H8141etT/clf4a9T/cvfSP+p/CcnyqP/lrvDSqP/l7qV/1P9yMBXTo0f9L3+\
1to6GfI/6Xz7N9OfIdxo46n9ZwnE1Zh31v9y99I/6Xz7N9Oeoq+EF4qP+l6WJOw11Nep/\
uXvpBzBg2eqq3s7p0Bl9ggtThJe24JEJaBVQP7di9iYbec6s0Qokr3vJwFT+\
TGBLC92KbsBs4HKAhoSFLqRZVLVn3rhiz2oCYNv/ipa2UKVcfYbdV7u3kyvrm5HRfHXYqrf3dRXr/\
Fb/TzqLWp38G2d0ZX/HyTf+jnd0xBUxRgHeZ3GYhsuZ56GdPDwApGYaTYJddKEK21k1hgTUJHx+/\
181NO0BIw1VAY3+\
1eut3baxaBX0RI2iUc3xqPfy09B7edRWuICjaM46aiucphm1Fa5mHbUVfprpb3DWqK3w08cro7bCu5\
f+UVvh4bxXjR61Fa5mHbUV3r30j9oKz8BEdNRWeFcOZNRWePfSP2or3PjLqK1wOwYatRXevfSP2grv\
XvpHbYV7R4/aCj8d9I/aCu9e+kdthRt/GbUV/q9kt1Fb4d1L/6it8O6lf9RWmEAgZ9RWePfSP2or/\
DTTn4OpEuuP2gp3fcNRW+Gnjf5RW+HdSz+5tsKjizr/OU0/\
PXAnraOLOjtOlsZCft0u6gztFB79qs7yPsYd8OnGDo1hLNElcdpx2/mT44H1ztvB8Vkffbpv/\
UB3Luoz7JarIKmgenT3Y/jdj+ZCR5ZuZOlGlq5GF3FLVw2YAHi3f/yafvp2xajVFG/\
nDcDSnrODuZE7l9itnqE3IosyjpAlGSnYkYIdKdgaXdQVbAp6Qddn+y+bLu+\
nr6WC3X0XaEGsP1H79OimbNimoYKY7YrgFIHDM3yCYdHzMn2fivOW1fZwvP4hIPDcJWvI0xJDLXpnM\
ToBsGKYhn3QKeK/N4ToC+P957IP2mwcOsUTn2xz/3IZwE+lnDwUDIFnKjTz0GBT/\
Oo73ho0nVn9eZYXsf5D//\
FPsVQWxCL32TZXpqZmD5ShxtZFBqbCUCdPEGOoxqzPR9lmggL98OdxjZsOpX436dJ/\
7udXqR9sIQvHrlvfQhZsZlPPavTC38FGQyUtUa6pSM6GvWjfTdqHk5aczsELMPpJJIHhz++\
NENadvl4scuqf9hezXb7fz7LCQ9Xo92747li+5G963+\
EtJP8dh21sUSzCT8ekCSoWuUgVHMVpzPrsMzBdTENP3Hnrw6TvMH7pduwlFBJ6ovO8F2EqodBikRw9\
19MCaY8axWufMdanG64x39ucr9MefGDF+nyddvX9Fz2Rr9PW/ssXEX0J6bQf/5+vDCqAa4ze+\
5xZyDkvBM7qk39Gp/j36GO+Sxopvfbmw5BTp6EBP/\
vV51NGSp19D8EsKAkN2Hn4nzANDrx3VAL9dc0Ef34yDlxUo3XVT/uDh3e9bvX+2br7+\
KgXpdTeeOmMytbi6XdCKc+ZZgL5HaTPj3vBa+7N1+ev+tyjs/L1+Tv/9WUI1y4ERv/\
jGX13zbqj9wTOedVd28ng3/VbD9lCWfvfeM/vPURZ+3/77EVbKWv/hy+5ZCZl7T/rpJsQPVCo9m/M+\
gmBeebAGywl0J9jvVJ/8sleWpsKed0N7/\
9qk4zK2ET1PcWdclIpLrjJUW49vxROaWsNd4LlqJUew6il9Mw6KXLEuVrFz1/20J45wlON/\
uGnrp6bw6rV6O/f+s/bcxijGwY5YjbCRouA0WuXF8lajVlX/scN++\
WAm0Lpr2CTNkZ56TnCVeMUVtJZduaxJ+XAvlLp3/yDU2/LAaKl0j/5lhchmgNoz10g/Z+Yd0UWWC+\
V/pNOwIz0nmXS39D3y+P/\
tlcvWcdHszClLTPOMhHcupqGqvRXXJvWUnjvg0EVDLOMwBfTb6es4jYYVcGYtogdh9zN9FthmNZCC+\
O0ync5EwZwItDrjVLMIRgAcD+PjzbYK8dcWKr2yFIBT7QCD4IrZ6Nfne+T/pt4JoK8gYrFAVfMJ/\
vZqLuFTEnvw3qkZoqIP3t8BDdGKC65M85YDMWRcG67xyC5VkYazjgmBSRc3SRbglvHmA9AGTsZEm5v\
knajhJWGCY4thYQHXMFM6zgTQUsjqpKGL7xx3aGIRizUF27MOjEG09B0woqhv25j4M8nY1TDDp01r/\
yboyHzaaTjOtpeTM9BSKHSKtyYIIy4hkTD0hG6KC2x32EYYUoEgBF+6gWGaqAQ9QfGV/xJNjDovH/\
VH+6dDwfWX3wJ4u9DcAAPaANwoHPX6w5dRwUAVPEf5XxMOHiDACoa9r9aS2DtaGWkJ239I4d7FTAZs\
wpbCR3bPxVcCxtOJjgYhG1/553HHjFJ2eLf+JqLEa+\
GhsXHAwOFWvymYdg561l79xLXNJnRqExxyawMXoyxOrg0oklHNTKuO8YKggttnQ2wFIt8QhH8FJTgw\
upg1Z0UTmHh/wngx8nZUs4poZXVgjMECwOB/\
OR1ch38TW2kD8YnyyGY1vFcKcuZCdjHIasFIvxV4MC54BwyyxA7B8X6n3P+LAQmQ7H+\
WY9jgYO9AJri92pxg+J5uBtq4p6FjfQ6nEIW+Cx5NVwaJ73gTob/\
hrAiicRBVyaF5EIaISzqGJBIIyRRV0FNSCad9djJkEgpVOFOExRldIIwkSGRXeiWNTHOrUUxNo08w8\
/u3I6UQhaaZ2jM+uRcLAAyWSb9desHfz6Z4IHoKI4IsEVJqawSwQDB0CgpQ86Y8l7JgBgwgAIho/\
QJKRRXTGkdUE4+LoqsL7XxnAfaOFa/B6Gi5L4GPCV0sEfSItAGAkVJJHnAcAEoOp0NiTr7z/\
uLZflACC+RgIAQXgEOAKHOjIM/cnSBDAtocR1guY8JBoYYJBrAJ+\
HoABG0CJhYKNKwJwlO8AgYMzZIHbIWGqAnspgIDpkWRhn6mGdK85jC8gJbCgnM0/\
nCtoX7UkY6eOCHBtLByzYLRTqNWQE92kvD4l6CU1hGBfAQowLMeSN6/\
YVKtKIJneJKccO91dJb57AgCgC80hc8d84Hv8op3S4PlKJGAeEEDSW40tJgTgCUDKp+\
HMBRxGRSePSCA1QzEkGJj2EHJjhnHitUgapGopha4YTXYUMZZrqBRFHSYlz7sMleCeyTUM7oiY9cOT\
uHZ6vRH/4EFjfau5+fqlohqwMGttoEW6EcyK3lScKO0KbkTLtwIEo57DBo5JyqAGysf/\
beCqUtZugmyCxnSgSmCnZbh8UILFZBI/\
dUxVelNUrzqCJJV56keJgVnAkpjcD8QxKZqEqrSmG8M9pjx0IjKXXFDasRPU8jKdVZhUWRgJcdSqC/\
bjnhzydLXodVyeNlwgUNbQTjfZgq6QofKyGldgrFCBCeij+\
VzFvPuPfBn0bCRWj1rWSK6fDlGFVFxBoCUymNFqRIBSjGTWsoNcV1kEDOHV5diBfgypgvZG0KcPH6H\
Ag94RdOIfSEN1yB0FO1eKZNMAzWGNuXWy2G1SHCjQhAQ8a8KZbFpIGcUqCUOR3gPLNoRRkN2FRxVDD\
LzktjLVZGRQM0Rdusgl9ogo9lsHOhAZlSCMqGc+FKGiYJI6YBISgaMAm/\
lEQDJuF9LwqFSY1ZsT7H3Zf7lvQSDMaLTIBOSkgmhHIeyblVcamgBjVXWofBBg0tYQVJKl7rCbY5+\
Gsx+JVjFaaRlOLMBRcpCLtAkRSUeuu6vVIx4wz3eN8NKPuW0J+xKnzTWC6wVh9QTVKqxtY87Kh2+\
FYBybiEwsIXmQtqDctsQmm5l53/50jOG0rLHXwrFpVaDNCUdlEFBMy08srL/lhIeXJRBXBy4lEz+\
4ktcDlVfC1AkOjlGCOUoZ3bi1Ltgj4xJgbCg14gnd2rKi6DmpFhLVbH88nx2UpdToLwyonAbw6/\
sEoixVeFB7RVMloQp5G1kEj3VS66TUWAHrtbSyPxN3vsjxFzRSPxd7fAUCPQHLcE+\
usmHf58QjIDAWNViGoks4pzHjBj34XoXn0YIJ9TzgQtz7B0A4QWU+1uLA+\
1zIoguJjXjYHFKaekCAjKx0RkVpqjJ1DIWawaFp57zL5iUDF22wn+qAj/\
yYvh59d4QVVbeBscCB7iXT4heIj3Q4fgYVyVc0EhOSeNah5WCcwPRHVi2kgxL5VmWFiXBjBMrKdjcF\
uzIC9YuQANVJiMtQmOpjWcoX0naGDCdDABQmnuGY8+\
CGVEGGU8AA8WPCrBMPVGAxBmxQ5J4MEB9xZpoEC86yANFIh3PSeMApMU79NLazcPKqWLVUmiVqA1Db\
uk4zEH65SStk3ngqqFUlSS1jkrvcQ0JZZmjYnZFJqMvQ/\
a1qzxeFXRchkTxFi2FEu0Cu0iPLVeW9eiZi0zRwvlWvHOCVCuFW8FDOVa8acw9gZG374ZiyAu6WffH\
dnwYAUZ8wHmejKp2eq2iQzg1vKA0jnGnDRys4lrY0zUWx/vFpOuaasAlpFGmFhmkXdRuejFBHzlo8+\
sBbYYOunZoWiRRHo277IDjUwt3v6SRqYWf2GBRqYWfwsMeEqvBPpz0GICZXW0mFJVQlqpVew6yWM4r\
omB4piAnLT2AflJxxh6jROCjCkdLYN28ZIrbqLub/\
MQQ2R3GVCqF8oLIRRa14OhxqDUAiLwQU0bybEfQ6gxG+tiuDGjGhG67JDXHQzAkFmPXUBoEn/\
iDUKTX/x2GzSZGCycX2z64WOiPBwEFTwZOSA2OVFCh394hyY+\
aQDKdBQ6NkAI5l65wFtYXooGpkxVAybmPkWAlTF/QLo/Z+\
XixpIBYWOEGG0ERwNXZsa6aSDLvJvaJKBlVo9+GiATfwaOBsisPzr+\
awIyk3bat5dWGFgxa01wnXVqSNykqkfBMx8vWimVmjC3yExXRVhcxbsFXup0YSvH2k2HkiwTJuJGG3\
ArBsPQQsaIlE28vMc8mrTEstMZiW2skHF47xIoP40/6gI+pYK+WQnlp/HXvYH8dOfEJzFwuQ+\
2WUxH30QY6/o2qwSZAcyi45ppxyLVtAsdsyELjYx2OhsVPFxvFVOZ+YmSFzMVlJ+\
s4nqY6qSR0s6MuNJJag+920MiqZ3XV5hGfht/FZBGfht/lbzQ/\
HZj1q8jd2O6YaXi6X8KvduT8OVARFwFyZgLptQzowPk5X1J1+\
mR3FmrUyw0uKMay2ajmNhFWOuDxY6guk29ZhUrrhptGOe8Qa81YKg4C45DqLib/\
h9eZ4rh4uF9BKELPqkR2LDXFSGIvGTfry/\
Nh8i3fmtxC4h8wtY2EDk5Mop5FfFZ8Az6LgiUJ0pdcYhleNLHBknxaj51mJwVd6UBkys9EPNAQYZlL\
OfBvBgaSDldWvTScm5jY2CF1b/TgMo7HuAaVjdCAyt3gf+wDgV00PLQp1FooOWjD/\
giUs1KAy3fcSVmcmmg5S+\
MY1E16mg5YcfhaJlrI7zhMa1vpehrvdebIVRSBhQR0G68WdwSLGfBXQgsp9IDbmM4KSDtgLfb3G5Kc\
Dcn/IxFkDNuVUFIudK2QxtnY1B5atiD4hBUfs2yd83Jh8o3/\
M7SFlD55wsxKcGg8pTx4f8ltwwAneXJUderCpzClAnoEm+aQAMpV6Kdk9OnAZWrm/\
NaBe1jrFECcz5pAOWuF860cEHGnUNvm9NAyqnQamhJMg2cnAoUhva+\
ogOTp4a9u0cDJvMPbxynDJMPFQtJw+STJ4jB5DokgT+\
ftOvSXlqTnREmZsGFM7zeoaUOmpW1wY2WMdLc8t5XViEtVMJbfdqZYDK0dozjXUqgGt6uCQ3m06nYF\
gQLG6MlvDm3xrAS3ozOnlgJ7/DndqFrYMe94DX35iiMavSm9x2eJZ7V6P2/mScM1WiPsP/qzr797L+\
jqY5kRtsYard0qnxTH3dpuGQB8wcskFdkVOpquv2/hkczJ0gsp+\
ovMhxx0ijxzazJIFTgO7xnAo0C36wnf0jU93Y2/+DU23LCL6XS/\
9mvPh8xPDSqevfhmOEstKq3MSugfcCgWTH052DmhCzrmDlZylgoaxxz2staK+\
9e5BpDoSx2Bw2wBqu2wEBz1tU17N4bD2jdx1JRqw16oQvCzPmIG0LNuX0aINCc20ofQs3VxYTYs0Kj\
iT7s2ptQyvMB4U8IPb93w3eROmYIPR+\
yHGtvD6Hn9Wg1E4aeuYzPG2mdXCwpqKDnxGrVI6DWaRY7E5O+\
JJc83ZzaBhr4uVJyGRFoOgA6o0KbBoDOa6BGAz/nPf9JA0AvO/PYkygD6NfefFjW/ZxS6d+\
wF2ZpaQBojIZiAfR4fVYW/7e5NbKWz8/E2fHfm7RUs16DIiIAO3eeQEePA/\
uAjT63B1rvXMsYejzZ3sSsvlmb9J+C7sMGdGWz+ldWO9xZtWUct6V3numv5ixt2H7i71RMc+\
FOQoBSis5trQ57CHF71Ta6TipMJZBc63O1dtL/+\
FP9GwlkF3vpz6EBsBW95zy7RoMBduV5rfbwnFYCMw9gz2LUUaZwE/\
Eo0HeHibgQ8OeHCEjdetwOSNjfLWqhhTvn7z1coKdH74tyzGxg1761Y9cIyMJPicvCoSj9JGShcyDK\
9iT8Z/jz0SvrfmR+jeIXA3J7X6eNVXrkjO2DrFJj9GPo5X8gyNm5bS52FnOB/\
ZyaXmTpp9Q5ZWIgdCie/gf2J23xOv+\
2BeNDElLeOQmhodjAWEOyk27Yo5es7lvVSsgY5rd9LQqrkkHvlY7dprLeiOj6usc8/\
8v5CmrGDxful6+grrn2TCQOA2RdOnc9PhM5NCDP0vkd9IgXAse0btlvUCnH6Uxe/uFPUlZ+\
bOO2eZSV3zXXvxDhWhrKb8mCWbSUX2PWf0AhcqGZgLpmgj+flNLCGq3b+n/b2bgIOztIdx+8ELvDB+\
nud96OzQ3p7ne/GgOukO6+czmmjecD+37dDDpQ9O1/S9vhPPC/Y+dIQxt/\
dQ1ph7Nz5CaMf2ho48sQGorVxkDwsZr1rD17iWsC6KpinclYzBlbrDRpmIbZXMWXkoUyWIPBumKoyF\
h5yctekSOG1ejLz7/ozhymr0af/\
ZIPbs9hsWr07BuwNknAhdhG5LJ3NNRGMcLs8lnitgM2XZ1jZEulf/nUmgtzzH6p9B948pW/\
zAEipdL/tau/iMgbiWufnb+6CdMAJK56pkjmANe/PPrrWhL+fFK+tZBPU7kuW/9YX5qm+suLf/\
dNWRi1Gr399Z/LQoTV6P9YdFgW/ur6ATdtyUI71ehLj8jDFl1L3m+KSjjcxqwXvR+\
LYtEwLgedkudTlkr/nhdszkqhlEo/m8Bqv2gYl3+7HwOMNIwL7u8QNi5p4KJeWit/\
R3pvnRCM9b95lN7JZpLHq9IWu8QAENB1pJyWQntr87qX9OQwlDZeCm7yOupVO7n23gNPzJGZavQVr3\
s10ucWyjPgETnoyUvcXdqznwOqBRvJBY99KwyRkFi6buLDOXEb20LlAI9SV9LlOBU2X6FvG01QWErn\
2m13Iw1XacTJ2PcsIpU04mQ47qMRJ8OdqkLvLOTYvaTQa2G/\
zpqfLmhhEYAvddbdcjHyUDGUdXnrHhNIsACyZLd8/LQs9NcNpKx9IgtrDcvRQBnzy+Y/\
TqYo8Kp7LiKdo1nw0WchJ0PD9nz6BIwPadiedcdjPhcN24P7XDRsD16uRdj2JNGd7KW16e9EJa2915\
xZo5AGrnGMEkJqxXje45tdlv7U9sNzVErXgZq3/ZocAe7Gvw8/DXksCwry4eFGKMiH18tC+\
Sb8hgjUaHXduocPK5CZdsUnmdlPaIFLSc/xCmXjE8CkH8bqnPHAi7+Tg+JKpX/\
hTUchmJVGVBFHSDSiingVTqFRxexrNzTakAJapktDMlm10GjTbMTyCtA4dz5w01u35Jtk/\
p4PIzIImeR3HTk/C1NXo9/0zoOzEGw1+u+vxbgRMslqZh46q0YD1acF8sNlj/\
5P0lm6W36KeVw07OnR67E8MQ17+vaXYPqQhj0976WYTNOwp7+/Ddt/\
GvYUiIuQsqf46yXJ8g10e1OCUBvvFfPOOMTxjZZIc+54bK2FtXAFzGzXfxriMgMWt/\
uUp3FGMNfmYb/O9Y/O3Tff+F53/buzEgXV6P0/\
1Mb4fquNP5zcMxPvlMUns5tt48pjuh1t8QcnHknY77T11nDPmUKfgaRhyW87Y+\
xjlC35pa8dQx4ooGHJzzjgXaQt+Vtfjik4GpbcIDTQt+TJ1A0NYAvplFRKY+/1ZllVyF1e9djYH+\
S7y9e/dw7ybABkse/Z4/uIKw5Z7H033tHCXZ4/s43FvgJlHyiCvfKgTc2AQ4EstXLWQesJG+\
fOVcsmkEvuNEzy+IKLNlM2yes/eQEiEzRM8imfn0PaJP+\
3t9F2ru9EaCjWJNe1PPz5JLq1RoCdGWfLM2Dvd0gNLfDRzl2Pvf6iHKVXjX7ihQLpUQFVNa389neQ2\
kSoqgmvmIKqmvBb7VB9Lt5GDXqLCO/xNgkww3mnnvstkA1KYLFmteWV28/MgWKl0o/nYydI0L/\
tkXfNzoGrpdI/efXPSd9qx28J0aiYwhuMFVox1ZgVb2laaIfxHBOdjFnNYe5ce9OHJppWBb+\
tAtnlC9/4xpvy7TJuaSG7fOjL3rY13y7jtcmQXcb7x0B2GW9YCtyb6Uy+63tbqFjai/\
5iO7LHNCwtXjlEw9Iue9VlpGuTFx6LXdanYWnx+\
6w0LC3eCpOGpcUqn0hb2rSomjPcdXyt8twLxvpe/\
827lQoQ0G35o5RUzvK8XN0wjxqyxbidh2wxfgcJssV4nzjIFuONySEf+XHUcgM+\
cpX3dNwJ4ZxRRGx4xVvD0rUkzHlWSTYNw37G/Vvuo2zY2dv+nbRhxxuF0DDseI9xGoYdf6W0UMM+\
toOEV5554emVupxT+xDw65id7izfOfOOBQygpj6w8dZR+kzvj6H099O0V53twKcnap8+\
p594mJJERON7wwItAPX9hO8kZWObeaA8b++\
e1afG3lrqbtPWYSfUXPLWHUfQ3AycInB49fcGsQA1A4I3TxbZsqoia78BewhTtLTv7JrrfQmyGrgK4\
z50L+f1rx0maV/0gwlj1/d6a+11jYqGNegE0HleMYaNHgdO63MAI5bCA80n7/AyIODJvl6cWH/\
Ga814/6Z9/vtttvh6tDId8rFOQw8EeugoMkCxB9KY9ZDHSfedhj+/BCGse7j1R7Mmj+g/7/EN+\
7TgpfHnTLbgpaO+NpCXGqO/ecfAGyCNPY5yQYXzli4mzXmdQ35G7ImtbFUMvP7aezL1t6tWru+\
3dk4p5GkLSHzWr3g3MhoSn5v/8KAW4vOOP3msxfMCv/d8bOHQ8wJRcVARtnV/\
hCXSaQjbN96EJdILFbbGrJ84Kw+xFko//Pm9EcK609efITlvzZN9emLyxIMX5OuJT9/+\
kqx62Wr04Rd+Awldgw2xPvOZrF7bXRN+9h6D9ERj9DV/h20T1BAr6lMqWmX9+\
d9Gdo2GVll14d6ktcrF92DNAElolc4FaAqIRGwa/\
nzKF1YfqbcEnHHaRJ9uWH7zgTdma8Bu8jFeo3SSYZdcwDpa+\
9kP5SvDjadPHpCvDP90j796Ml8ZXvSCH7ao17npRozBoXqdy982kwwgO4o9DzF9NFTnpS/\
fvBdl1bn8yC2kVec/LPos6bTel/\
lW0pWxuPec6hHq5Zlr3j4L0eWKSamdwRoPQEag6qhupWfKOK2aF+pxK9D9JQv/\
rwUXLTqfVy0EtbWSO401aYdsw1VHvfNH+bZh/NZLBgHlxugZUx8aZBsaoyf33pZfP5JMNRVLMnn4/\
S8kbEmqUhGjnJXWeoS3aNiUGQuWPouyTVl1zBc2ULYpl2x9iLRN2bxpf0SjFVoqUtex8OdTlUithhK\
0hN46J4wU/c9TVIPiDkxxz7WS2jPGW3TqST+VwgqhpJSZOmaaNCmNEFxrLfJ79XT76RrLrZdY/\
RvUA+Dsf12L9NOFegBs0c9CYlxQD4D7Dv6tFl1scddrL2B0HeEUw6CAqVHSCeZi9W4O5Cp1JZEbhBd\
We22cotzztip8DkLmHVMWOxUSHQV2PLTjnON4T2UazQVWHbbsGTnIvVT63ygvQFQjjeYCXzn3n2h1w\
s3BAon0vXtprR550iaIv+ZMNWZJHqsRMuiFYH2ZQXxd4PvJ6AvJhOKa8+\
DtZqnI6Y9yqQw3RupWbnJCGsJw7wOWYRpDGoCnXGlBy00gVfZ3ycOd5qo5EjfOS8ewD4ItCh75OdKQ\
DHKfZ9zeGeQ+N0bjGa+9+xlwB/6TmgXbrBgRv7uLSAMs9F5Jk/\
lKd9mLMQGD64CQGRaPmiCxmMhQ1ngZpCkYY0SWSLjkVciOy+AcsaAgLXIsNNzzGV/\
agGgFGu752x7dPoeUe54NKQq9ydGwKmtmNCMJx0dT5a3TVijvuQpS0jSPcWlcM+\
OE014pL7GAOQQi4o+nlOLBkdfCcs/zXheZVqncMG6ZCnBAMuS7GI4QwaIzZ620Ms+\
TmFYYQjnBZXAOUR8EAxJWOs6Y0gJRNBCQuG3JhS2AxOYn2tzjjDOE/\
VdOceaV1Y7MXc4EIo1mVhjDlMtqSFnqWvZMYsBZOAOmAibGTCoNdJDkkgeNwVw4IIEdDR18wINcmIB\
3vMHWQgIfVH3ClQ+KT3mGKCAaSOHOD70BUYk0kMKcOZj/RgIpwJ9PW7+\
4l9amBUx6jnMT3LlgOrXBchEJFnAWdIeSgjlnMdsOZSMqZaqU1pwzaTwWmZgAfhuXEKOLQnsWkAEGZ\
aCERHLwgjFiMkiY8HmeRHVGd2x/\
1ck50tiTzpXSKmEUFrCBshN4LgPKTuBlZFB24ktfw0DHYmQFPkAgxsMONzVqCdwO2AAtuGJc+\
NjwIgfflrqWZJyl8D4yuRFYHIJGZiPJnBY+\
qolUdJPjAZS6mCoqqr1RMemErYVEcqMbVYmveyjB0RIqGomOdWesuiXHWSuVfjyqUmiio4mV9rw3Kz\
JeKv1rds5az8yAuMV6y4KF0UKK/rZK0+BI+hh6CJJleNAXiEGCwFFCVl6HX/\
IAcYxWWFQdQ0fC8CDTTDODpnwwdKS5DZ/\
0QhqBldYD6CjpEmljvCUgQochQQwpeeZNzBQ5ZJ0QUlr6w/ci3gWElI5+FMM+\
AFLaGfHqibgUz8KJNZ1hxlpvrJMcOwQ6EMhwFWC6UhaviKABgZLWcNKbIB4y8DkWQKWBgRI69Z5zr2\
OQFAu30AFBAWDroPUsD5xGGATt6Pcng+/uVVbsutCVdB77s0uzouml0n/\
jfCx0RAMOAVT20lCLHx0fB/\
OANpQRzmod7WWPHa9YM1rZqVjbENSFc94zh5Z31O1T9fP4CekCiHLGBE9SKzR0A+Wg4q+\
njNXW6CAawTQarHAWSkMl5e2D8yps+DHneU7f9G+DGy+t17ELJ1oEC2Wikpp1NnzWGwZAEFCgp1P/\
0gUYwKTQGA6A8lI3nvb6yRy+7YJ+\
tCsLVOBSnUKAzUpUcTEnBciz5clDAoTB1MW7GVKJoF1p17mkdHCAt4EftZUcb9E7QWY5U8Z46+\
MZxah1ltNT6nKiYHIWfDduecwDYYdDI5+V1JiQngnLtLTYvTkSKa1KsQodzJxjFuMyGtktt+\
QPEFVfaHareU3oMAxi7UWCfvzqbLLoS3oJrmLoPnjCUWF72RvU6VGBAWloo2yKw7Qu8Al4QQSr7FS8\
WNSiwCdqKxnUlY4IR2mJCTgOrYwyzjBp4iWhfGgVd8krH/CNFwZ9ehwCVqnIOEbGWMwAIj/\
EYNXUsCpjCFbhV3ohWLXuw78cBKsaox0qB0v6ua7Sxiz8n9OcS9b/\
Hnyh4lLFg7STUrDA5AHXUsZfVYo9ltMJq2OpO2n4lWK/\
zIgAwIJUYdluGtirqgAP0u2FtY52qXH3NkWQGstxd5sE8OocdeUnJGW09Z5bLttGGW397r+\
Mk0ZbWEf1qpt7HW2BwSdulHJBVRuvgzQhWb8U5dI64oqgQwIgCv+1RVFU/\
JCwRgRkElCeZ0Fqs2pMe+IrkvH4QLwN8s5QUATl/ioMKLUxJmCigMewEBmU/UseK5daceVj+\
wrst1D+L11uC+5UcA8DhsRgK5ABrNQb9ylsLzFNDSUDPy5/\
G4kuQ2VTl2xvUzZVmfZg0XXgFhdvchUvHBXnZIW3ZvZTW+B6KmeIGyOUMsGvEBhapJE9TNE6I70K+\
kQH5w+9ZEcjfVgl1zl3nHnuXdA4iMzTSCCmegvrWAxpx1rPLEe01MVEZRyORumYx7FYpoNEDrEqLLH\
BLwn2Ic9ZL3QlnX84H7NXNLKJF49hIQqgd3IJ9NdtOvz5hGX26aUVhFTKxnY+zGslPO/Ld/\
XY36APA/aSMRpmFVbxi1WLcWW4tMyG/+jMi0m9qRNtlREsuO9WeOTLEGZMsE/\
p2LIkXoqy2IchyFhFNE0AfcHL5ujlPqjfD16JD9WJ4b2EIGiIt3GFoOFbLpmHMDYADTt/\
iQLJffpHJ1Ucq7g800F/9eUaShATKG/lg8+\
iZLxmKjGlSwNEVnWU1uhYsiUz77yWupjklejgYjmvI8LHIBcNBJlqtpjyQirNUQ+\
bBnxMa5HOBs0bnC8seUIHPU4NDTiSQI8D2jTQwIwXj2OvMdHAjHhTfMKYMYnxvr20dtOn1nIRUw7cw\
L0bAgJgzMpghnS8+ZhjV3uDgt5yH3y6oCotejsayu3GT6cb4lLGuj682z6U3K1QLRPcBasT/\
pGrqXvAhDGxnDXgZoF298Mq56aG54axFO/QBlRQiveMr7750Bx5q0bjD61AKV78rbQlwGj82cR9+\
7m/G/cV8QqYCI6/\
Cy4AKAYliBgYSFIqMFdsmqrQCyt0ksJaeRlr6lk4ECyIPkFiNdXtcKNii3YRZJHn9Y0tdTkJpvl4a9\
wpg7bgo5EWzoOcJPLCmXdYaeSI8WajNHLE+\
GMcNHLEp380L9FXKv14jjthu1qssrqgqmO6OCA0q2WtYLAnm5136wKDnoqr9LiH9T5WCLV4pSN9nPO\
A/5xnjhme2xV52pgqY2ISQwkbm5i0g56xeVj4fdD0eNsqCHqmQItQUtiAXa0zGFaHsGdVe6RkgPpeK\
Y0VYQLos1uZGNtHxxs2yDZDQPQZB5zYotZw0ZOYhEC1hukMPI+\
RQG19vGRAClnmJJBpIMvkxgWmVEEMpB3Qw58GtNzhWKaL8SbYffSqMw1smVzdoKLSNbEBpds00GW3h\
64VTmgX1D+ixQjBSxcwckzuoyVRNODlR4/Z+\
AHK8HLbgSeQhpebZmJxmULhZd34w59POmlpL60QDJyK+FEwZ0T0O0UfDpg2U1oGX844bqXF+\
15htZPxgrHQwdAFR5A5DPJNAL9OaDj211fp3p1EL/lCafDKHolUM+\
4CzA0TIL9GayczkuhQ7WRmOzuoeDLnaR4oQY6/igolyFdccXd+7WTnuM+\
2SJB37kPcndWdpcg2CxG7DZoAgHx/JLsEiQML/\
5i3zgZvwEi0SmJmP7EFLifJSTyCmMsQUnH0ajqNpHo6nuDbhNNRXseSbfp1mfFxMB+rwB3+\
oBKhxPrQiC2dxPrwS0kkEuuZbznQSLKvveHFyPPPNJLsF9+\
DvW5XaJK9MeshPxsYjyqefkCTdmlIILVWKQChzgBTY5RSq2BJrdZ9mdueUGr4q9IBmUagKVt1I0zXn\
7QSnFkTm7bgDdYhZJ2MfkQv1jDmhMejwOitJBWUBY9XgyRrj6xdxLhSGakyQxE9yFrHTiLOWY/\
2C4KQdVJwKkB5GRC9xVYLYettix9E3omGsPWb3/\
yDFtj6PBQtQ8Wn3bJgw23svseBJtvlSVMV5nQiPqHM4wMNaJiTEFwOTGtiJa2NngtW30AHLksRr4lr\
HfUJ+iwLIbgc67aMdMFtl2jTIRpwOfVXcMbI4B8ziXa2poOXBfOKyZhNw8SGEF6OOQ4ZjInEOuTSwM\
vrPnjbPZTx8qs3YCaXBl6+HKGhWLxchyXw55O5qIWgKyTAdLxAL+\
MLIZ73NaSMBzbFmeMi5naklUw7LN4MkJJANXcu3j/\
Qwnk3AG6g5Q0xKK5kmMSk2zKta2uFskG9eRGvzud14e0BSjllvVCFQ1UwmtHwCSpxyHtUFqtwkCy9H\
8HRH0IVDp++/SX75chsNXp8wz5ZElKN3orWQ0CltsljY7GZdeBHG290MzIPuSV+\
DeAtGiEWS6sFejuYRk1E6rVhOOPaKOHkgDKfCTLrmfLOGh6fPYzuet67SKWuJzu4TqMqIvcCHo2yiM\
wnfUjURVRXPmLpnGN4jSGNEolLX74ZiUfTKJE46r1LEOtbaIlEY9aJmRi+3qdM+nPwdUKQ/\
fhaWhbLJIL4O8H6b61VCFUzz4N9jcKlsBpKCF2nX1sVWznH0n7OOdYaFALX+\
egYwtbpvh2zQRvE2kJvRV4etF6bOPzSG3ZxLaMdKlo8HACN907Ep3Tyu5NWxcNaB0eJB38G+SEErQ+\
/8BvIY4UgtH4OdiMVgtZrEHHAofWU0MrFBhY6dttXpIqNjXbOB8+AW4snSOgA6ynDLQtCy4WO/\
f5JP5ScnGVugjbQKrhsTmJSSQdXZ1V50MDVea0gaKDqvLcl6YDqKRPvqnOFJnpogOrlR25BLBENUO3\
fPZs0qP7xXGKgujEr3ug/\
WYxlvQRDWFRKzbV1Ac4GDD2w86xyQnjNjY51IajUYTUeihmv4lU7I4XyGICcAH5dhYQt81LGEm+\
DVnWh1dNZtddYjUdO+zKoxiPFZDIeEkeLPAIUEIIPuE8FFXnM/eZLOznqpBq9fsW7x3KEtxr9+e/\
niUo1+nOtCqh3OHTBHxPB1sY2cwRKqLsxd24sFzIIkGe0XwavrsUGxzRghMB88ZoEFkqkUxWSFbamU\
RVSOaI57gKNspCqDc/wLh506kKGv1RBqC7EGi+5iSVIWa2KCl1LZ8aCpc/KCTuVSv/a9/\
wCsbs06kIeeBDDDYXWhTRmfQlCQzdYWB794/VZV8X/bW6NrOW1F2QHhOfjv4M+QecaFN/VsU41+\
gl09DiwD9joc3tgx861jKHHAxACzzqrb9Ym/aeg+7ABXdms/pXVDndWbRnHbemdZ/qr2XhywH5uQ/\
dzmgt3EgKB+dtaHfYQ4vaubXSdVJhKIBTS5zDupP+\
xwbTmfA97oLi7gIna914F7MDaNjzZ2d5KOOYDrFiM6slkvGLTDQ3ViUdXgOhi78rm1JZywBjAImjgC\
dSfswZyZGO0RImbDWzdqwgx1M3UGKox63qU/gkK9MOfB9yA3unn1VaxApCFt5zWRhZ+\
cnEbWZgcGygLjdHPRs9nLrDHUa6pSM7Vj9GWnPs2k5aczhKUD0mkduHPx+B19yMLahQfCMjWin/\
f1gJEfvpzjw4CRY3R6yYw7oCkfP83Y2cBVN10BPqyxnxg92/e3t19Ajrh9986EMQUT7/94nC/\
oGT6n/evGGeR0Amdq1BUWmh9R0Oyk7Tv0UtWN/WW3n30rJbl7E3Neamt49zlvWRY/\
TIqCyFM7Peo8u7aVkSe/aJ/OjZftc04+\
WCkag5SbTcvwLL3QAFh5wEUHC3sP7JuKw5ueCxKN1JQUYorr33u+\
ygrxbNftvqZlJXitcffOZOyUnzWwxO0lGJj1qUIDcUWutW1FPz5pKBqmr5z3FP9AVf1qUUtHNHPTLy\
phSN66NcPa+\
GIfnDthkGOaGP0yj8fa6HHr0MvFgJ6vHPPU3QA7ao3Yy4GDd391J9iTg8N3f3hm2ZRdnI7T1yISQYN\
3X3kbGK6G8gXVLOetWcvcU0sne5ray25kgZ4U6gaVPWKFp4J44yyWKkMVLEYtaZ21lon0auhE8jvpB\
Dec+ZbNHntXHH1p2bn8F03fPHB+VmnXI3ejKJ27Nl7IUVYNrP9NSzlsUy3g4lwXDMj0UtNM/\
spLXAtVV27NdZzjj60S6LyrnPRFY+cloN2SqV/7ePbJ3LwV6n0X9PBdASJYjoIL/Ri1PLor+tR+\
PNJPQ8ybJ2P/O/\
v9oHt6i9Hf2zTtmwD1lnx7MuRl6YBs9V5ofsDpA4cMlZ3bfznLJDULR2ZwrqAQsYKj7VDr29fXyYrN\
EHlfXlOZan0/+Qrr89yc0ulf/E77sjKDZVK/6k/mZOVrSqV/muXDsyfFU8/\
7lQVaooaswJappeGRb0Ed50mbVV8lsaq3vss03hbahn+Y3y7J9uqqa10UjPP0KsYUOzs8mc87/\
QcEe7xwrQ28W04kd9eofOW9yxEvDAoivax2zGxBDoodP4COYRuET3gCChtJOPCOjJv5naWnzj1mzkY\
pVD6d6SsnIlPA3qsWcUEhbV0Ju884FU5mK5U+s/565MRB4xGKO4tD2PqgUYo7nWZYaNS6cetXlLmi+\
oEH7GshTUAjFtn+28esCDfnn173iefyLZnnWuPuQpxz8Bype/8KAtuVaOf/\
fU8cNONU6JMAVixzqcP/zmZzNGWx6/ZTth0dR75wHHIOdIwV380H8t30jBXl86jnfW/4z2YZNMwV/\
8yhumxQs1VXbPCn0+sM9lLa59pePPp98LxwuXmjf8jR6FVo8+Y/\
fen5qiPavRlK75yd46wdpPylx8xniMaw6KLULwQr+SF4oW3ouYL6qXBPnpEiYzTFNzf+\
9z8HJhSKv3HPbUJKfeiEV185Uc1AhxoRBf/\
8hsLSEcXJxfTTnThJSc0oov4vZZCu0PkGN5kIgcZ3hQq0tzEjvvaeYU0zqpaWTtnrYydV7FycagEJf\
Xr48rHTrjhQ0gYE7DOKfzpWOwNEwuv8+00jhggO43nIyE7jd/\
9gez0vWgWELDT3aidjrVA3vaX65TAc41Zj7rqlUcTttndSxBWxzohhT7wTMJ+\
Vw3aBWMiRn2xmhsapvzZt77u+5RN+SMPvQIpWqBhyvHqYxqmvN6m4NfElCcttFcvrZXIx/\
eJ4tPnou+KVzLaUlljGXdBL2S19JtWjIJ57oWODyq2eLKpm3pi3hsvWnWUrxqsx86+\
ASpgT4lCgeJtx5h9c8StGo1fdoACxfiNfqBHfKOFSu/\
oyX7mqUpUbWy7qOKr9SAHlcCdu2Q0SUSbqyPgTscndNDXzyfILCVIu7bB+\
qPN5GnEoPFQCo0YNF5oRiMGjV+nLzQG3Zj1rzPDo8XQn2P/k+Wr2f/OjOt/\
uQxymoMKELFDdZuXGrOsL2Tw03VwrcMnlcEgBpQM3vbyZT/Ot/Gr3uOQ6+CQjccvHUI2Hu+\
sA9l4vMkZYOM7a35jfD0Rwz7A7SJhzDv3/OIPn0HYgndu+\
MW6LZTNNh6Bp2G28fpkGmYb78JCw2xjNJA228n01d32aLG8ZsxaK/qfhKuuXhrmhJZtqpLzHG/\
Igu8w/SaWSbfx2HNMP2TMP774uE35xhzvNwAZc7ypHmTM16IshznsUwEfCakc8MZIMXy5K5FhEia+\
ewLx+YNY3IxIBw1rP/6C846kbO3xegEa1h6/TUXD2uM942hY+\
xUIDaStfRLdel9w0EwLz71R0jHXJCk/\
9Q0l2ytTbgN84J5hYfsJ4IfJlMcnZI1Gn6CFcu14BR2Ua8fv50K5drwXJpRrn7utRdCn+\
xfoLak1J9zdzCaUwH0NQ5hQItOWx1cdSb/VlBW3JpGCH2DSaeTd8QAEjbz73UvuJH1BF+\
86RSPvjre2LjTv3pgVf+Wh0AeWciBJsvbDIYmQOr4fHyv0YEiSV8eHVQBOCe0N9zo+\
z5mPSrLgDARL8GsAECzBm4xAsARv6A3BklWPtynVx998AaBK1d2LCemZ0H0goAT+\
hCoHhLRCyPRUK3XYMrRygARsyQuq0EAweAqIBoJZ/8z3IwiABoLB+\
37SQDD44yI0EAzAJWUjmLEdJLzyzAtPT+jh/wEIbEmL\"];\
\>", "Input",
 Editable->False,
 CellLabel->"In[10]:=",ExpressionUUID->"9a9a8eeb-0d17-4efe-a4b0-35673f6d6b1f"],

Cell["\<\
\[Gamma]RRMinus = \
Uncompress[\"1:eJztfQn4XVV1b/5J/iETSSAhCWPjA8SBv+\
55wPLkKSBgtdFSpRYRFJBbMahgS0Hb6AMcgBYttag8jYpWfdgiosWKnxQFn320pNDa6CeKigzKEDAy\
JCG8vfe5yf+ec9c6dx+eJXv5XeXjA7LvPmsPa63fGvczXn/GK0+dNWPGjDNnh7+tPv3tZ54a/+\
HMyfC3Y3tvPuXMU2fGf50b/vbKk87qnbHmpNN7E+FfevE/V38Wh64+\
409OedupuwzO0zu9NiJN1nvsySefbPzqzDjdm6v5ZtVHbwyjqz9Of1/TmA2eKM0BDUc/\
vgb8OLDAQVLxeepfrX4DD49f7D0ZqZpT27kDgJ17stPObWvfOXQ2eCue3DFb88Rn1+\
he2b5ljVkfQWmEtxS5gxitzfkKoPXMeMzHH8Lkkbo68ZFcNhfgsp22jri1Y75v37B8vn9imKpTJwc3\
srmMLQAXNv4kb6dmYjvVRjOwxLSOYm7nDi6rhNupNTpmvOYjM5vUH/\
aBtW13sjF6yd0bkdGzgdFrN29DRs8BRi+bwHZpLrBLa7/2sm21XWr++\
YGvRWYbYJHGby7ZNBf5zST6myXnYlTvgv7mcFQOzMMuJXpOMPve8erjnhr7NuaZcf9DWec9ap7V1+\
TdhFHzbHoQ2zlAR7TMswLlyPmd5om3bJSMGzqbC+5F1gBIkpZ5Nj480XJb8+\
e57BZsT3fpNM9F6J7Oa58nR1ov6DIFKqbWVNc2+\
5LjzALN4966C7IBOLNA8yxc351ZoHkuWtwqULPn2YSKK5xZoHmieG1jlslOlxxnFmieo37yBLIGnFm\
gea45pE3c58+zrFUFtMyTqWLXVHclWwzjNx2aB7+h+\
E2H5jnk1dhu4jcdmufmrd3VAjRPVOZtN3QX4De4+MRvKDQPfrPwGwrN86ot3cV5/U/\
a4dgaEI7hihm/\
WdA8uMzCbxY0D34j8JsFzXM4ZvT3fzMPWgPyhbYbAc2Dywj8RkDz4GAHP5v50Bmj9OBnU9cQIwxXeI\
oFACkz/uYWMr6YjV9cnH8dCqT/kos7CKYC6cftSkAgFkj/jrteoC+\
v4SbvbZTPaKGByirWvenRFkFHZRWHf69NBZJZBap05hJaReSLNhgBKOICV7H+\
Hx7pDHVprOzKu7uDbxorUzO7G6w0VobDWtyELnRlmYix6ewqhv5sOQHsP6mVHT8Tc0fhJhCNlZ0+\
u7srhsbKvoTSgDuHCl1ZfVb487hPttBFAeC7DSoBjFbgKnBBgUMlGivb54nuXikaK7t/\
VneoRGNltz2FaEOhK8t0TjWjJcXQn2144FCJxspwOYFDJRoru3dud6hEY2W7tTpbKK8M46Y2vERjZd\
HN14aXgDtZ4Cpw8wPHSzRWhksLHC/RWNne27pHmmmsDJMJbXip0JVlBsOaOQDF0J/\
tzsTxEo2V4dYHjpdorAyXEzheorGyZSgNOF6isbJReS9FlWSgq8BdfziqoLEyHKnjqILGynCewlEFj\
ZU9lTwsAG8UuDLcv4TrLhorw5EgrrsKXVlO8AAXi8BGlLCobDMfF4uFrqzxq+\
miycYfg6c5MDod6bzB9YyuumzUOG7/Ycuq6gPTMhokDv64KvtbUPvJd4d/0nugU8Hke8If1Uhs/\
Pnn0NkGSsIyKYDLgQ5qvyjZ82x5CvIUmudzI1AcVMbzaOsu5c+DrwHfi/rqWuQUvg1Q2KJ+\
NzcAxAIk4Vcf4IxGdS1y4RsfmFVjysbFQ6tZSw3jQotvbNIWZJPWtOx1Wu0uwJX49QulbcAZ7bSNRc\
vMC7jMQN+EetE2VP3eVfJ2qlcf3uYdpGz8tde975h6a+vUFc+PmXw0k5+\
6W9smrfrJ3sgVue9rcFEfXBR62Juw05oERp+Cni1ULHXV0nklHldj1gPcljZWKJ7+877SReuXRz9+\
pwoNHuRI8GlrF2PgEZi1MfqX6CbNHl4oTNJAZUBdLS0Avvf8iS7U/\
bQLdWWXizRmnURoKDZvMOdyJlldb8xzyrB+6n1yYytGaIz+OHpjAPul9/N2pm/szQJCN+\
YhJK5T7I1pxkLRGw/wQgn059z4dKnmDtLavJDH/d7wFav+ZMPCPBFQjV6EXmwIT+\
FsAOEpQFOWcACNWf9g1zzVUSr9dyJF8lTw1H4IDaTx1LC/\
tmHnVBRdvnTXDrDFH4hZSpDKwuUA1LcLB1BQQ4X3/tUEGQX3MUVbwR29PzEFlw0wCk2iqHNG3z1S5+\
XozWhy0Kb3/LgD/Lzi8Zkd4GfU9vm8jLfZgnh55Y/K7TIKyR3KvPyyq/PQVqn04zeLBC/Dn09bX+\
fvupexouiYA7qYl3sf2cW8xFE4xN+4+wLi73jnqPA3ruto8PcDSNsuKvyNG9OE+\
TsNnD9IK6S6YWMaB+\
iQMY2LiElgNO6vgozp3BwsNEhQwnE1Zr3sbkydzxymrkD6n3wDbdMbd30UanoDnvkWRVge/\
TniKi2qVVxF2wEWV7iHABJXOEaBxBXuMIfEFR4AgsQVEBMs4biy2Z2GuHrkuXmYtFT6cU8nDXEFYMC\
yxdW82qzY0NHJehMzhlh+kLpSc7ZqARgoJQZKCGwh6yGUrBGeZFjYYx/HH75pITVDrA1lC2XoGHxN+\
WZe/S6Nc+WGyGssZifnyrXxcXPJ/xWvvSAMO8phU6aDobp54/TDjPTDWiFCk/\
QHUek3otNWTqbSiE6F9S1/F3D3vtc+AbAW8ABKONzGrNTbzmGaqpaeVn/x7ioAJxyI+\
gUhUfRhdNOg9LTnThNS3nY2Zr0aFcmFXofGrOQa6DRuVro/rXlF6/b5GKJNfnDiog6u0Gv+\
AHPtTQKj90T3FfItrF65Z4l73cxzRncAgqvl0f/\
eddijNDS8BfidKtRbkIOAEzvU7dKTAQ7Z8P4OJl3vUDQQAcUqv9C+r429WUIIrKxdSgysNP0LqH+\
sUO3UrGxBb1ah0cfGrFunC3Xr6QQn/vSkITa66IMf6gAJr/0nLA4JseiBV+\
eJvmr0b6PbDqUTXHLeQjJw88ov004X2nAIbYbGb1ahDJ2jghML1VsxNBjqdPsEgqFXbsMwFYShl+\
6bZ22M0ssQhj55eHQJB9CYdZ+\
X0o64vQR5DpAKhr4U9VsUiqGbua0oTxQacWvMiruf0ujWLIGNH7gICTS85d9u6CCFfudfZneQQkc9r\
4sUei56PlCWwFU3D6nzAs/sxEe3kpZZV7wsLzO9VPqv+\
SZtmYXzBA2ZhQeaR2c23THHIjJLnffdDjJrxqu6yKxvIs/\
VwjLroE6ZTXe8c5LAmS1b8ThpmbXyfNoy66s30pZZP0dooCKzcJyV5EVNZvU21mDIKJBUZ6C+\
ePqLPNd6NfqL87p4c/DgIeTNuWMOnULOtcfRDh6yvfLM+\
VLp30KtkDMz04lIr9cWYJXuf70R5yXvuGkoC+GqC/+\
hg5DCERckpO6ZwFytkJD6wKI8fVGN3g09OOiB+6u+O4eMSDvsCPiNaioibe0jeVH+Yum/\
j7ZIwzmjUJE2tzYrNnTJjmnqGYGAQGyhqTHDxIwhyTL441KT0FvXNDrruP6D2oKnp98x3zgPGjvc+\
tQ5edDjdphPT9LAuB3mTqV/3A6z9dpVo8ftMHfO5QRQaNn4Oudyjtth/hfemHE7zAJv/\
Lgd5tN3gcbtMHcu/eN2mKPvXjV63A7zqdyvcTvMnUv/\
uB0mxMvjdphP5S6N22HuXPrH7TDbqZgePW6H+evVdTT4e9wO82mmP4e/\
08BxO8wSjqsx67gd5s6lf9wO82mmP0dcpUWN22GWcFzZ7E5DXI3bYe5c+\
gEMWLa4qvd5OmDGEOPCFOGZLr/\
qlKEyCcxTzN5k56pOz9QWwR6kBZP720puLQIs583tyynUJALPZVaNrkUIXXgj0mKPbWR+\
Ykzt6q0ausMtn25c9gnsdvRJnO6hueMnRwPrTQ6a7I8+\
3XmCUC5lfYad18a1dnebTDhupgneprHmG2u+seb7TdZ81YDJ2tTY+\
LXAeT0FJVffyjOApT1nRkPJNSvSMngtxzbducoS6po9FrhjgTsWuL/RAjcByjyBC/\
mjuglcqHBn50q9RNFYzI3F3FjM/SaLucYJ1eVdxnMvowRb8jTUGyI/e/\
gnvcWdlv72Ge24E39NApdMGAXwkWKFvSORLUDpIKs0fzML+A3ANgOra5mn9SB3isMH8kON/T+j/\
T8D8Y6GKv71OzwhaLLTNhatu56sUTSuch6/9vRfwM0VL4wfMirgKJqzjh8yStOMHzKqZh0/ZPQ009+\
4Wen+jB8yelruyvgho51L//gho9F3rxo9fsiomnX8kNHOpf8AhIZi60Yas44fMirsQMYPGe1c+\
scPGTX+ZPyQUbcLNH7IaOfSP37IaOfSj7uf0ujxQ0YFntn4IaOdS//4IaOdSz+ecZPuz/\
ghowLPbPyQ0c6lf/yQ0c6lH8dZSV6MHzIq4ZDGDxntXPrHDxntXPpxYJXu//gho/\
4qxw8ZPW30jx8y2rn0k3vICMqNHR66CiB+Zo34iRlDYmKQup2YHQsmT0/WPj1Ogw3bBCSejtNg///\
SYNPNW9myhzBFy4fOrrle3I0OKfdvo3sJWCAwSXugH0x6pc5OL9synHD5C7RtOXSeV8/\
ERkMJlyuBm1XKHWjOiqcml3mHs24H3l80HVf9jZeXsuHzvv1HmP0N3Y67bJf0qKk5rbzS2LV4d6ncp\
c9tpm1/34jKJRJgFf78UpQX0qHU85DOVsOS8l/+eWkHSfmPL1yR5WitRn/\
n4S4NqTdd36UhdeRrKpzzwG6085D24LQ9V/stwOgv1MybXZ8V9/zsjlDX/\
0bdJ3T8n20bYv9L9vxxB/b/iwf+YyKf/R/6y4M7wMbzDtrYxv6N0fwkjKUgn9B7/\
y8dYbHho5hApiEsDhALSQuLYw7GYomFCovGrLdekxefLpR++\
PPpVeDqI7vWKD7xjmGZdux3nj0nX6YtW37jinyZ9rqV79klX6adyI/Zli/T9n/5i9pkWmP0A3+\
F5RktBM7qinfRCfQdfsR/kJaAr7/pIERL0pCAX/jGC0hLwOX730dZAvZ++\
R0M1AEvJ5VAf10ywZ9fEgcurtG6btWwVFt1+Qd+li27j477MSWl9sZLZ1S2GK9+\
KJTynGkmkB9CEv3aG9btlS/RP716/tZ8iX7O1OeRc18IjD70o5uRW74IOOmoJ6nI/3u27L+Zsvy/\
7s5jHqQs/285bfEWyvL/l+efP5Oy/J91LJafX6j8b8z6cYHZ5ruWSX+O/\
kqNyJYM0toUyIcdseawJhnT2oY75aRSXHCTI9umfyic0tYa7gTLESqDilFL6Zl1UuRwc9/V9/klD+\
XwTjX6mced8GjOTa1GP1soBBfvCozesB7LSV4MjK5jiWJuVmPW1T//\
xz1z0E2h9B8dUYvQxigvPUduFY2M65WnHHlsDuorlf7Hv3f8+hwcWir9S97x0rk5yLhU+j8+\
79I270vx9B/7MkxHA01US6C/Ie9Xxf+\
22yBZR0fCtWXGWSaCUVcTUJX4iopjSmspvPdBowqGaUbgi0dHHWUVt0GnCsa0RdQ4ZG3GnwrDtBZaG\
KdVvr2ZfjrlRCDXG6WYQzAAYHweHS/ilFeOubBU7ZGlAoZoHz0IrpyNhnW+TXrwv3z/\
iZxbVY2enMD8HEuG71E63inBlPQ+LEhqpojYs+\
kMjVBccmecsRiOI2Hc9o9Bcq2MNJxxjA9ImLqJRwS3jjEfkDJ2MiTM3sS1RgkrDRMcWwoJC7jCmdZx\
JoKYRqQlDVt44/UHIL6IQm3hxqy4jAY6c5dAf13HwJ9PyqgGHnprP/0HXwMVqJGO66h+\
MUGHYYUpwbkxgR1xGYl7piN+UVpiP4SQQvIVBJQRfukFBmwgJ/WaLTeen40Nemd8/\
NL78wHByvPOQUx+CBDgLm0AEPTueMMB11OBAOkqBTzlY8jBGwRS0UAA1VrC1Y56RnrS+j/\
ecK8CKmNWYSuho/2D3BA2nEywMghr/94FRz5/CWWdf93rzkXEGA2dj/\
sGCtX5TcUw3Ydx90HiIHcAl8zKYMYYq4NNI5pkVAOj9pmK7oJgRVtnAzDFnJ+\
QEz9qOi6sDjrdSeEUFgCYBH4bL4xyTgmtrBacIVgY8ORXhhrXweDURvqge7IsggH8wpWynJkAfhyyW\
sDJ3/cdOBfsQ2YZouggf/93L96K+A4gf/8TczFcuhuynprroPhLXB2f5Z6FjfQ6HEMW/\
Cx5NVwaJ73gToZ/\
Qi4jieBBdTZKSC6kEcKipgGJUELCcyoICsmksx47GRJhhSR9vAmyMlpBGMuQiDAkaCqD8citRUE2jV\
jDj3+wLcsILJV+XNcsKZP+uvaDP59UcCs8ipeLCyWlskoE/QNjozgPZ0x5r2QADBhCgYBR/\
IAUiiumtA4opxssmpLaeM4DaRxL4INgUZQQAU8JHZSRtAiwgTBRBWx4wHABKDqdjYh6dz3y+\
rvzYRCeJAHBIDwJHIBBvRn7XXZ4gdcVkOE6wHIfIwwMUUc0YE/\
FQtZrERCxUKRBT3L7BIOAMWMD1yFroQF5kq80GGRaGGXoI54pzWMMywtsKSQQT+\
9LWxcup4xzcL8PDZyD520WinMaswJydJCGpYMEVz4dFdBDdAow540YNBem/\
T5cKW64t1p66xzmRAFgV/\
UFz53zwaxySneLA8UrExBOkFCCKy0NZgJAoaD024CNIiSTwqMFDlDWSLJtfXQ6MME581iyCpQ3kmCZ\
FU54HTaUYbobCBT1gwrah232SmAfhYJGc9948uM5t7Ya3TsRw/K7D9+ofkqRDiDYahO0hXLgfS2PF/\
ouywBVmXbhRJRy2GnQCDolX62ISdDeW6G0xVTdJJnlTIlwqYLm1mExAvNV0Ag+\
Vf5VaY3SPApJ0sknyR9mBWdCSiMwE5FEKKqqPJDCeGe0x46FRlTq0n9cg1R104hK4ZoH6OJYAv11zQ\
l/PqnyOrCqYkdMuCCijWB8CFVVGYQ+pkNK7RQKEyBMlX4rmbeece+DUY04jbAsXMkU0+HL0a+\
KMDYGqKZ4YCQV8Bg3nQBV8gHowIOcOzzFsCUNV8agIeuShovn6EAACi87hQDULR/DeqdBAKp/\
GbQJusEaY4cCrMXcdohwIwLWkDF4igUyaYCn5GhlTgdMzyyaVEYDOVU3Kmhm56WxFkulooGbIoerYB\
uaYGgZ7FxooKYkrGw4F66kYZIwaGrxQ9FASnhtEg2khPe/KBQpNWbFOh/3G/\
UvGyQYdhqZgJ6UkEwI5TwSeEvOqSAGNVdah7EGdS9BsbfK/\
RWre4JyDjZb9IDlqIUB81Vx5oKdFNhdoGAKS0wSVipmnOEeb78BBeEq/\
GesCt80lgus5weUmVQlZWse9lQ7fLeAoFwl3MI3mQuiDQtxQvG5/33x25EGUFB87icCu/\
hLAaKqQwgomGnllZfDLpHyeKOfc5fhlpo5TGyBy6ncbAGGRFvHGKEM7SBf5C8XZIox0SEeRAPpMF/\
iEB4kjQxrsTqeT47dVupyEoxXToT75vDaVRKxvr5VbJWMOsRpZC0k4n5VppZNuYAeK7OlEQGcM/\
EnSPIJjQggrkCBRrkl0F9X6fDnE5ZpBY0pS9xIZhXnPKDGocroaeHOA+\
Zzypkg4xkWc4DwYiVKY5KoZVYEvsUMbwguRvqckiLgJx8DklmxjkFnIWcxd1h47jH1CoHFJGOica1E\
+CvPkd8h1wvK3sIb4kDoEG/4CaFDvD86hA5TnpsL8sg5aVTzsEq4+\
4BjJwaPFPNSaYZ5dmngwmRr6Ojg1izwC5Y2QAMUJj4ywda0hjO0BQUNSNivzLWae8ajCUIZEEYeD7i\
DBYNKMEy+0cCDWe5DEnCwpXyRBgjE2w/SAIHPe+\
lvIAhMXLzHIK3bY6FSupicJGqZWgOgTToeQ7FOKWm79DBIuU9RSlrnrPQSE5VQqLX/\
4Qg9nOaxCULH7DUeaxYtlzFKjIVM0ew1oV0EqNZr6zpkr+\
UFaqF4K95BAYq34k2BoXjrOzYszrrN1Wj89allw/d3+\
w0KapAxH3CuJxOerQLyMqBbywNM59jlpBGfTelT0SfqrY81xqRT2yqEZaQRJuZa5JUsF72YALB8tJq\
1wBZDJ0Q7Ei6SCNHmVT3QiNbinTBpRGvx1xZoRGvxx8GAt/VKoD8HLiZQVoeL8TYJaaVWsQMlj/\
64JgKKBxajq1r7gPykYwyt54QQY4QvMggXL7niJor+Lk8ypFCaDCDVC+WFEArN7YFAY/\
p1kGoBEvggp43k2K8x2JiDdSHYmJuSCFU9ZPYJA1Bk3tMXEKB8y137tSXwNUbXn08dBSirrAJpY/\
sPH2Pl4SioQMrIH7HfiRI6/M07NPZJA1Omo9CxFULQ+\
MqFy4WFpmjAypQ4YGL4UwRkGYMIpJt1VvGUmDUgbPQSoz3haEDLTH83DXCZV7VNAl1mdeyngTPxV+\
Fo4ExckxaKMxuz4o/QJhG1fJDgJlipGq8za00woXVqUdwkbUDKMx/rrpRKbZm75jRyrmKdgZc61W/\
lqLxpHGeZMBE+2gBgMTAGRakraR6BWKzlYx6NXmLN1jIi3FCcOlXNjuxmAgWqf/H7Dy7KkQbV6HX/+\
mUkLwQKVNtd8256NfrlT2Bh7T2QUwo4X0cjRRjrhnarPM6paHZcM+\
1YJJt2ymNyz2cAFxqx7epsVLB1vVVMZQYqSl1NlAdB+snKwYfJThrB7apoaZTnlUZ0O8npkYU+\
JMLbfUTZ3meYRqB713POQTqO0gh04y+VFxrobsz6AoSGvm+\
pePpxRJzw5UhErJgLitQzowPi5UOx1wGfLHfW6uQTDTapxoLaWN6mi6jWB30dMXWXvM3kMq66bhjnv\
EGLGyBMnI/GsUKfnHRTtNBndGNBqNAnCeqRLy5CEPm+ew+5Jx8iS40FTSCI/\
KXZGKNgEDlgGa8iPAuWwVChQHms1Hccx3w86WPDpFinTxkkxxuS5XylgZKr6EqMBwUmljGrB7NhaOD\
kyCKxYo5zG/\
sEKywTngZS3v4k16j8ERpYuZ9yMapbAQ2wnPrvjHoqhQZaPnzvLyNprTTQ8oaPLiWNlnEQQB0tJ/\
Q4Ei1zbYQ3PAb3rRRDjfgGQadRUgYUEeBurDDuBpaz8C4ElisdyW10JgWoHQB31zqnHO8zWhSfUV+\
FeZBHN9KGoHKqehzxwjgElD9x99mP5QPlI6+/pwNQ3uOXnX3Jxof/\
S24ZADnL46KKE3i4KEyZgC3x7gk0cHKfXzPC+jSAclU/\
r1WQPcYaJTDbkwZM7hd9Mi1c4HHn0JpzGjg5PfY6MjGZBkpOOQoju2DRAclTo17howGS+\
d9snE0ZJB8gFpIGya+eJAaS65AE/nySrisGae33DzYxBi6c4fVGLTXMrKwNRrSMjuYOxV/56bRY+\
Vd861w6rR3jeK8SKJM3LS3o0KA/\
nYrdQTC3MZbIm1M7hibyZjT5hBJ5sx7fhYrBrr1h3V45AqMavfgtt3XI3b3LYmh4GTD624h9tqa3fP\
j6b2+tI5nRNnraLZ1E35TsLQ2XLGD+gAXyUoxKXU2/C9hoX+\
YkieVUDDwacdLI8q26yI5MyCCU4zu6dQKNHN+sF4BIpPj2Hv/e8etz3C+l0v+\
Fb7wAwWw0Env34BjmpJHYC0gf0GlWDP05mDkhyzpmTr4ZKQOsZE57WevpPYBbox+\
UxRahAdRgmRYoZM6qX0Or33hA6z6miVpt0JouDDNnAW4IM2c3a8Ce/\
Mloqo9h5ikRX2pVGg3zoaVvQinPW/yfEHx+227PQbqxQvD59h9hne4h+\
IxxAg6fuYyPHWmdTCwpqMDn/\
j2Pb4Jap1nsUUy6UC4FfXJSG2gA6O3m80gXNB0EnZGeTQNB5zVSowGg854DpYGgV55y5LGUEfTrbzo\
oqzynVPof2A17eJIGgsZ1f6EIenZ91vXR9Te3Rtaq+ZlAO/57k5Zq1itRhyIAn3uPoaNnA/\
uAjX7zALjesZYJ9HiyzYlZQ7M26T8O3YcH0JXNGl5Z7XBn1ZZx1ObBeaa/\
mrO0UfuJP1kxfQt3EALkUlRXKPuwRxC3W22j66TCVALRtSFjawf9jz45vJFAeHGQ/\
gbD4LlMgMIYPOw5NUL+\
GSDk1i6XtXdpp1OeB9zRYmRSJocTMSvQx4iJ2BHw50dwSV2F3Abc7r9b3OV2v2330Vw9PXo5emPmAL\
tmCPHCM9Btp8ELP6DNC7070ZtVqBGdra52neaC+TWyrwEYbK8PdWHehR/FQD3EvPNnYnMD/\
s4eexQ7kLnApk5NL7K8o2rMetwkbVa/dy/arP7vm4mxemPWYxEainWR1Tkb/nyKHiys0bp1+\
Le9jYtndZBP+y3E6kEg+XTBbdjckHx632ux0AEQgOn9YBV2ZvOBff+\
d7ftOQJq981W0pdmdX8d0GA1p9j/+nLY0+\
9YiYtKsMetZKHAs1MnfkExJEu46SFZV0SiVkDH8aodayFa53N4rHTsBZr3h04d0R7zgq/nieMb3F+\
6ZL46vvOoUxD8OieM7HsXaagAB8N4LkWPqx7wbx3TY3T+8hYrw3njGaX9IWXivXzzrEcrC+\
9iXXIdkK9AQ3vdt2ooIPxrCG+fsQoU34NOvZj110SBxkMgWTMa0zthspUnCQLiXq/\
h2slAG6zRYFwwVGVed8/nP5LBhNfotF79n/5xLX42+7O/+CBHsQJ1sb/\
MRmGAHKmOT1wAeDfVTvH7lM8qvHu2t3/uhT+So5FLpXzW19qwckFAq/fu8+qMP58CWUun/1ie+\
jKgkEhWgvU/d8ASikkhUfbbIJBKVni2O6CSBa5ZGU8Les2IeEmC/5tr3ZXkZ+\
rHny1Zn2fT9oNLGDVkWdDX6gEMns+zVavTZ6/Osw74tNrx3BZ7w2R/\
AdCwNDbPvcXlewVLpX3Tm421B0OLpZ5OYx42Ghvn3uzGepqFhLkJoKFbD1KUk/\
Pm09TUbqLf2RwuGJOylb3jtzBzZ1Uf8N587K0dS9D3hu04iyAlyWN38sROyuKCPKtc9lnXnRkUbIIf\
VWb+aSyZ2evLe7yEdbfjVqd9DznGSBP3HXb0Lsv80HFaHfQWL2tFwWB28krbDCk8YplFGgFs3afTiQ\
YKT1016b50QjA0/xVe97MEkj707LFZWB+ilyp3ntBTaW5vXTav6YVQWShsvBTd57V2rZZ+410+/mK+\
sTr/8k0jTdUhZLdmI+\
ZChd5hx83jR8HFVoSojueCxjZIhouXSMflwTtzGJoWE9V11AEqrsPkKfW2Phuq7autPVlBWfey7FoG\
+NFQf7nagofpygw2l0o/Xj6T7U1N9TakdgziwY2/Noe+ezBFw1ehbzjpta44MqUb/6Td/lQVWq9Hv/\
9MfZ0HDavTRv4s5MSDH3s3oA1hQoGnZgqFEtALvw0W/upi0G/\
DmH2EmNQ034OH3bCbtBvyfr2hN8C6e/re8EpPnNNyAv7sV2/9C3YCNWQHUNWgJlEd/\
XcrDn09qbMkgrZAJp73XnFmjkBbpycwTQmrFeN4T131/599uOzhfva6bt+\
3KfPX6rYNPWJSvXre98e87xM02nYx5dSD1+jzUBwH1Mj/\
shQs3FHiZAItxlJlFQi33H70XyjLuaT882bt8+\
ZeeR1lDbzr0GwjapqGhcWc7DQ2NlybQ0NDPQGggraGT3mzV0FGCaeO9Yt4Zh6jo5PzVnDse+\
2xhDV0BJZ2l3AF1XT3qaZwRzHV55K931PxH781X3L/zkj/\
uoLjv6nWxiw16nwDFndZrYhlDfDy72UGuhNsGKb5RXl8aOjxuvTXcc6bQFyFpqPD1J098hLIKf+/\
rJ5DHCmiocDzeT0OF49WRNFQ4LnIJq/Ck5Uaq8CkhnZJKaezZ3hyFClnZuN0MqO3eUW99DHk9AFLW+\
zz8LASyQ8r654sP6uDEfqSTE/v0Tlb26n0f2lzgbWrMunrWvsgDwCT0cu/\
ylZNISSUNbTx7wdmPU9bG91xxJsJvNLQxnv1FQxvjtfI0tDHeZImwNk6ip9YOsJ81YpXnXjA29OxR/\
wX3EflPAAFVZbtSQa07y/Msk2o/7njkjWfnSJ5q9Flvf/\
sNOXze97qjWcZQuhTe0wRKl8KbsUEvFT2K6uwlw3ekOiXruBPCBQQEXpQSLuFTME4JJVeNcpVPUlhK\
CzKhkVy1fu0+CJ/RSK766d/eR6uLSWPWz6I9vWgkV+GSt9D25DmaPSm7mp3du+\
qGD002fttb97N9Xp6twlt0K6S3V9/yb0jSJqS3D/j9P9+Sr7fxCh5Ib+\
P9wiC9jTc6BdKcexvPfvYkEfXb4pEkoXRbgqI0NC1ug9LQtJu+\
iqUB09C06zdjcoCGpj14ErMoaGhaLI2ZtKZNyqxmQ/dmnCZPhszfqVH1P5DSxc1fSOk+\
9mJxRb7SxVU0pHTxIltI6eItPSGli/\
cih4xlvFE6YCz3LvnUBzUVFY0HPWmoaDzvioaKxt3cNFT0xhOWkVbRD180JyssVir9K35G2xgGgiFl\
q+iJ7SS85pSzTqqE5C61DwG/jpXEvVU7Zt6+gBZq6gMbTx6lzwz+GCpVfpr2qrcN+\
PRk7dOnDxMPU5KIaHyvjzJQIAdQP0z4DlI2dpkHCvQO7ll9ahxrpm3aMuqEmkveAvQFb9m7mdjeVX/\
eIBagpgURlokEek/\
ERezZsocwRSuGzq653lcgq4HTMO5C93Le8NphkpajH0wgur7XW2qpGRUNa9EJoPO8dAIbPRs4rVcAN\
6uUO5D/Mgrwct8gTqw/\
5LV29vCmXf2fXbb4WrRgDDKiTkAPBHrqaHJmwQfSmPX2udjKyhQqWey6DCGsf7hza6tY8vzh8579wB\
4d7tLs5yzpcJcO+1brXWqM/j8bury8s3YLnbcq7r2P9M3r3b5fq8Aqj/\
5sUQw8Ajt4MvWHq1bfM6ztnFJIm2iIfe455H3IaIh9bnrTvh3Y57xzHunwMMwxL8AWDj0Ms3E9HWY7\
7C8wLwANZvPvw7wAhTJbY9aTPkz6YRj487sjhPWnrz8g9Za1TwzJiSUv329Bvpz47G2vyEqY7YdGzv\
o2ksgFNoD8/OezGm33uem0XdvkRGP0lX+\
HbRPUAPKqFXTA48qLGSK5aUiVdRfeT1qqnL831l6dhFTpXbyx1TIvnX748ynyV32k3gJ3xgmTQ7Jh1\
U37XJctAfshw1hC6STDqlzAIKD9wofyheHGk5bsnS8M/2zXT3VoMHj2od/\
vkHlzw3VYfgGUeRNVDBXRef0t/7aJsug8+3NzHqAsOu/45iRp0fnCja8kHdZ7yb/OphXWq0sm+\
PMp16CeY7n2HVubsLdqGqCYlNoZrNkAJv6llZ4p47RqVtHj4r/6IQv/\
14KLDq1mK4WjtbWSO401xYWUwsnf+\
NMD8pXCVnFOB6Uw47ZeWzpmU5ndj2WdQJkhUUdTUSFLDr77xYRVSGIDaZSz0lqP3C0aymTGghXPpKx\
MTjziS4gyp6FMzt/yIOk0zscf2guRUYXmiOQow5QeUkuDBLWLt84JI8VwQ/\
BqUNyBKe65VlJ7xniH5jzpp1JYIZSUMlPGDGhMaYTgWmuR36Cn3xDIWG69xKrAoOr/025dh3T7g6r/\
N+tnIs4tqPr/rv2e3aH6H7e5dgNG1/FNMRcUKs5T0gnmYhVrDuQqdSlVva0XVnttnKLck6//yGngM+\
+Ysti5kGgnUHW4ks45jjd9pNFYYN2Gu+/Iwe6l0n/hzRchRUE0Ggu8+IOmzelVHv1NlRADy/\
UeAlHPRE2vrVDec+XcUB+\
BaI1Ncc2ME057pbzELFzgm0fHnVGKB8WrhQ1oIa9X6fRvp7hh3DLlnZAM+\
S5kIKffCuclc8FItjKP8wfgiVBO8IBRNCo0AIO5X+0vHWdMaYFAIsh2Zr+\
4ECmqhGznXXaBbxPcgqB/\
Bsopzryy2pHpQhB3ihvNrDCGKZfVPqrUtaQbGU4gnAFTRoZTIGxZJx7hPEiNANyMFtjRkDCzq2sW+\
MJYE1tEIGshYXJXcEf5IPqUZ4gAomF8/+BDZyA10IUa341ZcSFdaIFGXcnAn0/\
aaPdBWqt3uLQJxoLmgyp6mreMkMGKCOY6Mx2gQzzloPSF4ppzwUUH5JAYWirDTRC0nRzrle433AfAY\
ZjGXBMQbEhtkyw3gVQ53Eu3BTSkFokBGXnpGPZBsBJz0y8QBoEwA+6dXwKMxnNjdh++\
gNUVsFKzYMorRgpdaC28V9IYi+\
w8DXRRISXnhJbWMyx4RQNbJO9DUMUy8FKw3BFOogEtklCQNthVQTpa5FhIIIvejGN2I+\
3Mf9f8icco4wnc/VAonmjWQMR/\
TbPWAQSkgq23TDingyYd7pk34JeQPtrnXAdV7w3mc4VCEFFDBo7UAVwEmKwVJv0nkd9GjOCUYJoZFJ\
lAYYj02yAJwke9kEZgyWJAKKIfNrHRLcGZdpg7BIhL9CM6zJuIaRyyVihEce+\
Bb0X8ElCI4rr5GGoAQhSV86numCj+\
FqcDdIYZa72xTnLsFGYO01rgauKRG66CvaiUxT39NKIWibec9Cbwhwz3HPM10ohbJA+\
L95x7HX2JmFeCROgiQTqhjQ5yz/Jw03KMo1LXklqjOh7QqfIqy8Vb6Ep6j7zrvVkGZKn04+\
pmSZn01xUg/PmkhZcO0gpiCB6unzQB/WiDZWgk/\
RqQgnBKCuacxXQVBpCCclZac85kACtZnXOnRVeMuIqAraxF40UQPkoYxwrDZNBJwudZTNUZbdj2h6/\
OR0QpyU1KqwLAxLxSECDCMzwgQIRn1UM5G1/5FlZ2sRRYQYXpdNgrHra4qR5KuO6ARpvSgivGhY/\
tsCkjp4oJpfA+\
3nMjMJcLDegU9ZUWPgqKlI1MHTiFkwn4T8VcHGwxNIBT5VRmJtiaHE0tJ4Gbeod99OOSMlrC/\
Uc00BKezFooWmrMirWg6tNQg0xHR/U6xQXTyghntY7uhQFBMO1CikGLYFw55z1zaNgGQG/\
VJ6QzyjljguzUCoUrUIwqwgVjtTU6IDkXrAksgxYLU/kgrEV83przPBk3gAqD2pLW6/\
goBZoNC4WqKq3nbPiwNwzw2IAcPeDWl84by6TQGBaFQleHf+KyB3Nubv+\
eH4RZBVDoKrkRjQunJyow6KQAb215HJGOUmkRyzSkEsEapR3DisvhigezxmkrOf5ozSSZ5UwZ462PZ\
xRNtSw/canLiYzJGTOcWx7TS7DDIRHMqrxrQnomLNPSYiV0JCJbVVGE0EHPOWaxW0YjyOWW/\
d6SHPO6VPpx5bNbmfTXlSf8+\
aTNlw3SmpS5V8pGUe3loHNoWloEkKGDDZYiVl1zhgNOEEEbOxVrizpk/\
iShK4Oc0hHcKC0xzkZRlVHGGSZNrBPKR1XJ6PTKB2DjhUGfHIcwVVVsEcOILDq8kF9CiConcQjCU3h\
ZL4Sn8KY6uwOj8b54y4YvcSWGWfif05xLNvwOfDF8AgXOtJNSsHDJA6ClDLz6ifbBQhJWx+\
w10rgrcopkRgTkFZgK8+\
3SAF2VLytwtxfWOtoJRH1fVuAay3FLmwTiavFl0YBZeCkWDZiFdykpFGY1ZgU8bn0aksaoYS3Y78SN\
Ui7IauN1YKeWHCmtI6wIMiQAovCPHUKA6UPCGhGQSUB5ngW2zSpamYZikvH4OrwN/\
M5QUITlSUmpjTEBEQU8hjnHoDypKu7JpVZc+\
djCAvsxFBdMEjfIqGgYBhCJ4VYgNNgHctynDAeJyWooTPj6m/\
8JybKCwoTnTmA2BhQm3B6oCucfIGbMzy6ePSqnXJZna+YwtQWup/\
K5cmOEUiaYFgLDizSihclRZ6RXQaLoYP2hufM0AoZVHiLnjjPPvQtCB2F6GiHDVDdjHYve7JjbkGWK\
lrqYKFPD0SgdYzgWi3OQCCD2q2SCZRL0Q565XuhKev/0tv+OJI7RCCXiGhRonVwg/XiL+\
ARp9hgkGMIDysbGPsxrJTwfCncNCHkXdFYQ9EGMWIVluEDQsWoaoAyXltnwl84sd54m0WirjGDBhrf\
CI1+GgGMF/pSOnUtiqbXFPgwhx+TVNAH4BVOboz0DoMY/z5q44rPZSLF32dTrbstHh+9++PiZ+\
egQ76wPoMOWB1T2GB6d9ifmvHumgwgbijSUxylV1MoHu0XJ2L5CYnKXBo5Mqj1YRDomuMvMZhqlLqY\
qhQlmlvM6gnwMddEAkSnDnSkvpNIcNbNpIMi0FulskLzB/\
sIiKHQA5NRIryMJANmb8ZUHEGFNAzaeOxt7j4kGbDxzMW3YiHsdk8aowcZ+\
faWOHjwmuNWyFsMdSKDLyoCr69cB/\
6LiKrVctt7HoE2H5snx45xbx51njhme26hu0Og3JlqVSthYRZEjsgf9OSrACmNYsLDR1kRQvDcp8QB\
HrDHWOoOlwWMpdFxJz5hXSmNxcSDkW4WKY0O/mO2IbDIU/P3xnV/\
sEPx9aCbGIFDwN1kinkdUpq2P6V7gZS+\
PkfL9eTTiv3E5sRerCkwgbUtj1UkSy6mMTyZSWbdRgqNFujSCwMmGCQIqpey25NLQiAJXIe3AM05oF\
4Q/IsRIxIErdBks4pirhAepaMSEP3zExg/mOCVKpX/rPi/\
LqrUrlX5ceQLvPpZAf135w59PAGj5IK1VaJdby0XMauFmuOVoymu3AeVYKbnRsZQ0H1X2+\
4JY7pW2wRC3aEM/LH8wNTWUMhaN4K85QZhyu+Lhjjkf/\
pbrBxgQ8wEThm97LgTaQhrDlBnphxCmzGpbBmUR4k+JQEASf8gPApL4W7zLgNH4s9zLh29/\
df9ELKgLyEC5oImowM6qkWuAzKkzv0Kbx9BBnVPBZJSxvQULB4KpTxqos2JfFd8BEoETed7jBKWupu\
qD6GMVvlMG7dtICHKOdmjSgJxZFcE0ECfe0J4G4sTfeqOBOD9+\
KjHE2Zj1MTQMnlRGDXY2YU9VIKxFdOFppZmyWiOR8CqLUihtOI9xZdmp01yVrqkDtzJrYnkp3mF6Ev\
h55ATNYmtqxpzwuIsUy6IMGsnxmMgoGcckH55F6eKTOVIFtJFpqU/\
bxTpWPDpnPVrZDCVRxtkU8yyggthePEc8VJdh9n1LETgKRcnfc8Ezs65+\
NfoS5LLDUfKq8DPcFhubqnGgAU55vFQZPk7ER994bE+P+\
gBnDhNb4HKqDNKA7mPI38YeRnnP8pa6npRMLWJRi9ZRmKCvUtCIlicWiS4AI50PZj5aG00jYJ6qwZw\
xkhnNJNpyhk7EXDCvmIyRJoxtSETM+49yxQ5mQZlIrPEpjej59X+9/s4cf0up9L/2ge8h/\
lka0XMcBCwrk/46LIE/n5DfikFaIfQ7FcP7IqBQEa1oMRSnHYCqMpimxgXQY/\
GeaGjGqNRMBKAdFJxiDgvIYyg5vTGhUocKiXbEgVBy5bYVqcjSBRFuOuHk5PfJyDdFi41GdzuEcHLO\
e5YQTN540pK982HyIZf+pEMy6VFfwGq/\
AZjcuwux3tb0ViAnPCVERHImWBaAYiqB5cBItGHeOhuNOInmFNNA1clICEcQQzNCKo52caIBqqvjkT\
52TlFexyJH0oVMqemGktLHwkmHP0JKB1RnuKBpgOrMQn4aqDrrURMaoBp/YZ0GqD5/7ydIg+rb9/\
sNBNVJW9RAdaU5mY4l9DK2xPZ8qBtlPLApzhwXMZtIWsm0wxA0QEpyNHPnYvWBFs67Fh8elPmQ/\
NQR5isZJjGpVqZz7oNQVnoWsGysoerw5Gp22gWU/\
JDd8wlNqR35VByUUpu6rrHULpmjP4RSIT572yv2zOHZvl/7gT2yOKQaveUJDFRDqRBVEITFlz/\
ChbSxppuReRw2bq0wInp2WEx9EWh5MI18iKrdhuGMa6OEky1p5ZMkFhT50jtreHxKOQbA8h4CKHU5+\
dYCnayIjPI7GlkReQ3sSaRF9EvWYrGGY3hRC40UibM/NwfB1zRSJK5/6y+yHGCl0o/\
jgT1I0I93Okgwsg6yKx+yZdH9G6SAEwzOLeaaeR50bOQwhZXuQBA7/\
tiq2Mo55l9xzrEWoVhqcRZARuG1YjZIhFjR4q3Ic+4MfDonLxnt+\
Z7RFhVD16NfU8YK1rQOphIPFg3yOwhc//uFDulsB4Hrrf/\
xYFu30sbotajHGgLX6ciEVi42sNCx2z6dp5HT4wTaOR9MA24tnnVEA1pXMSxuWWBZLnTs9p/\
VjqTU9SRzmZsgC7QKNpuTGE/\
SQNb9ctrRjmsawDqvFQQdXD36LSUauDo9mGZiNRFXaP4UDVi96rc3I04hGrDav28OQj8NWH37XJiGY\
mF1HcnAn0/\
KYuUgrSAKlVJzbV1AsgE8t3WeVU4Ir7nRMc0aZTg0Z1ox41Xs7GCkUB7DjpPAz1OFl2VeypixYtAQF\
dY/LCuTBM2ZzulchiWDZLyaiSVNBwwgBG8p3oeyQR6zX/hQjhypRq+88Y+RGj4oG+Tlz+\
qSDfIKhCvgbJDKF6fDEYV7GO6XJtPWljPLjeVCBu7xjPYbmFX4INijARyEyxdzvjAvIo2EkGyPNY18\
kMoCzbETaGSE5JZY0kgJyXungkZGSHJZW+MlNzGlP6uKvNC19GYsWPHMHH9TqfSvu/B+\
RJPSSAm59z4MCRSaEtKYFUcyy8ukf3Z91hPjf5tbI2vV/\
EwTIv47aBD0rkR9p4B9glZ29oFEdh3oNOzYsZYJ9HgAQuBZZw3N2qT/\
OHQfHkBXNmt4ZbXDnVVbxlGbB+eZ/mo2nmzZz63tL+3WCYHA/\
PpOhz2CuN1rG10nFaYS8IEMWYs76H+kndac72F9FfsLmKx97w+\
BHVjX5U72tnVijh1CovywA2QlgF6CYuhviE48Wgm4FQdXtkttKXtPAFcE9TiB8nNW641sjJYocXOAr\
fs0oQt1CLUL1ZgVo4FIoAr+PGAGDE4/r7aKQwBeeMcJXXjhh+d24YUlE6280Bj9LFQUzwX2+\
Gfb6HDO6+bR5py95pDmnN5927CbVWhMN1sVRgd2/0sLamTf+eQwpL1pn1kdWP241fM7sPphm7uw+\
l0XtLJ6Y/S/omJkPnAENxESDL/7TtqCwX6ZtmB43q3EBENj1stRaFpodkeds+HPJy/\
trjVajwKkmfrbxR2k2ecn/7iDNDvgxoM6SLO/XvdAB2m2+v0TbdKsMfoaNOd0IXBK+\
8yYMeQqKebsm67VCzBtREP2TbwL0480ZF/v0K2kZd/cC4nJvsas33oc4+xCs9kakik5imtiukqdSG/\
2elbLURnIrPBSW8e5y3uEdiDZTAgTH4dQeb3HKhovu8Z8NV+Oz/\
jcj5F0Z0iOH7LpceT8IDleT7wYIce3v35seKwnMlJQkemrr3ruX1KW6af9/poDKcv0q47+\
AfK6IQ2Z/sxfTpKW6TiXFyrTgZhBNeupiwaJawrkJJ+\
k1pIraYCm79OjuPBMGGeUxdJloJzFJPC1s9Y6iVaGTmI/lEJ4z5nv0Leqd/oJxz2ec/P6/os/+\
lWW7q5GA7zXH43lHwopwrqZHc5kKe/S9PsCCsc1MxKtaJo5TGmBa6nS2q2xnnP0mV0S+Xe9sy/\
ddEIO9imV/nWPbpvMQWOl0n9lD7MPSaTUtUgtEml0o971btNvvdOOfQ6ScnLdKYtmZeux3k3/\
eQaCxwDl1fv6t69EUsIhjbVqscrCStVodivW2wjSWLjHHXqB+1oS9+Gxu/L8haXS/8OvvzHLg1kq/\
UvP24DcQBr66Pgf7oLsPw19dNUKzN9EQx/9NhqELlQf1aUk/\
Pm09YtrtLIT2LCvbfmeC3NkVzV66xFmeY6kqEZ/bOlRD+XwZTX6xAsdov8gH9nJn/\
yHDj4yPDICtENoSRdZBN3+zzybTGRk4ZLPIKiBhhdt5ffXICczSYL+/\
X6xP3IPaXjRNt6HeSdoeNFW30Pbi3byVkwykajth/DwIA01ddVvxqutig/3WjVYhDntHpJahr+M7/\
amfTW1lU5q5hlaPwgptUt+63knZSu11B9Ham0Uk1LktwLqvePChXPy1dtHbsMAJKTe/\
hdyCKB6q3xwShvJuLCOzCucvTu+eOvthFVd1b2ZO8O5dR5rrURD623c/84rKGu9S1/z2c2Utd55Cx+\
jlQ/QmBUXWIVqvbrAhT+fpNCSQVoh9aa5iY1/tfMKaeGRVJl2zloZu79hyQ9QLCxF0bjysRdf+\
BCiniaBX0Yl5FgsVI9ZBDm83fcsmre/O4eTqtGHf+\
QhJGsC8iwe8lMs6wjyLP4MTdwGGnBUwljHkKS3w1HDEq5cY9br3/Dpr+XAoULprxJ6rI7BSoU+\
nEPCO9nPuBGMiajMscgfDU/lBnH5s3JAbKn04/4PGp5KPLO1UE8lUFrVYnoUTz8e+\
Uv6q02d91Zf8LG9QBXeu+M7739nttbuXf74UZ/K1tS9s2580b75+\
nndGeu35OtnPE4I6We8MgfSz3ixK9Qgi334+QRuz4Zj/n4+YaXcO+\
rJhxDpSUIT917zYY1EwWlo309+\
ewHpOOGSpbTzVh47q7Vipnj6l020Ov7Ko78u5eHPJ9bdbZDWZJ16zZi1Vgy3lk8uWWGYE1p28Rn3M+\
eZ98YLtCs84DLu55xKbaITu0s7+Uiq0JpzoQzWgxDyHuOBV8h7jJekQd5jvE4f6A/\
f0jJlyfC1Ses1MpZiOKBlaTHX8ikZeDS8zukEYkPF6HnOetm30JX0tt7wl9/MAb6l0v+ZU/\
95IgeKl0r//ediUoWG0/\
k7x9AOtd6EJrEU2js9R9knZVdT9r0Z1z68EtKbNmjN2JW6y9uM2xW1D0qIYeIP0vA5ihrKedr6qpVI\
kBJS63iGFKTW8dpxSK3jDXUgtY73NgPUem/tD7esIKLMWzycJBR4b5/dL72Dsto+\
cvcXIrUZNNT2CW4T6QypK55BO1Z86xQmx2io7Xt+\
E9V2Upl1Gz1FVONDwtbZ2lsIA1FtqawJetgFwyqrAf+0OSaY515ozhT24i+\
kxfMsfMhQzwIOkErHE6ohlY63moFUOt5/D1Lp9Yanoyz1qjLTxlcSlJHSEFHveXFlEpq+\
fwTc6fjWLcMa05PQ+pVPTumA2fE332jo/2tnLHqCsv7/by+6jLT+/+\
K7aZvtuBgmrP8T69YbhIOqVwStbZR0zDVJyk87gxLdKvVshWHcMwwRTAI/\
THZ9fELWaPQFWiiOftEhX/9JjhSoRr/Y/\
R7i6oPi6NdPdomjz0UrBvBe19CjUmuv3vfeAm8foN6nJAuKJD7sSPrVphyVSCPsjnviaYTdcZcEjbA\
7XnRGI+yOtxOkEXbHe1wXGnZvzApImUHLsHj68aS9pPJbcUnVMknHN+\
RjhjwMS6pqspGJ9BgyEdob7nV8qLMbMhmFaCBkgmcPQsgE7zICIRO8rzeETPCnMqAMP0BU4Wil2h0m\
pGdCD8GA8q5o35aXVgiZ3mylDFzSlR7lliCBXPo9u0akQ9AAMXfe/6bfogxi7jnwA6RBzJN/\
hlXO0wAxn3iEduY+rj8KBTET20l4zSlnnZSww/8DiLC6Tw==\"];\
\>", "Input",
 Editable->False,
 CellLabel->"In[11]:=",ExpressionUUID->"312c60ee-ef05-484a-8fd4-322e2dc5dc27"],

Cell["\<\
\[Gamma]TTPlus = \
Uncompress[\"1:eJztfQu4XVV1bh7n5A0JISThaVpQrHJkvh+ILfcKFKpYtCo+\
KAYNyP6EaAEtFq3pVRSr16IXX4VqaG31erFyfRX59DOlitZCxVIVFStawFg1EpFAHiR3zrl2cvZae4\
y950LNmcO7Wj8+8cw915iPMcY/HnOM33jxy591/txZs2ZdMhH+ceaFr7zk/PhfLpkM/3h276LzLjl/\
TvzXBeEfzzr30t7L1597YW92+Jde/J+rv8WhZ778j8+7+Pz5g/P0LqyNSJP1Ht6zZ0/\
jV5fE6S6q5ptbH31/GF39Of1zfWM2eKI0BzQc/\
fh68OPAAgdJxeepf7X6DTw8frG3J1K1uLZzxwA7t23fXjT/smf0nmLzrG8ueHdzt1ttCLzlGG34lo/\
aL2g9O4a/UN3gfbu5evRBNmjYht45mJJxnIFfgkLJbE5VAJmXzAv/OPsEJk/VTREwOUjc+\
fPqf2wsZE5tIXv2kQbKMmTwILH7/vpI7Q4OnDi8ofUfz8auS/97u4ELXp/hToSVRv6q9g1gTQ+\
PXhNIVl2PNBh157TgafzlEWosvI+uncgmrR+\
315PARR0mY2LsvRx3eQD5O3NbG4kBL2aNiSHc8CvV9MPr2UfK/b90xLBv6l0jp6544qBR/HT3kfcg/\
LTi5DkIPpk7vLW9TVdjaGYSGH0Nssb1vfnA6BsOXjh02AVwdmPWY9zOUadcPP1v+BR2JpAAKY/+\
81BWmEeBfvjzC1FGGSsMKloPGD1BDg2R/P5C6yL2QeB7X909UtY1Rh+\
JUjcB7PvENCGln2ZD6uHSsxj6c1RlEs518/ya4d/2zlnawrLtnYvemAlg9Ep0X+\
cBe7OY0I3Ziu5DoTemMesK9GQAXiiB/\
pwbny7VgkFamxfyQ9djBsnjH8g70Gr0zzK3bxwbQAAKUI0lHEBj1ucfkCc2SqX/nl15gqxU+\
o9C71ShACqHgROrLazRWjdsKorW/fhnLWDLF7+FmUaQysLlwDxgNA6gFgA7eeX/\
mk1Gwb1P0VZwpx9NTMFlA4z5ZdJf54y+66zOy9F90eSgJZcd1QJ+nj3vkRbwM2r7fF5+EDVJIV5e/\
d1hJFHMWQByhzIvn/Ex7GRo8PJihAYivAx/Pm19nb/rbsWKok99u415ee+n25iXOAqH+\
Bt3X0D8He8cFf7GdR0N/t6ykzZ/48Y0Yf5OAxcN0gqpbtiYxgE6ZEzjImISGI37qyBjGg+\
5LARGA1GBEo6rMet7foCp8znD1BVI/\
56X0Da9cddHoaY34JkfoQjLoz9HXKVFjRRX0XaAxRXuIYDEFY5RIHGFO8whcYUHgCBxBQQBSziubHa\
nIa62PRE7ExriCvd00hBXAAYsW1wtqM2KDZ2+\
PEB6GvaHXzCvrEsNgkijkho06uCaS56c3oymOB6ZOoz/BryYO0fvSIOoMq1RIBu7+\
aGfonu2CCG4Dx1+\
CVkj9Q36M2Bbvzl6gsZaDgLYpJSjaM4KJHqX7diYqM8KsG2fhoE0nXk1ss8EDvjbE218aC9FNw1K03\
kioevwMWrXoTErgFfK9nM1blZSUiPzK9b+57mIDj7m/VtbuISe/\
ne7W9hYP0DvBWRjnbn60BL3upng+XzaTp4rN2InSMNqOhShoVirKQciJ3aoMXBvHcAhd/\
55G33zlPvbxGw+Mnpfm68BZ9HRTht+TFs7LZ1LTDs1Zr0rUwuUSv/\
E3rveTJvYeMT7htImLr2o14JFT/\
ttLB4Dsei3z2iTNvH5VmkTV71hCRmGvv6TtNMm7jyBdlj1RISGYhk6RwUnFqrxd5OhLrRYnGL1bgxT\
QRj64CPz5Pk4vQxh6GtLciSiF+ieT+ThmFLp//\
QXaAdKL0T9FoVi6Masm0ertuLpx91PafTIaOmy9ZcgUuiqJz0lSy1Woz8hsIeWkBS68attLPmvtUru\
uOHWIXVe4JmtfWgX6WjpB87Iy7Yvlf5P/BPtaOkTERqKlVk5oGl8csea7V9CxNWtl/\
9WC3E168NtxBXu+oDEFR6ngcTV3a+dLPG4mqmPq7aTFlerr6AtrnCISENc/\
RfKE4WKq2yIleRFTWb1lsndQ44cHB8B0rE362LMJQE5cn5/WxtHDh43hBw5d8+j85Ztw/\
Noe2bZYXmWfKn076T2li0zk6epuIuhPwdTpatfr0H4itf7Ialw5qWntZBPONiC5BPuz4Lk08u35lnj\
o1N21lcpO419v+\
Hr88hIs5NOeYi0NNuwDdNhNKQZHuejIc0OQmgoVprV82kHqhDuv8TZ8QUZx6ep1n9Qm356C/\
bNN64WI5TKW59hRkpEJrLmDv6kKZi7mpDVX+ppf8eMvT4DahvePvz9OojJUM4obstHfL5+DECJM+\
gYmhs3B9jSQrcCun0Qg9FYSDO//sC8ccWe1SRwbYeHLhu+\
uDv3Sc1pmvaMpom8AoMo6mRiJxM7mViji7hMBH0n06Xdc672wOhk4NaTZ+YDvx31zGz/2QwJzi6v/\
eS6YWbsvWwvpw01eVg++ryweYZeb/1u8yQbfz9r5Hfa/gYXxth6YGF8FrAv436DmbZj+\
3c05vkJ6tUHXCwj5plE6QGiS7/AXgBvzUasAd8LaJ4fPYq9ACKrbbcBIgXfTnxJgN+\
x7WqgSGBdFMyIqQ2Zy53lndGNYVqL1NH2/lYQEAKesV1vqMmibjrk65qszdA9Et/7SLyTABm+\
t67Jxn6JNHRNNmaW/q7JRtdko5jT7JpsZN+BrslGNWvXZKPAG9812dh/\
F6hrsjGz9HdNNsbfvWp012Tj0dyvrsnGzNLfNdmAeLlrsvFo7lLXZGNm6e+\
abIymYnp012Tjl6vraPB312RjP9Ofw99pYNdko4TjaszaNdmYWfq7Jhv7mf4ccZUW1TXZKOG4stmdh\
rjqmmzMLP0ABixbXC2uzYoNHZ+6N53llZH9NJ35BQWb6zk0SJ4QNvXsWUOiZ/\
DHXbLY3km7ZDHshOtTdx1FZu7Rw54uE29g3KhMvK7tSgmH25i1a7uSpunarlSzdm1X9jP9jZvVtV3Z\
f3ela7sys/R3bVfG371qdNd2pZq1a7sys/\
R3bVdmYSzatV15NAfStV2ZWfq7tiuNv3RtV9pdoK7tyszS37VdmVn6u7Yrg6O7tiv7g/6u7crM0t+\
1XWn8pWu78qu8bl3blZmlv2u7MrP0d21XCDhyurYrM0t/13ZlP9Ofg6nS1e/\
arvRtw67tyn6jv2u7MrP0E2+7gg0tppr9jO1YZjJ0CQ1iJltSNKCzYCv/\
1yQPuqsHuV9EYFcPcmbp7+\
pBdvUgiznNrh5k9h3o6kFWs3b1IAu88V09yP13gbp6kDNLf1cPcvzdq0Z39SAfzf3q6kHOLP1dPUiI\
l7t6kI/mLnX1IGeW/q4e5Ggqpkd39SB/ubqOBn939SD3M/05/J0GdvUgSziuxqxdPciZpb+\
rB7mf6c8RV+\
MTxLt6kKWxOw1x1dWDnFn6AQxYtriql3M6ZtYQ48IU4aktuGcCWgVUz62YvclGnnNqtALB60EyMJE/\
B9jSQrei7zAbuRygIGGhC2kmVR2YN67Ys5oEru2jKfE6Gzv4PiFQplx9hpnL3dt3K+\
fXt3ju8KTTKZbYH34ZWZf13IbHDv+kt7VBB/CXoXKgT5jVlxkXwX/\
HkmdHlRjdV3HxohH3L1PtgcWBRwCq+sbOSB1cKEd2bu1KAYIOVoX/\
X5UkreauJz8DDPmrZzdILM3YrqNJzpM1irqU4q608n4ordxVDS7gKJqzdlWD0zRd1eBq1q5q8H6mv3\
GzuqrB+++udFWDZ5b+rmrw+LtXje6qBlezdlWDZ5b+rmrwLIxFu6rBj+ZAuqrBM0t/\
VzW48ZeuanC7C9RVDZ5Z+ruqwTNLf1c1eHB0VzV4f9DfVQ2eWfq7qsGNv3RVg3+\
V162rGjyz9HdVg2eW/q5qMAFHTlc1eGbp76oG72f6czBVuvpd1eC+\
bdhVDd5v9HdVg2eWfnJVg7t3OL+YpJ8euI/W7h3O3pOlsZBft3c4C4FrWxsaP9tbM3xxf+\
Up8tMG3b6fnA7sw8K9nJBVfHx/P/aBHmrUZ5iR9yMp0bp7MDL+\
wUhzoZ0G7DRgpwFrdBHXgNWASeDuDo/fMEzfo1FqNcHbezmwtHFPJrHXPr/\
YU8b9rRwhTdIJ2E7AdgK2Rhd1AZucYfOAuzv8CHXNMH0tBezMPawFsf5k7dPdC9qwTWMZMdsUwSkCh\
2fYBOO86mXaPtXNW13bw4n6hwCHdJ+sMR0lxmr03sHoBMCKYRoOQaeI/95goo9PDJ/LIWiNcegUn/\
FIm3eZq4H7VMrJQ84QeKZCIxKNa4o/\
iccrgqYzq1cueRobPvTvfBcLcUFX5D7b5inV1LyRPNTYuniBqVyosyaJXajGrE9Gr80kBfrhz+\
MSNx1K/c3Slf8yfF+l/nELXjh10+\
YWvGAza3lWo5f8DjYaSnWJfE2Fc7YcRPvN0iGcNOf0jlqM0U8iOAx/fjlCWH/\
6ehLJ2X86nOR21aHfy3IPVaPftuVrs/M5f+tfHNeC899w7P0tkkj4uRg3QUkkl6mCvTiNWR+/\
DpPFNOTEXbc9QPpt46fuwBqgkJATvSc9DRMJhSaR5Mi5gdJIB9Qo3viY2UOy4Xrz9e35Mu3HPzxhc7\
5Mu+4Hlz2cL9M2/usnEXkJybTv/N/PjkqMa4xefuFc5JyXAGf1gT+\
jkxR88ilfI42UXnzLscip05CAH/nckykjpd7KozENSkIC9h74Z0yCA22OSqC/Lpngzy+\
LA5fWaF373WHn4d0vWX9Ytuw+PcpFKbU3XjqjsqV4+p1QynOmmUB+B8nz057yonvz5fkLP/rg3Hx5/\
sZ/ew5ya5cAo/9p3dAbtP7oA4FzXnv3bjL4d/POo3dQlv6fuef3fkpZ+n/lgqU7KUv/B664Yg5l6T/\
32TcjcqBQ6d+Y9f0Cs8yB1isl0J+jvaLiOn/ZIK1Ngbzpprd/rklGpWyi+\
J7iTjmpFBfc5Ai3gV8Kp7S1hjvBcsTKgGLUUnpmnRQ57Fyt4kfP+\
emBOcxTjf7WB69bkHNVq9HfuO1fdudcjL4b5Ph5yDVaCozeuKbIq9WY9cz/\
uunQHHBTKP0VbNLGKC89R27VBIWV9Fafd+qzc2BfqfRv/+bZt+cA0VLpX/\
aapyGSAyjbXSD97194dRZYL5X+Z5+BKekDy6S/Ie/XxP/toEGyTo9qYUpbZpxlIph1NQlVya+\
4Nq2l8N4HhSoYphmBL6bfTlnFbVCqgjFtET0OmZvpt8IwrYUWxmmVb3ImDOBEoNcbpZhDMABgfp4ed\
bBXjrmwVO2RpQKWaAUeBFfORrs63yb9d/FYBHkDGYsjnp4vG75G/\
S1kSnof1iM1U0Ts2dMjuDFCccmdccZiKI6Ecds/\
Bsm1MtJwxjEuIGHqJt4S3DrGfADK2MmQMHsTtxslrDRMcGwpJCzgCmZax5kIUhoRlTRs4fs3HYNIxE\
Jt4cask7NhGppGWDH013UM/PmkjGrYobfhBX93MqQ+\
jXRcR92LyTkIKVRShRsTmBGXkKhbOkIXpSX2OwwjTIkAMMJPvcBQDeSifsfECX+SDQx6b1/\
7suX5cGDz5Vcg9j4EB3CHNgAHene/5JhNVABA5f9RzseAgzcIoKKh/6u1hKsdtYz0pLV/\
vOFeBUzGrMJWQkf3TwXTwoaTCQYGYd3fe+Opxy+jrPE/\
86LLEauGhsbHHQOFavymYpiuQrF8kLimyoxKZYpLZmWwYozVwaQRTTqqkXHd0VcQTGjrbIClmOcT8u\
AnpwQXVget7qRwCnP/TwI/\
TsaWck4JrawWnCFYGHDkJ6uT62BvaiN9UD5ZBsG0jOdKWc5MwD4OWS3g4a8cB84F45BZhug5yNf/\
hIvnIjAZ8vXPfQhzHBwE0BS/V/MbFH+H+64m7lnYSK/\
DKWSBz5JXw6Vx0gvuZPhvyFUkETjo86SQXEgjhEUNAxJhhMTqKogJyaSzHjsZEiGFyt1pgqCMRhDGM\
iSiC/20Jsa5tSjGphFn+N5du5FUyELjDI1ZH1mAOUCWlUl/\
XfvBn08qeCQ6iiMCbFFSKqtEUEAwNErCkDOmvFcyIAYMoEDIKH1CCsUVU1oHlJOPi+\
LVl9p4zgNtHMvfg1BRMl8DnhI66CNpEWgDgaLEkjxguAAUnc6GRL3DFv7V6nwghKdIQEAIzwAHgFBv\
1lHvObnACwtIcR1guY8BBoYoJBrAJ+\
HoABG0CJhYKNKwJzFOsAgYMzZwHbIWGqAnXjERDDItjDL0Mc+U5jGE5QW2FBKYp/\
fxXUtWUkY6uOOHBtLB0zYLRTqNWQE5OkjDwYMEJ7eMCuAhegWY80YM2gsVa0UVOsWV4oZ7q6W3zmFO\
FAB4pS947pwPdpVTul0cKHmNAsIJEkpwpaXBjAAoGFT9OICjiMmk8OgDByhnJIISH90OTHDOPJaoAm\
WNRDa1wgmvw4YyTHUDgaIkxbj2YZO9EtgnoZjRw++5Zl7Ona1Gv/v9mN9o+\
fB9qnKFrA4Y2GoTdIVy4G0tjxP2ujYlZ9qFA1HKYYdBI+ZUOWBj/\
rP3VihtMUU3SWY5UyJcqqC3dViMwHwVNGJPlX9VWqM0jyKSdOZJ8odZwZmQ0gjMPiQRiaqkqhTGO6M\
9diw0glJX37QekfM0glK9tZgXCej4UAL9dc0Jfz5p8jqsShYvEy5IaCMYH8JUSVb4mAkptVMoRoDwV\
PypZN56xr0P9jTiLkKzbyVTTIcvR68qwtYQmEphtMBFKkAxblpDqSmuAwdy7vDsQjwBV8Z4IWuTgIv\
n50DoCX9wCqEnvOAKhJ6qxTNtgmKwxtih2GoxVx0i3IgANGSMm2JRTBrIKTlKmdMBzjOLZpTRgE3Vj\
Qpq2XlprMXSqGiApqibVbALTbCxDHYuNCBTckHZcC5cScMkYcQ0wgVFAybhj5JowCS87kWhMKkxK1b\
nuN/Rb8UgwaC/\
yATopIRkQijnkZhb5ZcKYlBzpXUYbFDXEpaQpOKznqCbg70WnV85WmEaSSnOXDCRArMLFElBobe+\
2SsVM85wj9fdgKJvCf0Zq8I3jeUCK/\
UB5SSlbGzNw45qh28VEIxLKCx8kbkg1rDIJhSWe87Ff47EvKGw3FG3YV6pgwGa0i6qgICZVl55OewL\
KY8vKgdOjj9qzjCxBS6n8q8FCBKtHGOEMrRje5GrXZAnxkRHeJALpKN7VcZlEDMyrMXqeD45Nlupy0\
kQXjkR7pvDH6ySCPFV7gFtlYwaxGlkLSTCfZWJblMSoMfe1tII/M2b/ceIuqIR+Pu+\
wFAjUBy3BPrrKh3+fEIyIwFjlYhqJLOKcx4w49CD6EF5GCCfU84EKc+\
wcAOEFlPubkwPtcyKwLiY1Y2BxSmnpAgIysdAZFaYY8BRyFnMGhaee0y/YlAxVtsJ9qgI/\
8nz4efneEFZW3gZHAge4lU+IXiI10OH4GFclXNBIDknjWoeVgmXH/\
DqxLCRYl4qzTC3Lg1gmK6ejs5tzQK/\
YOkCNFBhUtYmGJrWcIbWnaCBCdPBBAiluWc82iCUEWHk8QA8WLCoBMPEGw1AmOU7JIEHR7xbpIEC8a\
qDNFAgXvWcMApMXHzIIK39OKiULmYliVqC1jTsko7HGKxTSto2lQuqEkpRSFrnrPQSk5RYmDUGZpNr\
MtY+aJuzxuNTRctlDBBj0VIs0Cq0i/DUem1di5y1zBgtFGvFKydAsVa8FDAUa8VbYSwHRt+\
xHfMgrhi+vnuj4UELMuYDzPVkQrPVaxMZwK3lAaVz7HLSiM2mWxt9ot76+\
LaYdE5bBbCMNMLENIu8h8pFLybgKx9tZi2wxdAJz45FiyTCs3mPHWhEavHylzQitXiHBRqRWrwXGNB\
KrwT6c9BiAmV1tJhCVUJaqVWsOsmjO66JgeKYgJy09gH5SccY+owTgowpHC2DdPGSK26i7G/\
TiCFedxlQqhfKCyEUmteDocYg1AIi8EFMG8mxH0OoMRvrYrgxIxsReuyQVx0MwJBZzS4gNIm3eIPQ5\
Ce/0gZNpgsWzi8W/fAxUB4OggqejDcgFjlRQod/\
eIcGPmkAynQUOhZACOpeuXC3sLgUDUyZsgZMjH2KACtj/\
IB0fc7KxI0pA8JGDzFaCI4Grsz0ddNAlnkvtUlAy6wa/TRAJt4GjgbIrDcd/\
zUBmUk6rRykFQZWzFoTTGedChI3qRoQ8MzHh1ZKpSLMLSLTVRIWV/\
FtgZc6PdjK0XbTriTLhIm40QbcisEwNJExImUTH+8xjwYtseh0RmAbS2QcX7sEik/\
jTV3AVipoz0ooPo139wbi071nPIKBy0OwzWI62ibCWDe0WSXwDKAWHddMOxappp3omA1ZaES009moY\
OF6q5jKjE+\
UvJipIPxk5dfDRCeNkHamx5VOUHvs2x4SQe28usI04tt4V0Aa8W28K3mh8e3GrF9A3sb03UrF078Hf\
duT8OVIRFw5yZgLqtQzowPk5UNB1+mR3Fmrky80mKMai2ajmNhFWOuDxo6guk2+\
ZuUrrgptGOe8QZ81YKg4C45DqLgf/h+fZ4rh4vF1BKEHPqkQ2LjuihBEXrHyC6vyIfJtXz64BUQ+\
Y2cbiJwMGcW8ivgsWAZDDwTKY6U+\
O8Q0POljgaT4NJ86TM7yu9KAyZUciHGgwMMypvNgVgwNpJweLXppObexMLDC8t9pQOW9DbjG5Y3QwM\
p94D+uQgEdtDy2NQoNtHzy4Z9EsllpoOU7r8FULg20/\
PEJzKtGHS0n7DgeLXNthDc8hvWtFEOl9wYjhErKgCIC2o0vi1uC5Sy4C4HllHrAbXQnBaQd8Hab100\
J7ua4nzEPcsarKggpV9J2bOFsDCpPjWsoDkHlF61+0/x8qHzT76xqAZV/tATjEgwqTxkf/\
l9yywDQWR4f9a2qcFOYMgFd4kUTaCDlirVzYvo0oHL1cl6rIH2MNUpgxicNoNy3wpkWLvC4c+\
hrcxpIOSVajU1JpoGTU4LC2NpXdGDy1Li+ezRgMn/3/\
ROUYfIxYglpmHzWJDGYXIck8OeTdF01SGvSM8LEKLhwhtcrtNRBs7I2mNEyeppbvvvKSqSFUnirTzs\
TVIbWjnG8SgmUw9tXoUF9OhXLgmBuYzSFN+fVGJbCm1HZE0vhHd9uF3oGdtpTXnRvjsCoRm/9i+\
Oy2LMafdiX8pihGu2R67++t3L4+u8tqiOZ0Ta62i2dLN9Ux10aLlnA/\
AEL5CUZlbqafv2v8d7MSRLLqeqLjEecNFJ8M3MyCCX4jq+ZQCPBN6vlD4n83t72b559e477pVT6P/\
K5JyOKh0ZW7yEcU5yFZvU2ZgWkD+g0K4b+\
HMyckGUdMydNGRNljWNOe1kr5T2IXKMrlMXqoAHWYNkWGGjOerqGvXvjAa37mCpqtUEfdEGYOR9xQ6\
g5t04DBJpzS+lDqLl6mBBrVmg00Ic9exNKeT7C/Qmh57dt+\
RqSxwyh56PXYOXtIfS8Gc1mwtAzl7G9kdbJxJKCCnpOV61qAmqdZrEyMelHcsnSzcltoIGfKyGX4YG\
mA6AzMrRpAOi8Amo08HNe+08aAHr1eac+mzKAfvEtx2a9zymV/i0HYZqWBoDGaCgWQE/\
UZ2Xxf1tQI2vNokycHf+9SUs16/UoIgKwc+9hdPQEsA/Y6IsGoPW+tcxGjyfbmpg7NGuT/ueh+\
7AFXdnc4ZXVDndubRmn7RicZ/\
qrOUsbt594n4rpW7iPECCVond7q8MeQ9xBtY2ukwpTCQTXhkytffQ/\
tGd4I4Ho4iD9OTQAumLwnOfVaDDArjyp1R5e2IphFgLXsxhxlMncRCwKtO8wERMC/\
vwYBqlrjzsADvv7pS2kcO/i5eMZenr0SvTGzAN27ct7d40AL3yXOC8cg9JPghd6R6DXnoT9DH8+\
WmX9jyyqUfx0gG/v67XRSj9ft3uUVmqM3oY+/gecnL3bF2BnsQDYz6npRZZ+Sr3nTY6EDsXT/\
8PDSGu83r/vwO4hCS7vPRuhoVjHWIOzk2w4YJCsfq9qJWR089uhEoVVyqD3SsdqU1k9Ivq27ilP/\
nS+gJr1rSWH5guo6284D/HDAFGX3t0PzUEODYiz9H4HPeIlwDFtWv0bVNJxesuuevcHKAs/dv+\
uhZSF3/U3PhW5tTSE34rFc2kJv8as/4hC5EIjAXXJBH8+CaUlNVp3Df+2d/\
9S7Owg2X3UEuwNHyS733gHNjcku9/8hxhwhWT3XWswabwI2PdPzKIDRV//v2kbnEf8d+\
wcaUjjz20gbXD2TtyK3R8a0vitCA3FSmPA+\
VjNev6Bg8Q1AXSVsc5kTOaMJVaaNEzDbK5ip2ShDFZgsC4YKjLOvOI5z89hw2r0VRdfdlfOpa9GX/\
DMd+7OuWLV6Hk3YWWSgAexDc/l4GiojGKE2eVfidsP33pdjpItlf41UxsuzVH7pdJ/xFnX/\
CwHiJRK/+ev+yTCbySeffb+5mZMApB46pk8mSNM//Lor0tJ+PNJ+NZcPk3hunrztqEwTfWXp//\
uq7IwajV690s/moUIq9H/\
tfTYLPzVtwNu3pGFdqrRVx6fhy36mnxYFZVwuI1ZL3s75sWioVyOfF6eTVkq/Qdesj0rhFIq/WwSy/\
2ioVz+/QcYYKShXHB7h7BySQOXDtJa2TvSe+uEYGy451Hqk80kj0+\
lLfaIASCgb0g5LYX21uZVLxmIYShtvBTc5FXUq3Zy471HPCOHZ6rRV7/\
kD5E6t1CcAffIQS0vcXPpwOEbUC3YSC54rFthiLjE0nMTH86J21gWKgd4lLqS/\
o1TYfMV2ttoksJSejfs+j5ScJWGn4x93SJcScNPhuM+Gn4y3Kgq9M1Cjt5LAr3m9utt+O7iFhoB+\
FJv062XI42KoajLaw+YRJwFkCa79X3nZKG/\
viNl48NZWGtcjAaKmL910UNkkgKvvecy0jGaxe99HHIyNHTPh87A7iEN3bPpdMzmoqF7cJuLhu7B07\
UI657EussGaW3aO1FIa+81Z9YopIBrHKOEkFoxntd8s3+lP7j7uByR0jegFu6+PoeB+/\
7v485BmmVBTj7c3Qg5+\
fB8WSjehL8QgQqtbtr0wLEFXqZHY5PMGSa0wKWkdrxC2dgCmHRjrN66Hz79qzkorlT6l9x8EoJZaXg\
VcYREw6uIZ+EU6lXMfnZDowwpIGX6NCSVVXONNtVGTK8AlXPvHTe/dke+\
SuZveTfCg5BKftOJi7IwdTX6VW88KgvBVqP/4QbsNkIqWc3JQ2fVaCD7tMD78NYH/\
yfpKN2t38UsLhr69OTNWJyYhj59/TMxeUhDn77iWRhP09Cnv78L238a+\
hTwi5DSp3j3kqT5Rpq9KUCojfeKeWccYvhGTaQ5dzyW1sJKuAJqtm8/jTGZAY3bb+\
VpnBHMtWns17vxwQUr85XvJ258c1agoBp92LvaKN8vt7GHk3lm4puy2DK7WTauvEu3tyz+\
6MAjCf2dtt4a7jlTaBtIGpr89nWz/5KyJr/yxbORBgU0NPm6w99EWpO/\
9rmYgKOhyQ1CA31NnlTdWAe2kE5JpTTWrzdLq0Lm8tpts/8g31y+8W3zkbYBkMa+\
54BvIKY4pLFX3n9nC3N50Zw2Gvtq9PpAHuwzj9zadDgUeKXOnHvkZsLKuXft6knkkTsNlTyx+\
LLtlFXy5g9cgvAEDZX8vI/NJ62S/9vraBvXdyE0FKuS61Ie/nxi3VohwN6sC+\
Q62Podk0MLfLR397aXXpYj9KrRDz9VIDUqoKymM7/yVSQ3EcpqwjOmoKwm/FU7lJ+\
Ll1GDehHhNd6WAZfhFWdf9GXwGpRwxZrZltfsPi8HipVKPx6PnSRB/66fv2leDlwtlf5l1/2I9Kt2/\
JUQjYwpvMBYoRlTjVnxkqaFVhjPUdFJmdUM5t4NN79rsqlV8NcqkF6+9JWvvDlfL+\
OaFtLLxzzndTvz9TKemwzpZbx+DKSX8YKlwLuZ3rI3fX0HFU172V/\
tRvaYhqbFM4doaNrVL3wr6dzkJadij/VpaFr8PSsNTYuXwqShabHMJ9KaNi2qZgz3DV+\
rPPeCsaHuv3mvUgEC+iV/\
lJLKWZ4XqxtnUUO6GNfzkC7G3yBBuhivEwfpYrwwOWQjP4RqbsBGruKejjshnDOKiA6v7ta4cC0JdZ\
6Vkk1Dsa/7wY77KCt29rr/JK3Y8UIhNBQ7XmOchmLHu5QWqthn7yXhBeddem4lLhfUPoT9es2+\
mfctYM8+krA/DKmV+rjZtR1Inx9cIhQW30972NsNfHqy9ukLh4mHKUlENL43zgEDUD9M+\
D5S7m8zDxT/Hdyz+tRYD6b+\
Nu0cd0LNJe8ErsaIvZuD7R147wBqRjh1HimylFVF1qEj9hCmaNXQ2TXX+\
0xkNXB2xn3oXi4cXjtM0kr0gwl71/d6Z63rRkXDBnQC6Dyvno2NngBO66OojJr5O9BshYenBwGt/\
AbxY72914aJ4U372DfabPGNaMY6ZHudgx4I1AApXoBiD6Qx69EPka5HDX9+BUJY/\
3AX1Fax7Pjh857YckiLuzTxhGUt7tJJnx95lxqjv3TnyJchjT2OfEHl5q06mPTN6x39PWKtt7JFMdA\
VdvBk6j2tztw8rO2cUkjLC4h9Np/wZmQ0xD63vOzIFuzzhj/\
Z1qLtwO89GVs41HYgCg4qzLbpj7AAOw1m++KrsAB7oczWmPX95+ch1kLphz+/\
HCGsP329PckrNjwyJCeWPeOoxfly4kN3PDMrj7YafdylX0Rc2mChrA9/OKsGd1+\
FX3DAKDnRGH3932PbBBXKivKUilTZfPFXkF2jIVXWXrqctFS5/\
B6sSCAJqdK7BA0NkfBZw59PccTqI/VSgbPOmRySDWtuOeIz2RKwH5SMzyudZNjjFzC/\
1n7kXfnC8P5zlx2eLwz/9IC/eSRfGF72lG+1yOO5+TPYBYfyeK563RwygOwk9iRE9dEQnVc+d/\
tBlEXnmhN3kBad/7j0I6TDfZ/\
mO0lnzOLWc8pTqKdtbnj9XESWKyaldgYrSAApgarSupWeKeO0aj60x7VA/5cs/\
L8WXLSoiF6VFtTWSu40Vrwd0g3XnvTGb+\
frhonbrhgFlBujZ029a5RuaIxetnxXfl5JUtVUNMmy437wVMKapEohMcpZaa1H7hYNnTJr8arHUdYp\
a0/5+BbKOuWKnT8lrVO2bz0MkWiFppDUZSz8+\
ZQ9UsutBDWht84JI8Vw24pqUNyBKe65VlJ7xniLCj7pp1JYIZSUMlPGTJMmpRGCa61Ffg2ffp1dY7n\
1EsuLg2oDXPBvG5E6u1BtgB36cYiPC6oNcN9Rv9Wiui1ueh0EjK4jnGIuKKBqlHSCuZjVmwO5Sl1Jv\
A3CC6u9Nk5RroVbJUQHJvOOKYudColKA3sb8DjnOF5rmUbRgbXHrn5MDnIvlf5XyksQ0Uij6MBnL/\
pnWhVyc7BAIn35IK1V8ydtAvtrzlRjlmSxGiGDXAjalxnE1gW+n5S+kEworjkP1m6WiJz+\
KJfKcGOkbmUmJ6QhDPc+\
YBmmMaQBWMqVFLTcBFLlcPU83GiuiiZx47x0DPsgWLrg5z9CCpVB5vOsO3qjzOfGaDzitXz4Au7Ff1\
KzoJsVI2J39xFpgIXeK2kyu3eXvRgTMLgOCJlh/\
qhJEouJF8oaLwM3BWWM8BIJk7xy2XEZjCMWBKRFjoWGeT7rU1sQqUDDPH/\
dg7vnkzLPsyFFoS88Glplw6ymJ+H0qKq8ddoK5T1XgUua6jEujWtmnHDaK+\
Ul5jCHQET88ZRSPBjyWljueV7XkWmRyg3jlqkAByRDvovhCBE0OnPWSivzLIlpgSGUE1wG4xC1QTAg\
YaXjjCktEEEDAYnbV1zaAkhsf7jN+844Q9h/\
5RRnXlntyLzxTCDSaGaFMUy5rEKVpa7lwMQGnIUzYCpgYkyl0kAHiS95kBjMhQMS2NHQwQc88IUJeM\
cbbC0k8EFVP1z5IPiUZ4gAooEU7nrXyxGRSAMpzJ+P2W8kkAL8+bT1Bw/\
S2tSASc5xboI5F1SnNlgsIsECzoLsUFIw5yym26FoRCVMldKacyaNxzwTk8Bv4xKid1FozwIywKAMF\
JBIBl5QRkwGDhM+\
z5KozujO3S88K4cbB8K5UloljMIcNlB0Ao9lQNEJPI0Mik586vMY6DgYWYEPEIjxsMNNiVrCbQd0gB\
ZcMS58LISRg29LXUtSzlJ4Hy+5EZgfgkZkI/GcFj6KiZR0k2MBlLqYyiuqvVEx6ISthURwo+9ViV0/\
lOBoChWNQMemdWtvzTHWSqUf96oUGuhoYqUD783yjJdK/\
4bp0he1yAyIW6y3LGgYLaQYLrc0DY6kj66HwFmGB3mBKCQIHCVk5XX4JQ8Qx2iFedUxdCQMDzzNNDN\
oyAdDR5rb8EkvpBFYaj2AjpIskTb6WwIidBgSxJCSZ97ESJFD1gkhpVXfehtiXUBI6eQHMewDIKV9H\
q8Bj0vxVzhdTWeYsdYb6yTHDoEOBDJcBZiulMUzImhAoCQ1nPQmsIcM9xxzoNLAQAmdes+\
519FJirlb6ICgALB1kHqWh5tGGATtrQMog+3uVZbvutCV9Lb92ZVZ3vRS6f/\
MIsx1RAMOAVQO0lDzH50eB/OANpQRzmod9eWAHq+\
uZtSyUzG3IYgL57xnDk3vqOun6ufxE9IFEOWMCZakVqjrBopBxV9PGaut0YE1gmo0WOIsFIZKwtsH4\
1XY8GPO84y+6d8GM15ar2N1TjQJFopEJTHrbPisNwyAICBDT4f+pQswgEmhMRwAxaU+c85Ll+\
Xc2z7oR6uyQAku1SkE2KxE5RdzUoB3tjx+\
SIAwqLr4NkMqEaQr7TyXFA4O8DbcR20lx0v3TpJZzpQx3vp4RtFrnWX0lLqcyJicBduNWx7jQNjh0I\
hnJTEmpGfCMi0t9m6OREirEqxCBzXnmMVuGY3ollvxB4ioLzS61XwmdCwGsQ4iQT/+dDZp9BWDBFc+\
dB8s4SiwvRx06gyIwIA0tFE2+WFaJ/\
gEvCCCVnYqPixqkeATpZUM4kpHhKO0xBgch1ZGGWeYNPGRUD60irvklQ/\
4xguDtiSHgFVKMo6eMRYjgMgPMVg1NS7LGIJV+JNeCFZtevfPRsGqxmiH8sGK4VtXSWMW/\
s9pziUb7hNfKLtU/iDtpBQsXPKAaynjryrEHtPphNUx1Z00/Eq+X2ZEAGCBq7BoNw3sVWWAB+\
72wlpHO9W4/5oicI3luLlNAnj1Trrm/ZIy2nrLrW/dRRlt/e6/\
TpBGW1hF9aqaex1tgc4nbpRyQVQbrwM3IVG/5OXSOuKKIEMCIAr/\
tUVSVPyQsEYEZBJQnmeBa7NyTAf8K5Lx2DjeBn5nKCiCYn8VBpTaGBMwUcBjmIsMiv4li5VLrbjysX\
wF9lso/pcetwVzKpiHAUNisBWIAFbijfvktpeYpIaCge+\
Tv414l6G0qSt2t0mbqlR70Og63BYXX3IVzxzVzclyb80ZprbA9VTGEDdGKGWCXSEwtEgjepi8dUZ6F\
eSJDsYf+siORviwCq5z7jjz3LsgcRCepxFATPkW1rHo0o65nlmGaKmLicI4HI3SMY5jsUgHiRhilVh\
ig10S9EOesV7oSnr/eDGmr2hEEy+fjbkogNrJJdBf1+nw5xOWOWSQVhBSKRvL+TCvlfB8KN41oH+\
DPAzYS0ZvmFVYxi+WLcaV4dIyG/6jMx8mDYZOtFVGsGC+W+GRL0OYMcE+\
pWPJkvgoymIfhiBj5dE0AfQFK5ujj/ugej94Jj6UJ4bXEoKgIV7GFYKGr7liIXKxAWjY+\
2sUSB4yPDqJ4pjF5ZkO8mso1lACm0BxKx9sFiXjM1OJCV0aILLKo7RGx5QtmfnmtdTFJKtEBxPLeR0\
RPga5aCDIlLPFlBdSaY5a2DTgY1qLdDZI3mB8YcETOuhxaqzDkQR6HFGmgQZmvHwC68ZEAzPiRfEJY\
8bExisHae2HT63lIoYcuIFrNwQEwJiVQQ3p+\
PIxR68OOgW95T7YdEFUWvR1NBTbjZ9OL8SljHl9eLV9KLhboVomuAtaJ/\
wjV1IPgAljYjprwM0Cre6HZc5NjY8NYyHesQWooBDvus+9+\
pgcfqtG441WoBAv3ittBTAab5u4cvj29/2+\
Ij4BE8Hwd8EEANmgBBYDHUlKhcsVi6Yq9MEKnaCwVl7GnHoWDgRzok+\
SWE31OtyoWKJdBF7keXVjS11Ogmk+vhp3yqAl+GiEhfMgJ4m4cOYbVhoxYrzYKI0YMd6Mg0aM+\
Nz35gX6SqUfj3EnbFfzVVYPVHUMFweEZrWsJQwORLPzXl1g0FNxlZp7WO9jhlCLLh3p45wH/\
Oc8c8zw3KrI08pUGRODGErYWMSkHfSMxcPC74Okx8tWQdAzOVqEksIG7GqdwbA6hD2r3CMlA9T3Smk\
sCRNAn/3MxFg+\
Or6wQbYZAqKPOfwZLXINlz6CcQiUa5jOwPPoCdTWx0cGpJBlTgCZBrJMZly4lCqwgbQjavjTgJZ7Dc\
v0MN4EvY8+daaBLZOpG0RUeiY2InWbBrrs19C1wgntgvhHpBgheOkCRo7BfTQliga8fO8p97+\
DMrzcdcQZpOHl1jmYX6ZQeFlX/\
vDnk0xaNUgrBAOnIn4UzBkR7U4xhAOm1ZSWwZYzjltp8bpXWO5kfGAsdFB0wRBkDoN8k8CvExqO9fV\
Vencn0Ue+UBi80kci5Yy7AHPDBMiv0dzJjCA6lDuZWc4OSp7Mac0DBcjxrqhQgPyEq7+fnzvZO+\
0jLQLkvfsQc2d9bxWyzULEaoMmACA/7MkugePAxD/\
mrbPBGjASzZKYM0xsgctJfBKPIMYyhFQcfZpOI6iejifYNuF0lNcxZZt+\
XmZsDuZjFrjDGyoRCqyP9djSCayPf5REIrCe2cuBRpB9401PR9o/\
0wiyX34P1t2u0CB7Y9ajvzfSH1U8/YAk7dOQQGotUwBCnQGmRi+\
lVkGTWq2HIrcDrtTwV6UDMo1AU7aqRpieP2klOLMmFm3BC6xDyDop/\
YherGHMCY97gdFXSSoICx6fBknWHlm7iHGlMlJluiIGkLWOlUScsx6tFwQh6yTgVIDyMiB6i60Wwta\
7Dv4x0icawtavfvU3W2DrV6BoGUo+\
7acFG25j9T0OFNkuj5sqN6cTsYUyjw0aUDcnIbgcLq2JmbQ2Wi5YfgMduCxFfCaudZQnaFsWQnA55m\
0Z6YLZLtGiQzTgcqqv4IyRwT5mEq1sTQcvC+YVkzGahrENIbwcYxwyKBOJVcilgZc3vfP2eyjj5T/\
cgqlcGnj5KoSGYvFyHZbAn0/qouaCrpAA0/\
EBvYwdQjwfKkgZD2yKM8dFjO1IK5l2mL8ZICWBau5cfH+\
ghfNuBNxA0xuiU1zJMIlJr2Va59YKZYN48yI+nc+\
rwjsAlHLSeqEMhyphNKPgE5TikNdUFstwkCz1j+DoD6EMhw/\
d8cxDc3i2Gj2x5ZAsDqlG70TzIaBU22SxsVjMOtxHG190MzKN3NJ9DeAtKiEWU6sF+\
jqYRk5EqrVhOOPaKOHkiDSfSTLrmfLOGh7bHkZzPa8vUqnryXau08iKyH2ARyMtIrOlD4m8iOrJR0y\
dcwzPMaSRInHlc7cj/mgaKRInvW0Fon0LTZFozDo5B8PXh5RJfw6+TghyGF9Ly2KaRGB/\
J9jwq7UKoWrmedCvkbkUlkMJoev0a6tiKeeY2s85x0qDQuA6Hx1D2Dq9t2M2SIOYW+\
ityIuD1nMTxz96wx6uZZRDRZOHA6Dx3onYSie/OmmVPKx1MJR4sGeQH0LQ+\
rhLv4g0KwSh9ROwF6kQtN6AsAMOraeEVi4WsNCx2r4ilWxstHM+WAbcWjxAQgdYTxluWWBaLnSs90+\
6UXIylrkJ0kCrYLI5iXElHVydleVBA1fnlYKggarzekvSAdVTJr5V5woN9NAA1WtO3IFoIhqg2r95H\
mlQ/Z0FxEB1Y1a80H/SGKsHCYawqJSaa+\
sCnA0YemTlWeWE8JobHfNCUK7DcjwUM17Fp3ZGCuUxADkJ/\
LpyCVvmpYwp3gbN6kKzp7Nyr7Ecj5zyZVCOR/\
LJZDQSR5M8AhQQgo94TwUleSz40rN6OeKkGr35hDfPzmHeavTHvpHHKtXoj7ZKoN5r0AV7TARdG8vM\
EUih7vvcubFcyMBAntHuDF49iw2GacAI4fLFZxKYK5FOVkiW25pGVkhliOaYCzTSQqoyPOOreNDJCx\
nfqYJQXog1XnITU5CyShUVupberMWrHpfjdiqV/o1v+Qmid2nkhfzwxxhuKDQvpDHrMxEa+\
s7C8uifqM+6Nv5vC2pkral1kB3hno//DtoEvetRfFfHOtXoh9HRE8A+YKMvGoAd+\
9YyGz0egBB41rlDszbpfx66D1vQlc0dXlntcOfWlnHajsF5pr+ajSdH7OcudD+nb+E+\
QiAwf3urwx5D3PLaRtdJhakEXCFDBuM++\
reNpjXne1iD4v4CJmvfeyGwAxvb3Mne7lbMsQi4isWInsyLV2y4oSE6ce8K4F0cXNn82lIOnw1cEdT\
xBMrPuSNvZGO0RImbB2zdCwldqFuoXajGrJtR+icp0A9/\
HjADBqdfWFvFCQAvvOacNrzwH5e34YVls0fyQmP049HzWQDsceRrKpxz3TbanHPfdtKc01uB3kMSoV\
3489F53f/I4hrFRwC8dcJ/7moBIj/\
00QdHgaLG6E2T2O2AuPywV2NnAWTd9ATaWWMRsPu37O7vPgGZ8PuvHQliiqfffnK8XVAy/U/6N+\
xmkZAJvWtRVFpofkeDsxO3HzBIVj/0lvo+elaLcg6G5rzU1nHu8joZVr+MwkIIE+\
s9qry3thWRFzztn0/\
NF22zzjoKyZqDRNsti7HoPZBA2PshCo6WDB9ZvxQHNzwmpRspqAjFM2944l9QFooXPGf9YykLxRtOv\
2sOZaH4uAcmaQnFxqyrEBqKTXSrSyn480lA1SR977Q9ww5X9cGlLQzRD0++\
qoUheswXjm1hiL5z45ZRhmhj9Jl/PruFHP8E+rAQkOO9e/bQAbRrX42ZGDRk954/\
xYweGrL73TfPpWzk9h6+FOMMGrL7xHnEZDcQL6hmPf/\
AQeKaWDq919ZaciUN0FOoGlTVihaeCeOMsliqDJSxGKWmdtZaJ9GnoZPI76QQ3nPmWxR57V193Qfn5\
dy7vvvinYuyTrkavR1F7VjbeyFFWDazwzks5V2ZfgUT4bhmRqKPmuYMU1rgWqq8dmus5xxttEsi865\
32dU/PycH7ZRK/8aHdk/m4K9S6b++h8kIEsl0EF4YxKjl0V+Xo/Dnk3gepdh67/k/\
XxsC29VfTv7LrbuyFVjvhMdfhXSaBtRW76nuD5A8cEhZ3X3/v2SBpH7qyBRWBRRSVrivHeq+\
fWOZV6EJKu/LMypLpf8/PvvSLDO3VPoPfsOdWbGhUuk/+z/mZ0WrSqX/\
hlUj42fF048bVYWqosasgJQZpGHpIMF9o0lbFdvSWDX4nmUab0stw3+\
Mb9eyrZraSic18wx9igH5zq56zJPOzWHhAStMaxN7w4n88gq917xlCWKFQV60v7wDY0uggkLvr5BD6\
CfRA4aA0kYyLqwj0zO3t+YZU7+Zg1EKpX9vyMqZ2BrQY8UqJimspbfsrsNfmIPpSqX/\
wr89CzHAaLjiXvMAJh5ouOJekuk2KpV+XOslYb60TvDxq1toA0C59Xb/5uGL8/XZVxZ+\
4OFsfda74ZRrEfMMTFf66rez4FY1+vFfyAM3fT8leikALdb70HE/\
IhM52vHQ9bsJq67ez99xGnKONNTVHy3C4p001NWVC2lH/\
e98C8bZNNTVv87G5Fih6qouWeHPp6uzbJDWIdXw6nPvhf2Fa8wr/0eOQKtGr5v3D2fniI9q9FtP+\
Oz3c5i1H5S/6viJHNYY512E/IV4Ji/kL7wNVV9QLQ323uNLvDhNxv29jy7KgSml0n/anq1IuhcN7+\
IL3qsR4EDDu/jXX1xM2ru47GDagS485YSGdxF/11JodYgcxZtU5CjFm1xFmptYcV87r5DCWVUpa+\
eslbHyKpYuDqWgpHp9XPlYCTd8CHFjAto5uT8di7VhYuJ1vp7GEQOkp/F4JKSn8bc/kJ6+\
F40CAnq677XTMRfI2+F0nRLuXGPWk659wcmEdXb/EYTVMU9IoQ2eSejvqkC7YExEry+Wc0NDlT/+\
tpd8g7Iq//lPn48kLdBQ5Xj2MQ1VXi9T8GuiypMUOmiQ1orlY3+\
i2PpcDD3xSkpbKmss4y7IhaySftOCUTDPvdCxoWKLlk390BPz3njRqqJ8VWA9VvYNUAFrJQo5inedY\
lbmsFs1Gn/sADmK8Rf9QI34RgmVwdHLhi9PlaJqY9lFFbvWgzeohNv5qJQmCW9zdQTc6dhCB+1+\
PklmKYHbtQ3aHy0mT8MHjbtSaPig8UQzGj5o/Dl9oT7oxqx/m+keLYb+HP2fNF9N//\
dm3fiz1ZDRHESAiBWq23RqzNK+\
kMJPz8G1Dp9UBoMYUDB413NXfydfx699i0Oeg0M6Hn90COl4vLIOpOPxImeAju9t+I2JzUQU+\
wizi4Qy793zk5c9hrAG7930k007KKtt3ANPQ23j+ck01DZehYWG2sZoIK22k+qrm+\
1RY3nNmLVWDLeEq55eGuaElm2ykvMMb0iD71X9JqZJt7HYc1Q/pMzfd/BpW/\
OVOV5vAFLmeFE9SJlvRK8cZrBPBXwkpHJAj5Fi7uWj8QyTUPH9E4jtD2JyM8IdNLT9xFNecSJlbY/\
nC9DQ9vhrKhraHq8ZR0Pbn4DQQFrbJ9at1wUH1bTw3BslHXNNkvJD31CwvVLlNsAH7hnmtp8EfphUe\
WwhazTaghaKteMZdFCsHX+fC8Xa8VqYUKx9wa4WTp/+X6BeUhvO+\
H4zmlDC7WsowoQSmbY8dnUk3aspy29NIgQ/\
QqXTiLvjDggacffvr7iL9ANdvOoUjbg7Xtq60Lh7Y1a8y0OhDZZyIEnS9uMhiZA69o+\
PGXowJMnL48MyAKeE9oZ7Hdtz5qOSLDgDwRL8GQAES/\
AiIxAswQt6Q7Bk7UNtUvXxni8AVKmqezEhPRN6CASUcD+\
hzAEhrRAytWqlDlvGZg6QgC15ThUaCAYPAdFAMJsf+\
3YEAdBAMHjdTxoIBm8uQgPBALekbAQzey8JLzjv0nMTevh/3P6O0Q==\"];\
\>", "Input",
 Editable->False,
 CellLabel->"In[12]:=",ExpressionUUID->"2b8c017f-1d51-470f-9922-66eb9d557f88"],

Cell["\<\
\[Gamma]TTMinus = \
Uncompress[\"1:eJztfQu4XVV1bk6SE0ISkkBCEp6NlyA+\
ODrfDyxXbhUErDZaWqm1CArIrhisYEtR2+gFX2CrlnqxcjUqWvViGxEttvhJUfDaS2sKrY1+\
oqjIQyAG5ZmEcOecaydnr7XH2Hsu1Jw5+Fbrxyeeueca8zHG+\
MdjjvGUV53z0jPnzJo169y54R9rz37juWfG/3LuZPjHSb3XnXHumbPjv84P/\
3jpaef1zll32tm9ifAvvfg/V3+LQ9ee8ydnvOHMvQbn6Z1dG5Em6z3y+OOPN351bpzuddV8c+\
qjt4bR1Z/TP9c1ZoMnSnNAw9GPrwM/DixwkFR8nvpXq9/Aw+\
MXe49HqhbWdm4NsHMP7d6L5l8eH72n2Dzrmgve2dztVhsCbzlGG77lo/\
YLWs884B7Ore3mqtEH2aDhIfTOwZQgnNGY9XHg9IqntTlfAbSeG4/7FUcxeZxuCoPJQeLOnFf/\
Y2Mhs2sLmT4cUKohgweJ3f3Xx2r3fUAAwBta//HE8PUe/\
HFi0NEzbEaYauSvat8A1vTI6DWBZNU1SoNltwMXrPrLHIDWmb90IyT6brq2I5u0btxeTwIXdZiMuWP\
v5bjLA0jimdvaSAx4MWtMDCGIX6nOH17PblK2/tKxw+6pd4ycuhIp+47ip9U/PAhZ/b3/\
9BgydZ3TqtHHvBYjZBIYfQZK9l7A6I3L9i6RsxuzrnHbR51y8fRf+\
EUMmUICpDz68TtVKMzLEU57z2qyfJM5gMMZgXh/jm7S3OGFwiTF1fTXXZe4C4HvPXuiDXU/akNd+\
t9KxZrNWScRGprCtBj6cy5nktV1u/2MYSjT+9jWkeqvMfoj6I2ZC4z+yWimb+\
zNQkI35v6d2MoKvTGNWZejNx7ghRLoz7nx6VLNH6S1eSFP/\
m0MTW5elCcCqtGL0YsN4SmcDSA8BWjKEg6gMevv7ZOnOkql//\
YdI5VZ8fQfitBAGk8lVtu7RmvdzqkounzZPi1giz8cs5QglYXLgXnAaBxAzQd28p1/\
NUFGwX1Y0VZwJxxGTMFlA4y9yqS/zhl9T1qdl6M3o8lBD7zjBy3g5xWPzm4BP6O2z+\
fluoE0jpdXfb9cVzokdyjz8ouuykNbpdKP3ywSvAx/Pm19nb/\
rXsaKohPXtDEvDzqujXmJo3CIv3H3BcTf8c5R4W9c19Hg7y3bafM3bkwT5u80cMEgrZDqho1pHKBDx\
jQuIiaB0bi/CjKmcf/r3sBoIEhQwnE1Zr3sTkydzx6mrkD6H381bdMbd30UanoDnvkRirA8+\
nPEVVrUSHEVbQdYXOEeAkhc4RgFEle4wxwSV3gACBJXQEywhOPKZnca4uqhZ+\
Zh0lLpxz2dNMQVgAHLFlfza7NiQ6cvD5Cthv3hF0wz6zKFINKoZAqNOrjmktFEPJwicDh4HbeP3ocG\
KWXaoEBydvNDP0WzrxcgBPcBQ06ext7oFIny+ga9FdjWb4+eAFgLFXcGoJbKdmfMHXvh+\
zQMJOfMq5G9EUjMOBz1ikBc9kF006DknGdOE1LedjZmvQqVNoVeh8asAEop27vVuFnp/\
ozMqthw8IcRR9B3T13cwhF09e9hjg3IsjoA3VfIslq76oAS97qZ5YnuAASUyqP/\
nRt2knbt4HeqUFspB9wldqgxcO90gEM2v3skoGiMPhp1w0KRms+\
O3tfG3iwlBFbWLyMGVpp5Bqh3oFDt1MzrR29WobGXxqw7pm3+ejD11B+dNsRGl7z/Ay0g4TX/\
jEVhIBY9/Ko80VeN/nV026Fg6nsvXEQGbl75BdrJEpuPos3Q+M0qlKFzVHBioRp/\
NxnqbPsYgqFX7cQwFYShlx2SZ22M08sQhj59eHQJB9CY9eAX0o43vOCokZZ88fRfivotCsXQzcw+\
lCcKjTc0ZsXdT2n0yBjp1vddgvjQX//v17eQQr/\
5r3NbSKHjn9VGCj0TPR8oRrrxpiF1XuCZnfrwDtIy64oX5eXllkr/1V+\
lLbNwnqAhs7BiMjl5HbfNs4jMUhd+\
q4XMmvW7bWTWV5e0kVlHtMrruO0tkwTObPnKR0nLrFUX0ZZZX7qBtsz6CUIDFZmF46wkL2oyq7e1Bk\
PGgaQ6A/XF01/kudar0Z/bu403Bw8eQt6c2+bReca2/\
mTawUN2YJ45Xyr926k9Y8tM4mkq7lLpx4FVuv/14oTvffONQ1kIGy/+\
hxZCCkdckJC6awJztUJC6n2L8/RFNXpf9OAWANu08VvzyIi0Y459mLRIW/9QXpS/\
WPrvpS3ScM4oVKTV82kHihLuucTZ8fUZx6ep1n9Qm356C3bPN640I5TKW59hRipGJrLmDP6kKZi7Ep\
HVX+oJgGuGv4SrbXj7HmyVnTwJzFPMlmeDGOCGAnXOoLNo7t5OVFIUsB/\
jr2BzOYWqUvBcauKitxihC77GuIAvYLWTtVmxoUuH7/\
D23VIUWOkeKji8pxUaRFEnIzsZ2cnIJ7OMBB0s05XgczJsBkYnBFlPs9kL+O2oZ2h7zqZIb7r2q/\
3ko8AzkNfOmjXUOaH6y36jzwubZ6j7wwuaJ9n4+8tGfqftb3DhjK0HvtUvA/Zl3G8w03ds44/\
GPPeN9qq1UjDwPEAI6hfYizmt1oDvBTTPPU9gL4Dwa9ttgEjBtxNfEuCXbLsaKFxYFwUzYopDb0Y7y\
zyjecO0FoHg1cw6nWZs1xtqsqibDvnCJmszdI/Idz0i7yRAhm+\
u68mxR2zWrifHzNLf9eQYee2q0V1Pjpm5nBiYLzbMnXM5u54cv8Ib0/\
XkKPDGdz059twF6npyzCz9XU+\
O8XevGt315Hgi96vryTGz9Hc9OSBe7npyPJG71PXkmFn6u54co6mYHt315Pjl6joa/\
N315NjD9OfwdxrY9eQo4bgas3Y9OWaW/\
q4nxx6mP0dcpUV1PTlKOK5sdqchrrqeHDNLP4AByxZXC2uzYkPHZ/JNJ31lJENNJ4JB2Tr1/\
DwkbQibemLWkOgZ/HGXO7Zr0i53DDvh+\
tRdA5I9LJK6p7K1caPS8bouLSUcbmPWrktLmqbr0lLN2nVp2cP0N25Wuj9dl5Y9k/\
fbdWmZUfq7Li3j7141uuvSUs3adWmZWfrXoDer0GhcY9auS0thB9J1aZlZ+rsuLY2/\
dF1a2l2grkvLzNLfdWmZWfpx91Ma3XVpKfDMui4tM0t/16VlZukHYqV9GsZn+\
nRdWmbmzLouLTNLf9elZWbpx3FWkhddl5YSDqnr0jKz9HddWmaWfhxYpfvfdWnpr7Lr0rLH6O+\
6tMws/cS7tGBDiyl2P2M7lpkMXUI/mcmWFA3oLNjUf5LkQXflIfdM0kBXHnJG6e/\
KQ468dtXorjzkzFxOAIWWja9zLmdXHvJXeGO68pAF3viuPOSeu0BdeciZpb8rDzn+7lWju/KQT+R+\
deUhZ5b+rjwkxMtdecgncpe68pAzS39XHnI0FdOju/KQv1xdR4O/u/KQe5j+\
HP5OA7vykCUcV2PWrjzkzNLflYfcw/\
TniKu0qK48ZAnHlc3uNMRVVx5yZukHMGDZ4qpe52nNrCHGhSnCM10ebJWhMgnMU8zeZOeqTs80KoI9\
SAsm93eWXFoEWM7rRi+nUJMIPJc5NboWI3TB1/jxko+t3tAbGBo/21s9fIencxGxP/yC6YnTtTV3/+\
QEYB/SAvB9aMywp/MHoRzL+\
gwzV961dqebzNkV2QRvU6cRO43YacQns0asBkzWpsbGrwfO6wkoufpWngMs7RmzGkqu+\
VItg9dybNaZVZZQNe1O4HYCtxO4T2qBmwBlnsCF/FTtBC70oGdmpV6iqBNznZjrxNyTWcw1Tmiv+\
jfmDI341TtYkm+i/qzi8OGf9O5v0AH8ZQiPjsOr2DPeWscT4DdNOnLk2i8fF8+\
IywbyJHUenPEenGru+jPsAR2y59gNQh4ztuuRGPDOTtYo6h43d02efgWsXvFC17+\
ogKNoztr1L0rTdP2Lqlm7/kV7mP7GzUr3p+tftEfuSte/aGbp7/oXjb971eiuf1E1a9e/\
aGbpX4PQUOxzkcasXf+iwg6k6180s/R3/Ysaf+n6F7W7QF3/opmlv+tfNLP04+\
6nNLrrX1TgmXX9i2aW/q5/0czSjyfUpPvT9S8q8My6/kUzS3/Xv2hm6cdxVpIXXf+iEg6p6180s/\
R3/Ytmln4cWKX73/Uv6q+y61+0x+jv+hfNLP3k+hfNq82KDV0NED+\
7RvzErCExMUjdDGbHgpnVk7VPd2mwYZuAxNMuDfYXS4NNN2/\
ViD2EKVoxdHbN9eJudEi5fx3dS8ACgUnaH/\
1g0it1dnrR9uGEy3vQauXQeV41GxsNJVyuAm5WKXegOSuemlzmHc66HXhZ0XRc9TdIL2TD533r9zH7\
G7odd9g26VFT80bySmPX4t2lcpc+vY22/X0DKpdIgFX488tQXkiHUs9DOl8NS8p//\
ZdlLSTlPz53ZZajtRr9jZ+1qUP9wHVt6lBHvqbCOVv2pZ2HtD+n7bk6dCFGf6Fm3tz6rLjnZz+\
Euv436j6hV/zZziH2f+8BP2jB/n+x5T8n8tn//r88sgVsvPCIraPYvzGan4axFOQTeuf/\
oyMsNn8IE8g0hMUasYi0sDjxSCyWWKiwaMx689V58elC6Yc/v/u1/roz96lRfOptwzLtpG88fV6+\
TFu+4oaV+TLtlavesVe+TDuVn7gzX6Yd9uLfGCXTGqO3/BWWZ7QIOKsr3kon0Pf8Y/+\
TtAR81Y1HIFqShgT87FeeQ1oCrjjsXsoSsPfzb2CgDmiYVAL9dckEf35pHLikRuuG1cNSbfXl7/\
txtuw+Ie7HlJTaGy+dUdlivPqhUMpzpplAfghJ9Guu33BgvkT/xNoFO/Il+gVTn0HOfREw+\
ugPbUNu+WLgpKOepCL/79p+2DbK8v/a20/8KWX5/82zlmynLP9/ftFFsynL/zknYfn5hcr/\
xqwfEZhtvk+Z9Ofor6i6zlw6SGtTIB9z7LpjmmRMaxvulJNKccFNjmyb/\
qFwSltruBMsR6gMKkYtpWfWSZHDzX1X32eW3p/DO9Xop558ysM5N7Ua/\
XShEFy8DzB68yYsJ3kJMLqOJYq5WY1Z1/7kHw/\
IQTeF0n9CRC1CG6O89By5VTQyrledcdxJOaivVPof/fYrNuXg0FLpX/rmF87PQcal0v+\
RvS8d5X0pnv6TXoTpaKBGagn0N+T96vi/7TtI1gmRcG2ZcZaJYNTVBFQlvqLimNJaCu990KiCYZoR+\
OIJUUdZxW3QqYIxbRE1Dlmb8afCMK2FFsZplW9vpp9OORHI9UYp5hAMABifJ8SLOOWVYy4sVXtkqYA\
h2kcPgitno2Gdb5Me+a/\
feSznVlWjJycwP8fS4XuUjndKMCW9DwuSmiki9mw6QyMUl9wZZyyG40gYt/\
1jkFwrIw1nHOMDEqZu4hHBrWPMB6SMnQwJszdxrVHCSsMEx5ZCwgKucKZ1nIkgphFpScMW3nrdGsQX\
Uagt3JgVl9FLyqS/rmPgzydlVAMPvfWf+L1/AhWokY7rqH4xQYdhhSnBuTGBHXEZiXumI35RWmI/\
hJBC8hUElBF+\
6QUGbCAn9brtN1yUjQ1653zk0vvyAcGqCy9ATH4IEOAubQAQ9G579ZrrqECAdJUCnvIx5OANAqloII\
BqLeFqRz0jPWn9H2+4VwGVMauwldDR/kFuCBtOJlgZhLV/7+3HPXspZZ1/\
7SvfhIgxGjof9w0UqvObimG6DuN+\
g8RB7gAumZXBjDFWB5tGNMmoBkbtMxXdBcGKts4GYIo5PyEnftR0XFgddLqTwiksADAJ/\
DZeGOWcElpZLThDsDDgya8MNa6DwamN9EH3ZFkEA/iFK2U5MwH8OGS1gJO/7ztwLtiHzDJE0UH+/m+\
9ZwfiO4D8/Y/Nx3Dpvsh6aq6D4i9xdXyWexY20utwDFnws+TVcGmc9II7Gf4bchlJBA+\
qs1FCciGNEBY1DUiEEhKeU0FQSCad9djJkAgrJOnjTZCV0QrCWIZEhCFBUxmMR24tCrJpxBp+\
8N2dWUZgqfTjumZpmfTXtR/8+\
aSCR8KjeLm4UFIqq0TQPzA2ivNwxpT3SgbAgCEUCBjFD0ihuGJK64By2sGiKamN5zyQxrEEPggWRQk\
R8JTQQRlJiwAbCBNVwIYHDBeAotPZiKh3x0OvujMfBuFJEhAMwpPAARjUm3XoZc8v8LoCMlwHWO5jh\
IEh6ogG7KlYyHotAiIWijToSW6fYBAwZmzgOmQtNCBP8pUGg0wLowx9xDOleYxheYEthQTi6X1+\
x6IVlHEO7vehgXPwvM1CcU5jVkCODtKwbJDgyqejAnqITgHmvBGD5sK034crxQ33VktvncOcKADsqr\
7guXM+mFVO6XZxoHhlAsIJEkpwpaXBTAAoFJR+\
G7BRhGRSePSBA5Q1kmxbH50OTHDOPJasAuWNJFhmhRNehw1lmO4GAkX9oIL2YZu9EthHoaDR/Nec/\
mjOra1G907FsPx+\
wzeqn1KkAwi22gRtoRx4X8vjhb7LMkBVpl04EaUcdho0gk7JVytiErT3VihtMVU3SWY5UyJcqqC5dV\
iMwHwVNIJPlX9VWqM0j0KSdPJJ8odZwZmQ0gjMRCQRiqpeHkhhvDPaY8dCIyp16T+\
uQ15104hK4ZoHqOJYAv11zQl/PqnyOrCqYkdMuCCijWB8CFVVGYQ+pkNK7RQKEyBMlX4rmbeece+\
DUY04jbAsXMkU0+HL0a+\
KMDYGqKZ4YCQV8Bg3rQBV8gHowIOcOzzFcEQaroxBQ9YmDRfP0YEAFP7sFAJQ3/\
wwVjsNAlD9y6BN0A3WGDsUYC3mtkOEGxGwhozBUyyQSQM8JUcrczpgembRpDIayKm6UUEzOy+\
NtVgqFQ3cFDlcBdvQBEPLYOdCAzUlYWXDuXAlDZOEQdMIPxQNpIS/TaKBlPD6F4UipcasWOXjfqH+\
5YMEw04jE9CTEpIJoZxHAm/JORXEoOZK6zDWoO4lKPZWub/\
i656gnIPNFj1gOWphwHxVnLlgJwV2FyiYwhKThJWKGWe4x8tvQEG4Cv8Zq8I3jeUCq/\
kBZSZVSdmahz3VDt8tIChXCbfwTeaCaMNCnFB87v+\
8541IASgoPvdDgV38ZQBR1SEEFMy08srLYZdIebzRz7nLcEvNHia2wOVUbrYAQ6KtY4xQhnaQL/\
KXCzLFmOgQD6KBdJgvcQgPkkaGtVgdzyfHbit1OQnGKyfCfXP421USsb6+VWyVjDrEaWQtJOJ+\
VaaWTbmAHntmSyMCOG/iT5DkExoRQFyBAoVyS6C/\
rtLhzycsMxI0pixxI5lVnPOAGodeRk8Ldx4wn1POBBnPsJgDhBcrURqTRC2zIvAtZnhDcDHS55QUAT\
/5GJDMinUMOgs5i7nDwnOPqVcILCYZE41rJcJ/\
8hz5LXK9oOwtvCAOhA7xgp8QOsTro0PoMOW5uSCPnJNGNQ+\
rhLsPOHZi8EgxL5VmmGeXBi5MtoaODm7NAr9gaQM0QGHiIxNsTWs4Q0tQ0ICE/\
Ze5VnPPeDRBKAPCyOMBd7BgUAmGyTcaeDDLfUgCDo54vkgDBOLlB2mAwGe98EkIAhMX7z9I665YqJQ\
uJieJWqbWAGiTjsdQrFNK2jY1DFLuU5SS1jkrvcREJRRq7X84Qg+\
neSyC0DJ7jcc3i5bLGCXGQqZo9prQLgJU67V1LbLX8gK1ULwVr6AAxVvxosBQvPXNm5dk3eZqNN59a\
vnw/d11g4IaZMwHnOvJhGergLwM6NbyANM5djlpxGdT+\
lT0iXrr4xtj0qltFcIy0ggTcy3yniwXvZgAsHy0mrXAFkMnRDsWLpII0ea9eqARrcUrYdKI1uLdFmh\
Ea/HmYEBvvRLoz4GLCZTV4WK8TUJaqVWsQMmjP66JgOKBxeiq1j4gP+\
kYQ99zQogxwhcZhIuXXHETRX+\
blgwplCYDSPVCeSGEQnN7INCYfh2kWoAEPshpIzn2aww25mBdCDbmpiRCrx4y64QBKDKv9QUEKF9/\
x6GjEvgao+vtU8cByiqrQNpY/sPHWHk4CiqQMvJHrHeihA7/8A6NfdLAlOkodCyFEDS+\
cuFyYaEpGrAyJQ6YGP4UAVnGIALpYp1VPCVmDQgbvcRoTTga0DLT300DXOa92iaBLrMq9tPAmXhXOB\
o4E9ekheLMxqx4E9okolYMEtwEK1XhdWatCSa0TiWKm6QNSHnm47srpVJZ5rY5jZyr+M7AS53eb+\
WovGkcZ5kwET7aAGAxMAZFqStpHoFYfMvHPBq9xIqtZUS4oTh1ejU7tpoJFKi+53d+ujhHGlSjN/\
zbF5C8EChQbffJu+nV6Bc/\
hoW190dOKeB8HY0UYawb2q3yOKei2XHNtGORbNopj8k9nwFcaMS2q7NRwdb1VjGVGagodTVRHgTpJy\
sHHyY7aQS3q0dL4zyvNKLbSU6PfehDIrzdR5Sj6wzTCHTvc8EFSMVRGoFuvFN5oYHuxqzPQWjo+\
5aKpx9HxAlfjkXEirmgSD0zOiBePhR7HfDJcmetTj7RYJNqLKiN5W26iGp90NcRU7fJ20wu46rqhnH\
OG/RxA4SJ89E49tAnJ90UfegzvrAg9NAnCeqxHRchiHzv3UfdlQ+RpcaCJhBE/\
vxcjFEwiBywjFcRngXLYOihQHms1Hccx3w86WPBpPhOnzJIjjcky/\
lKAyVX0ZUYDwpMLGNWD2bD0MDJkUXiiznObawTrLBMeBpIeVdLrnH5IzSwcj/\
lYly1AhpgOdXfGdcqhQZafv5BX0DSWmmg5c0fWkYaLeMggDpaTuhxLFrm2ghveAzuWymGCvENgk6jp\
AwoIsDd+MK4HVjOwrsQWK50JLfRmRSgdgDcbd855Xif0UfxGe+rMA/y+\
ELaEFROrx7HdBiHgPJH7zz/kXygfNx1d7UAyvv/vLUv2fjw/\
5JbBkDO8rio4gQeLgpTJmBLvHoCDZzc59eMsD4NoFy9n9cqyB5jjRKY7UkDJvcffTItXOBx59A35zR\
wcmr2OjYxmQZKTjkKY6tg0QHJU+O68NEAyfx/bZ1LGSSvEYtIg+SXTRIDyXVIAn8+\
SdeVg7T26webGAMXzvB6oZYaZlbWBiNaRkdzi8df+\
em02POv2OtcOq0d43itEiiTNy0t6NCgP52K1UEwtzGWyJvzdgxN5M0o8gkl8mY134Ueg11z/\
YYDcwRGNXrJ629pkbt7h8XQ8HJg9NcR+2xdb8Xw9d9VWkcyo230tFs6ib4p2VsaLlnA/\
AEL5KUYlbqafhWw8b7MSRLLqRh4POKkkeVbVZEdm5BBKMd3fOkEGjm+\
WR2ASKT49h799is25bhfSqX/\
s195DoLZaCT27s8xzEkjsReQPqDTrBj6czBzQpZ1zJx8M1IGWMmc9rJW03sAt0Y/\
KIslQgOowTItUMic9X4Nff3GA1r3MU3UaoO+6cIwcxbghjBzdrEGrOVPRlF9DDNPidipVWk0zIc+\
fRNKeT7C/wnB5zfs+wykGisEn2/\
9PlbpHoLPGCfg8JnL2OxI62RiSUEFPvfveewJap1msUYx6YdyKeiTk9pAA0DvMp/\
HuqDpIOiM9GwaCDqvkBoNAJ3XDpQGgl51xnEnUUbQr7rxiKznOaXSv2VfrPEkDQSN6/5CEfTc+\
qyboutvfo2s1QsygXb89yYt1axXog5FAD73HkFHzwX2ARv9ugFwvXstE+jxZJsTc4ZmbdJ/\
MroPW9CVzRleWe1w59SWcfy2wXmmv5qztHH7ibesmL6FuwkBcimqK5R92GOI27e20XVSYSqB6NqQsb\
Wb/ocfH95IILw4SH+DYfBcJkBhDB72vBoh/wIQcnOby9q7tNUp7w3c0WJkUiaHEzEr0GbEROwI+\
PNjuKSuQm4BbvffLWlzu9+w33iunh69Ar0x84BdM4R44SnottPghe/S5oXe7ejNKtSIzlZX+\
0xzwYIa2VcDDHbgB9ow76IPYaAeYt4Fs7G5AX9njz2MHch8YFOnphdZ3lE1Zj15kjar330gbVb/\
j23EWL0x60kIDcW6yOqcDX8+RQ8W1WjdMfzb3tYlc1rIp0MXYe9BIPn09luwuSH59K4/\
wEIHQACm993V2JktAPb9N3ftOwFp9pbfpS3Nbv8ypsNoSLP/8ee0pdnXFhOTZo1Zz0OBY6FO/\
oZkSpJwn0GyqheNUgkZw692qIRslcvtvdKxEmBWD58+pDv2OV/KF8ezvrPogHxxfOXGMxD/\
OCSOb3sYK6sBBMB7z0WOqR/zbhzTMXd+75tUhPfWc876fcrCe9OSOQ9RFt4nveBaJFuBhvC+\
94EdiPCjIbxxzi5UeAM+/\
WrWMxcPEgeJbMFkTOuMxVaaJAyEe7mKvZOFMlilwbpgqMjYeMFnPpnDhtXo17/nHYflXPpq9GV/\
94eIYAfeyfa2HYsJduBlbPIawKOheorXrXpK+a9He5sOuv+jOSq5VPpXT60/LwcklEr/wS/\
70M9yYEup9H/to19AVBKJF6C9j1//GKKSSLz6HCGTSLz0HOGIThK4Zmk0JexdK/dGAuxXX/\
OuLC9DP/Z82dosm74fVNq6OcuCrkavOXoyy16tRp+/Kc867Ntiw3tX4Amf/z5Mx9LQMIecnOcVLJX+\
xec+OioIWjz9bBLzuNHQMP9xJ8bTNDTMJQgNxWqYupSEP5+2vmYD9dZ/f+GQhL301X8wO0d29RH/\
TW+akyMp+p7wfSYR5AQ5rG768ClZXNBHlRseybpz46INkMPqvAfnk4mdnn7QO0hHGx4889vIOU6SoP\
/kq/ZC9p+Gw+qYL2JROxoOqyNX0XZY4QnDNJ4R4NZNGr1kkODkdZPeWycEY8Ot+KrOHkzyWLvDYs/\
qAL1UufOclkJ7a/OqaVU/jMpCaeOl4CavvGu17FMP/NHn8pXV2Zd/\
DCm6DimrpVsxHzLUhxk3jxcPH1cVqjKSCx7LKBkiWi4dkw/nxG0sUkhY31UHoLQKm6/Qbns0VN/\
GHT9cSVn1sW9ZBPrSUH2424GG6ssNNpRKP/5+JN2fmuprSu0YxIEde+uOfttkjoCrRn/\
zvLN25MiQavSffvXBLLBajX73n/4gCxpWo0/4LcyJATn2bkIbYEGBpuULhxLRCrwPlzz4HtJuwJu+\
j5nUNNyAz79rG2k34P98ycgE7+Lpf/1LMXlOww34Wzuw/S/UDdiYFUBdg5ZAefTXpTz8+\
aTGlg7SCplw2nvNmTUKKZGezDwhpFaM57W47vs7/3bnkfnqdcPeO6/MV69fO/KUxfnqdedr/\
r5F3OyB0zGvDqRen4X6IKBa5sc8d9HmAi8TYDGOM7NIqOV+03uhLOOeduPJ3uUrPv8syhr6gaO/\
gqBtGhoad7bT0ND40wQaGvopCA2kNXTSmyM1dJRg2nivmHfGISo6OX81547HOltYQVdASWcpd0BdV0\
09jTOCuTZN/nrHL3j47nzF/Zsv+OMWivuOXhu72KD3CVDcab0mPmOIzbObFeRKuG2Q4hvn9aWhw+\
PWW8M9ZwrtCElDhW86feJvKKvwd75qAmlWQEOF4/F+\
Giocfx1JQ4XjIpewCk9abqwKnxLSKamUxtr25ihUyMrG7WZAbfeO/6NHkO4BkLI++GdPQyA7pKx/\
suSIFk7sh1o5sc9uZWWvPeT+bQXepsasa+\
ccgjQAJqGXe5evmkSeVNLQxnMXnv8oZW181xXnIvxGQxvj2V80tDH+\
Vp6GNsaLLBHWxkn01MoB9rNGrPLcC8aG2h71O7iPyX8CCKhetisV1LqzPM8yqfbjtodec36O5KlGn/\
fGN16fw+d9rzuaZQylS+E1TaB0KbwYG9Sp6GFUZy8dviPVKVnHnRAuICDwopRwCZ+\
AcUoouWqcq3ySwlJGIBMayVWb1h+M8BmN5Kof/\
e29tKqYNGb9FFrTi0ZyFS55Cy1PnqPZk7Kr2dm9jdd/YLLx296GHx/84mwVPkK3Qnp77Tf/\
HUnahPT2mt/58+35eht/wQPpbbxeGKS38UKnQJpzb+v5T58kon5HeCRJKN0RQVEamha3QWlo2ge+\
hKUB09C0m7ZhcoCGpj1yErMoaGhaLI2ZtKZNyqxmQ/dmnSVPh8zfqXHvfyCli5u/\
kNJ95Hniinyli6toSOnij2whpYuX9ISULl6LHDKW8ULpgLHce+/H36+\
pqGg86ElDReN5VzRUNO7mpqGit56ynLSK/tkl87LCYqXSv/\
LHtI1hIBhStoqe2EXCy88477RKSM6vfQj79erdM+\
9ewOPTJf2QPwxpkPq4idoOpM8PLhF6wryH9rC3E/j0ZO3TZw8TD1OSiGh8r48+UIAHUD9M+\
G5StraZBwoAD+5ZfWocg6Zt2j7uhJpL3g5cjRF7NxvbO/\
DeAdSMQIplIoTeY3ERB4zYQ5iilUNn11zvS5DVwOkZd6B7uffw2mGSVqAfTOC6vtfbaykbFQ3r0Qmg\
87x0Ahs9FzitlwA3q5Q7kN8xBejoN4gf6w2+1s8d3rSr/qvNFl+\
DPiSDjKtT0AOBWiBNzi74QBqz3jofW1mZQiWLXZcjhPUPd35tFUufPXzec7fs3+\
IuzX3G0hZ36ZivjbxLjdH/d3Objjzrt9PpYXH3vaRvXu/\
WQ0cKrPLozxbFQHPYwZOpN7Rae9ewtnNKIeWjIfa566h3IaMh9rnxtYe0YJ8LL3ioRcOYE5+\
DLRxqGLN1Ex1mO+YvMO8ADWbz78K8A4UyW2PW0z5IumEM/Pn9EML609cbS71+/\
WNDcmLpiw9dmC8nPnXLS7ISafshk/O+jiR4gYUhP/OZrALcfW46a59RcqIx+sq/\
w7YJKgy5cSUd8LjqPQyR3DSkyoaL7yMtVS46CCu7TkKq9N6zdaRlXjr98OdTRLD6SL007qxTJodkw+\
obD742WwL2Q4nxaaWTDHv9AgYH7Wc/kC8Mt5629KB8Yfhn+3y8ReHB84/+\
TouMnOuvxfIOoIycqGKoiM7rvvnvD1AWned/et4WyqLztq9Okhadz936UtLhvhf821xa4b66ZII/\
n3IQ6rmX69+8owl7q2ICikmpncGKEGDiX1rpmTJOq+brelz8Vz9k4f+\
14KJFCdpK4WhtreROY8VyIaVw+lf+dE2+\
UtghLmihFGbd0huVptlUZvdh2ShQxkjU0VRUyNIj73weYRWS2EAa5ay01iN3i4YymbVw5VMpK5NTj/\
08osxpKJOLtv+UdHrno/\
cfiMioQnNHcpRhShuppUeC2sVb54SRYrhQeDUo7sAU91wrqT1jvEXRnvRTKawQSkqZKWMGNKY0QnCt\
tcgv3NMvFGQst15ir8OgqgBn3bwBqQIIVQXYpp+\
KOLegqgB3HPr0FlUBcJtrX2B0Hd8Uc0GhR3tKOsFcfN2aA7lKXUr1DtcLq702TlGu1ddvfhr4zDumL\
HYuJMoMVJWvpHOO48UgaRQc2LD5zttysHup9F980yXIYyEaBQee934zyulVHv1NlRADy/\
XaAlHPRE2vrVDec+XcUH2BaI1Ncc2ME057pbzELFzgmyfEnVGKB8WrhQ1oIa+\
G6fRvp7hh3DLlnZAM+\
S5kIKffCuclc8FItjKP8wfgiVBO8IBRNCo0AIO5XwVAOs6Y0gKBRJDtzO65GHlsCdnOe+\
0F3ya4NEH/\
DJRTnHlltSNTnSDuFDeaWWEMUy6rrFSpa0k3MpxAOAOmjAynQNiyTjzCeZAaAbgZLbCjIWFmV9cs8I\
WxJpaOQNZCwuSu4I7yQfQpzxABRMP4/u4HzkHeRhdqfDdmxYV0oQ836koG/\
nzSRvsN0lr159ImGAuaD6road4yQgYrIpjrzLSADvGUg9IXimvOBRctkENiaKkMN0HQtnKsV7rfcB8\
Ah2Eac01AsCGVU7LcBFLlcI3dEaAhlU4MyMhLx7APgi80H7gHYRAIM+De+aXAaDw3Zr/\
hC1hdASs1C6a8YqTQhdbCeyWNscjO00AXFVJyTmhpPcOCVzSwRfI+\
BFUsAy8Fyx3hJBrQIgkFaYNdFaSjRY6FBLLozTpxX9LO/LcumHiEMp7A3Q+\
F4onmG4j4r2nWOoCAVLD1lgnndNCkw7X0BvwS0kf7nOug6r3BfK5QCCJqyMCROoCLAJO1wqT/\
JPLbiBGcEkwzgyITKAyRfhskQfioF9IILFkMCEX0wyY2uiU40w5zhwBxiX5Eh3kTMY1D1gqFKO4+/\
I8QvwQUorh2AYYagBBF5XyqOyaKv8XpAJ1hxlpvrJMcO4XZw7QWuJp45IarYC8qZXFPP42oReItJ70\
J/CHDPcd8jTTiFsnD4j3nXkdfIuaVIBG6SJBOaKOD3LM83LQc46jUtaSSqY4HdKq8ynLxFrqS3kNvf\
WeWAVkq/bi6WVom/XUFCH8+aeFlg7SCGIKH6ydNQD/\
aYBkaSb8GpCCckoI5ZzFdhQGkoJyV1pwzGcBKVkXdadEVI64iYCtr0XgRhI8SxrHCMBl0kvB5FlN1R\
pt3/v7L8hFRSnKT0qoAMDGvFASI8AwPCBDhWfVQzsYXv4Y9u1gGrKDCdDrsFQ9b3FQPJVx3QKNNacE\
V48LHMtmUkVPFhFJ4H++5EZjLhQZ0ivpKCx8FRcpGpg6cwskE/\
KdiLg62GBrAqXIqMxNsTY6mlpPATb1jPvQRSRkt4f4jGmgJT2YtFC01ZsVKUPVpqEGmE6J6neKCaWW\
Es1pH98KAIJh2IcWgRTCunPOeOTRsA6C36hPSGeWcMUF2aoXCFShGFeGCsdoaHZCcC9YElkGLhal8E\
NYitr3mPE/GDaDCoLak9To2q0CzYaFQVaX1nA0f9oYBHhuQowfc+tJ5Y5kUGsOiUOjq+R+\
97Kc5N7d/z4/\
ArAIodJXciMaF0xMVGHRSgLe2PI5IR6m0iM80pBLBGqUdw4rL4YoHs8ZpKznezGaSzHKmjPHWxzOKp\
lqWn7jU5UTG5IwZzi2P6SXY4ZAIZlXeNSE9E5ZpabEndCQiW9WjCKGDnnPMYreMRpDLLf/\
tpTnmdan048pn3zLprytP+PNJmy8fpDUpc6+\
UjaLay0Hn0LS0CCBDBxssRaza5gwHnCCCNnYqvi1qkfmThK4MckpHcKO0xDgbRVVGGWeYNPGdUD6qS\
kanVz4AGy8M2oocwlTVY4sYRmTR4YX8EkJUOYlDEJ7Cn/VCeAovqrMfMBqvi7d8+BJXYpiF/\
3Oac8mG+8MXwydQ4Ew7KQULlzwAWsrAq59oHywkYXXMXiONuyKnSGZEQF6BqTDfLg3QVfmyAnd7Ya2\
jnUDU92UFrrEct7RJIK4RviwaMAt/ikUDZuFVSgqFWY1ZAY9bn4akMWpYC/\
Y7caOUC7LaeB3YaUSOlNYRVgQZEgBR+\
K8tQoDpQ8IaEZBJQHmeBbbNerQyDcUk47FrvA38zlBQhOVJSamNMQERBTyGOcegPKkq7smlVlz5WMI\
C+zEUF0wSN8ioaBgGEInhViA02Ady3KcMB4nJaihM+Kqb/hnJsoLChG+\
awGwMKEy4K1AVzj9AzJifXTx7VE65LM/W7GFqC1xP5XPlxgilTDAtBIYXaUQLk6POSK+CRNHB+\
kNz52kEDKs8RM4dZ557F4QOwvQ0Qobp3Yx1LHqzY25Dlila6mKiTA1Ho3SM4VgszkEigNh/\
JRMsk6Af8sz1QlfS++c3/HckcYxGKBHXoEDp5ALpx0vEJ0iz/\
yDBEB5QNhb2YV4r4flQuGtAyLugs4KgD2LEKizDBYKOVdEAZbi0zIb/\
6MznztMkGm2VESzY8FZ45MsQcKzAn9Kxckl8am2xD0PIMXk1TQB+wdTmaM0AqPDP0yau+\
FQ2UuxdNvXKW/LR4dt+9orZ+\
egQr6wPoMMRDVT2Hx6d9ifmvHumgwgbijSUxylV1MoHu0XJWL5CYnKXBo5Mqj1YRDomuMvMYhqlLqZ\
6ChPMLOd1BPkY6qIBIlOGO1NeSKU5ambTQJBpLdLZIHmD/YVFUOgAyKmxXkcSALI364tbEGFNAza+\
aS7Wj4kGbDx3CW3YiHsdk8aowcb++0odPXhMcKtlLYY7kECXlQFX168D/\
kXFVSq5bL2PQZsWxZPjxzm3jjvPHDM8t1DdoNFvTLQqlbDxFUWOyB7056gAK4xhwcJGSxNB8d6kxAM\
cscZY6wyWBo+l0HElPWNeKY3FxYGQbxUqjgX9YrYjsslQ8PcHt3+uRfD3/tkYg0DB32SJeB5RmbY+\
pnuBl708Rsr359GI/\
8blxFqsKjCBtCMKq06SWE5lfDKRnnUbJTj6SJdGEDjZMEFApZTdEbk0NKLAVUg78IwT2gXhjwgxEnH\
gCl0GizjmKuFBKhox4Q8eu/X9OU6JUunfcfCLst7alUo/rjyBvo8l0F9X/\
vDnEwBaMUhrFdrl1nIRs1q4GS45mvLabUA5VkpudHxKmo8q+3VBLPdK22CIW7SgH5Y/\
mIoaShkfjeDdnCBMuUvxcMecD//\
I9QMMiPmACcO3PRcCLSGNYcqM9EMIU2aVLYOyCPFWIhCQxBv5QUAS78W7HBiNt+VeMXz7q/\
sn4oO6gAyUC5qICuysCrkGyJwq8yu0eAwd1DkVTEYZy1uwcCCY+\
qSBOiv2VbEPkAicyPOaE5S6mqoOoo+\
v8J0yaN1GQpBzvEOTBuTMehFMA3HiBe1pIE681xsNxPmRM4khzsasj6Bh8KQyarCzCXuqB8JaRBeeV\
popqzUSCa+yKIXShvMYV5atKs1V6Zo6cCuzJj4vxStMTwI/\
j5ygWSxNzZgTHneRYlmUQSM5HhMZJeOY5MOzKF1smSNVQBuZlvq0Xazji0fnrEdfNkNJlHE2xTwLqC\
CWF88RD9VlmHvvMgSOQlHyd7z9qVlXvxr9XuSyw1Hy6uFnuC02FlXjQAGc8nipMnyciE3feCxPj/\
oAZw8TW+ByqgzSgO5jyN/\
GGkZ5bXlLXU9KphbxUYvWUZigXSloRMsTi0QXgJHOBzMffRtNI2CeXoM5YyQzmkm05AydiLlgXjEZI\
00Y25CImPebcsUKZkGZSKzwKY3o+XV/ven2HH9LqfT/wZZvI/5ZGtFzHAQsL5P+OiyBP5+\
Q38pBWiH0OxXD+\
yKgUBGtaDEUpx2AqjKYpsYF0GPxmmhoxqjUTASgHRScYg4LyGMoOfWYUKlChUQr4kAouXLbivTI0gU\
Rblrh5OT3ycg3RR8bja92COHknH6WEEzeetrSg/Jh8lGX/\
rBFMunxn8XefgMwuXcHYr2t661ETnhKiIjkTLAsAMVUAsuBkWjDvHU2GnESzSmmgaqTkRCOIIZmhFQ\
creJEA1RXxyN9rJyivI6PHEk/\
ZEpFN5SUPj6cdHgTUjqgOsMFTQNUZz7kp4Gqs5qa0ADVeId1GqD6ooMeIw2qbz30SQiqk7aogepKcz\
Idn9DLWBLb86FqlPHApjhzXMRsImkl0w5D0AApydHMnYuvD7Rw3o3w4UGZD8lPHWG+\
kmESk97KtM59EMpKzwKWjW+oWrRczU67gJIfsms+oSm1Y1vFQSm1qeoaS+\
WSOfpDKBXiU7e85IAcnu37tbfsn8Uh1ejtj2GgGkqFqIIgLHb+\
CBfSxjfdjExz2Li1wojo2WEx9UWgz4Np5ENU5TYMZ1wbJZwckVY+SWJBkS+\
9s4bHVsoxAJbXCKDU5eRbC3SyIjKe39HIisgrYE8iLaL/ZC0+1nAMf9RCI0Xi/E/PQ/A1jRSJ6/\
7oniwHWKn043hgfxL045UOEoysg+zKh2xZdP8GKeAEg3OLuWaeBx0bOUxhT3cgiB1/\
bFUs5RzzrzjnWIlQLLU4CyCj8FoxGyRCfNHirchz7gx8OicvGa35nlEWFUPX47spYw/\
WtA6mEg8WDfI7CFz/x8UOqWwHgesd//nTUdVKG6PXox5rCFynIxNauVjAQsdq+\
3RaI6fmBNo5H0wDbi2edUQDWlcxLG5ZYFkudKz2n1WOpNT1JHOZmyALtAo2m5MYT9JA1v3ntOMd1zS\
AdV4pCDq4enwvJRq4OjVMM/E1EVdo/hQNWL3617chTiEasNq/\
ax5CPw1Yfet8mIZiYXUdycCfT8pi1SCtIAqVUnNtXUCyATyPqjyrnBBec6NjmjXKcGjOtGLGq1jZwU\
ihPIYdJ4GfpxdelnkpY8aKQUNUWP2wrEwSNGc6p3IZlgyS0TUTS5oOGEAIPuLxPpQN8oj97Ady5Eg1\
etUNf4y84YOyQV78tDbZIC9BuALOBql8cTocUbiH4X5pMmVtObPcWC5k4B7PaPfArMIHwR4N4CBcvp\
jzhXkRaSSEZHusaeSDVBZojp1AIyMk94kljZSQvD4VNDJCksvaGi+5iSn9Wa/IC11Lb9bClU/\
N8TeVSv+Gi+9DNCmNlJC778WQQKEpIY1ZcSSzokz659ZnPTX+b/\
NrZK1ekGlCxH8HDYLelajvFLBP0JedfSCR/Q50GnbsXssEejwAIfCsc4ZmbdJ/\
MroPW9CVzRleWe1w59SWcfy2wXmmv5qNJ0fs547RnXbrhEBgflOrwx5D3H61ja6TClMJ+\
ECGrMXd9D80mtac72F1FfsLmKx97/\
eBHdjQ5k72drZijt1CovywA2QlgF6CYuhviE48Wgm4FQdXtldtKQdNAFcE9TiB8nPOyBvZGC1R4uYB\
W/cJQhfqKGoXqjErRgORQBX8ecAMGJx+79oqjgJ44c2ntOGF772pDS8snRjJC43RT0NF8Xxgj3+\
8kw7nvHJv2pxz4DzSnNO7dyd2swqN6WarwujA7n9pYY3s2x8fhrQ3HjynBaufvHZBC1Y/ZlsbVr/\
j7SNZvTH631AxsgA4ghsJCYbfegttwWC/\
QFswPOtmYoKhMevlKDQtNLujztnw55OXdp8arccD0kz97ZIW0uwzk3/\
cQpqtueGIFtLsrzdsaSHN1r57YpQ0a4y+Gs05XQSc0sGzZg25Soo5+6Zr9e2YNqIh+\
ybeiulHGrKvd/QO0rJv/\
sXEZF9j1q89inF2odlsDcmUHMU1MV2lTqSevZ7VclQGMiu81NZx7vKa0A4kmwlhYnMIlVd7rKLxsqv\
Nl/Ll+KxP/wBJd4bk+FEPPIqcHyTH64kXY+T4ru7Hhsf3REYKKjJ97cZn/\
iVlmX7W76w7nLJM33jCd5HuhjRk+lN/PklapuNcXqhMB2IG1axnLh4krimQk3ySWkuupAGKvk+\
P4sIzYZxRFkuXgXIWk8DXzlrrJPoydBL7oRTCe858i7pVvbNPOfnRnJvX91/\
84YNZursaDfBefzSWfyikCOtmdjiTpbxL068LKBzXzEj0RdPsYUoLXEuV1m6N9ZyjbXZJ5N/1zr/\
0gVNysE+p9G94eOdkDhorlf4re5h9SCKlboTUIpFGN66v9yj91jvrpGcgKSfXnrF4TrYe6934X+\
cgeAxQXr0vf/1KJCUc0lirl6gsrFSNZjdjtY0gjYV73KEO3NeQuA+P3JHnLyyV/u99+\
TVZHsxS6V924WbkBtLQR6/43l7I/tPQRxtXYv4mGvro19EgdKH6qC4l4c+\
nrV9So5WdwoZ9bSsOWJQju6rRO441K3IkRTX6w8uOvz+HL6vRp17sEP0H+chO/9g/\
tPCR4ZERoBzCiHSRxdDt/+TTyURGFi39JIIaaHjRVn1nHXIykyToP/\
Sew5B7SMOLtvVezDtBw4u29i7aXrTTd2CSicTbfggPD9JQU1f9Yrzaqti416rBR5jT7iGpZfiP8e16\
2ldTW+mkZp6h7wchpfbeX3vWadlKLdXHkVobxaQU+aWAem++eNG8fPX2N7dgABJSb/8bOQRQvVU+\
OKWNZFxYR6YLZ++\
2z918K2FVV1Vv5s5wbp3HSivR0HpbD7v9Cspa79KXf2obZa134aJHaOUDNGbFBVahWq8ucOHPJym0d\
JBWSL1pbmLhX+\
28Qkp4JFWmnbNWxupvWPIDFAtLUTSufKzFFz6EqKdJ4JdRCTkWH6rHLIIc3u57Fs0b35bDSdXo5//\
N/UjWBORZPOpHWNYR5Fn8MZq4DRTgqISxjiFJb4ejhiVcucas1736E/+\
UA4cKpb9K6LE6BisV2jiHhHeyn3EjGBNRmWORPxqeys3i8qflgNhS6cf9HzQ8lXhma6GeSuBp1QjTo\
3j68chf0l+j1Hlv7ds/fCCownu3fePdb8nW2r3LHz3+49maunfeDb9xSL5+3nDOpu35+hmPE0L6GX+\
ZA+ln/LErVCCLffDZBG7P5hP/fgFhpdw7/\
vH7EelJQhP3Xv5BjUTBaWjfj319Iek44dJltPNWHjlv5IuZ4ulfPjHS8Vce/XUpD38+se6+\
g7Qm69Rrxqy1Yri0fHLJCsOc0LKNz7ifOc+8N16gVeEBl3E/\
51RqE53YbcrJR1KF1pwLZbAahJD3GA+8Qt5j/Eka5D3G3+kD9eFHlExZOnxt0nqNjE8xHFCytJhr+\
YQMPBpe53QCsaBi9DxndfYtdCW9Hdf/5VdzgG+p9H/yzH+ZyIHipdJ/\
35swqULD6fyNE2mHWm9Ek1gKrZ2eo+yTsqsp+96sa362CtKbNmjNWJW6TW/\
GXYraByXEMPEHafgcRQ3lPO343VVIkBJS63iGFKTW8bfjkFrHC+pAah2vbQao9d76721fSUSZj/\
BwklDgvYP3u/Q2ymr7uP2ei7zNoKG2T3EPkM6QuuIptGPFN09hcoyG2r7ryai2k8qs2+\
gpohobCVtna70QBqLaUlkT9LALhlVWAf5pc0wwz73QnCms4y+\
kxfMsfMhQzwIOkErHE6ohlY6XmoFUOl5/D1Lp9YKn4yz16mWmjV0SlJHSEFHveXFlEpq+\
fwTc6djrlmGF6Ulo/conp3TA7HjPNxr6/5pZix+jrP//229cRlr/f+5ttM12XAwT1v+\
JdesFwkHVK4LWNko65pok5aedQYlulXq2wjDuGYYIJoEfJrs+tpA1Gu1AC8XRLznqyz/\
MkQLV6Oe530ZcfVAc/brJNnH0+\
eiLAbzWNdRUav1Vh9xd4O0D1PuUZEGRxMaOpLs25ahEGmF33BNPI+\
yOuyRohN3xR2c0wu54OUEaYXe8xnWhYffGrICUGbQMi6cfT9pLKn8kLqlKJunYQz5myMOwpHpNNjaR\
HkMmQnvDvY6NOtshk3GIBkImePYghEzwKiMQMsHrekPIBG+\
VAWX4AaIKRyvV7jAhPRN6CAaUd0X7try0QsjUs5UycElXepxbggRy6dfsGpMOQQPE3H7fa3+\
NMoi56/D3kQYxj/8Z9nKeBoj56EO0M/dx/VEoiJnYRcLLzzjvtIQd/j/HFf7p\"];\
\>", "Input",
 Editable->False,
 CellLabel->"In[13]:=",ExpressionUUID->"082662fb-eb08-4a3c-9d08-55901b3fce82"],

Cell["\<\
\[Gamma]AAPlus = \
Uncompress[\"1:eJztfQu4XVV1bh7nhLwgIQlJeJoWFKscme8HYsu9AoUqNloVHxSDArI/\
IVpAi0VrWkWxei168VWohtZW68XK9VXk08+\
UKloLFUtVVKxoAWPVmIg88iC5c861k7PX2mPsPRfVnDm8q/XjE8/cc435GGP84zHH+LUXv/xZ58+\
dNWvWJRPhH2svfOUl58f/cslk+Mezexedd8n5c+K/zg//eNY5l/Zevv6cC3uzw7/04v9c/\
S0OXfvyPzzv4vMPGJynd2FtRJqs9/CePXsav7okTndRNd/c+uitYXT15/\
TP9Y3Z4InSHNBw9OPrwY8DCxwkFZ+n/tXqN/Dw+MXenkjVotrOHQPs3MK9y7qo+Zc9o/\
cUm2d9c8G7m7sN/B3/\
DrzlGG3wlk9TkL29vXnAPZyo7ebq0QfZoOFB9M7BlIzjDPwSFEpmc6oCyLwkHvJZJzB5qm6KgMlB4s\
6fV/9jYyFzaguZvY+\
hQFmGDB4kdt9fH6nd8oEThzd0eOoRP4bYrjHDncDGj11S7RvAmh4evSaQrLoeaTDqzr1XYUhIPAJMN\
fOXbgQL76NrJ7JJ68ft9SRwUYfJmMi6l6NOCZC/M7e1kRjwYtaYGMINv1RNP7yefaRs/\
YUjhn1T7xo5dcUTB4/\
ip7uPvAfhpxUnz0Hwydzhre1tuhpDM5PA6GuQNa7vHQCMvmH5ghKVc2PWY9zOUadcPP1v+\
BR2JpAAKY/+81BWKBTc1WeFP78AZZSxwqCi9cDRE+TQEMnvL7QuYh8AvvfV3SNlXWP0kSh1E8C+\
T0wTUvppNqQeLj2LoT9HVSbhXDfPrxn+be/\
sJS0s29456I2ZAEavRPd1HrA3iwjdmG3oPhR6YxqzrkBPBuCFEujPufHpUs0fpLV5IT90PWaQPP7+\
vAOtRv8sc/vGsQEEoADVWMIBNGZ9/oF5YqNU+u/ZlSfISqX/KPROFQqgchg4sdqCGq11w6ai6Nwf/\
6wFbPnitzDTCFJZuByYB4zGAdR8YCev/N+zySi49ynaCu70o4kpuGyAcUCZ9Nc5o+86q/\
NydF80OWjxZUe1gJ9nzXukBfyM2j6flx9ATVKIl1d/\
dxhJFHMWgNyhzMtnfAw7GRq8vAihgQgvw59PW1/n77pbsaLoU99uY17e++k25iWOwiH+xt0XEH/\
HO0eFv3FdR4O/t+ykzd+4MU2Yv9PAhYO0QqobNqZxgA4Z07iImARG4/4qyJjGQy4LgNFAVKCE42rM+\
p4fYOp8zjB1BdK/5yW0TW/\
c9VGo6Q145kcowvLozxFXaVEjxVW0HWBxhXsIIHGFYxRIXOEOc0hc4QEgSFwBQcASjiub3WmIqwefi\
J0JDXGFezppiCsAA5YtrubXZgWGpqSY6csDpKdhf/hv5pV1qUEQaVRSg0YdXHPJk9Ob0RTHOSm9wG/\
Ai7lz9I40iCrTGgWysZsf+\
im6ZwsRgvvQ4ReQNVLfoD8BtvWboydorOVggE1KOYrmrDvQ61XmVWq8o4DYtk/DQJrOvBrZa4ED/\
vZEGx/aS9FNg9J0nkjoOnyM2nVozArglbL9XI2blZTUyPyKdf95DqKDj3n/thYuoaf/\
7e4WNtYP0HsB2VhrVx9a4l43EzyfT9vJc+\
VG7ARpWE2HIjQUazXlQOTEDjUG7p0LcMidf9ZG3zxla5uYzUdG72vzNeAsOtppw49pa6clc4lpp8as\
d2VqgVLpn9h715tpExuPeN9Q2sSlF/VasOhpv4nFYyAW/\
fYZbdImPt8qbeKqNywmw9DXf5J22sSdJ9AOq56I0FAsQ+eo4MRCNf5uMtSFFotTrN6NYSoIQy8/Mk+\
ej9PLEIa+tiRHInqB7vlEHo4plf5Pf4F2oPRC1G9RKIZuzLp5tGornn7c/ZRGj4yWLl1/\
CSKFrnrSU7LUYjX6EwJ7aAlJoRu/2saS/1qr5I4bbh1S5wWe2bqHdpGOln7gjLxs+1Lp/8Q/\
0Y6WPhGhoViZlQOaxid3rNn+JURc3Xr5b7QQV7M+3EZc4a4PSFzhcRpIXN392skSj6uZ+\
rhqO2lxtfoK2uIKh4g0xNV/oTxRqLjKhlhJXtRkVm+\
p3D3kyMHxESAde7MuxlwSkCPndx9s48jB44aQI+\
fueXTesm14Hm3PLDssz5Ivlf6d1N6yZWbyNBV3MfTnYKp09es1CF/xej8kFdZeeloL+YSDLUg+\
4f4sSD69fFueNT46ZWd9lbLT2Pcbvj6PjDQ76ZSHSEuzDQ9iOoyGNMPjfDSk2cEIDcVKs3o+7cD4/\
Zc4O74g4/g01foPatMDSxpXixFK5a3PMCMlIhNZcwd/0hTMXU3I6i/1tL9jxl6fAbUNbx/+\
fh3EZMAxFLrlIz5fPwagxBl0DM2NmwNsaaFbAd0+iMFoLKSZX39Q3rhiz2oSuLbDQ5cOX9yd+\
6TmNE17RtNEXoFBFHUysZOJnUys0UVcJoK+k+nS7jlXe2B0MnDryTMHAL8d9cxs/9kMCc4uq/\
3kRcM/6b2sQcf0X7aMDt9j8wy93vr0vi/Afz9z5L2Af/N3KG24MMbWAwvjM4F9Gfcb/\
J0WdA3xeX4ycnXtFAo8DxBdGjHP3zXe3zV/A7w1G7EGfC+geQ5Bbwe+\
F0Bkte02QKTg24kvCfA7tl0NFAmsi4IZMbUhc7mzvDO6MaSThh5pz6w/\
acY2HH2IXcAlh9xck7UZuvfhe9+Hd8yf4Xbr+mvslyBD119jZunv+mt0/\
TWKOc2uv0b2Hej6a1Szdv01CrzxXX+N/XeBuv4aM0t/119j/N2rRnf9NR7N/er6a8ws/V1/DYiXu/\
4aj+Yudf01Zpb+rr/GaCqmR3f9NX6xuo4Gf3f9NfYz/Tn8nQZ2/TVKOK7GrF1/jZmlv+uvsZ/\
pzxFXaVFdf40Sjiub3WmIq66/\
xszSD2DAssXVotqs2NDxWXtx2CC1eYPBYHM9hwbJExo19Ygfd8lieyftksWwE65P3TUTmbn3Dt0D2M\
FxozLxuo4rJRxuY9au40qapuu4Us3adVzZz/Q3blbXcWX/3ZWu48rM0t91XBl/\
96rRXceVatau48rM0t91XJmFsWjXceXRHEjXcWVm6e86rjT+0nVcaXeBuo4rM0t/\
13FlZunvOq4Mju46ruwP+ruOKzNLf9dxpfGXruPKL/O6dR1XZpb+\
ruPKzNLfdVwh4MjpOq7MLP1dx5X9TH8OpkpXv+u40rcNu44r+43+\
ruPKzNJPvOMKNrSYQvYztmOZydAl9IaZbEnRgM6CrfxfkTzorh7kfhGBXT3ImaW/\
qwfZ1YMs5jS7epDZd6CrB1nN2tWDLPDGd/\
Ug998F6upBziz9XT3I8XevGt3Vg3w096urBzmz9Hf1ICFe7upBPpq71NWDnFn6u3qQo6mYHt3Vg/\
zF6joa/N3Vg9zP9OfwdxrY1YMs4bgas3b1IGeW/q4e5H6mP0dcjU8Q7+\
pBlsbuNMRVVw9yZukHMGDZ4qpezumYWUOMC1OEp7bgngloFVA9t2L2Jht5zqnRCgSvB8nARP4cYEsL\
3Yq+w2zkcoCChIUupJlUdVDeuGLPahK4to+2xCt48H1CoEy5+gwzl7u371YeUN/iucOTzt7Ld7/\
UfuX13IbHDv+kt6RBB/CXoXKgT9j3G/jveCXIOeicP913C/\
PFOKb2wOLAIwBVfWNnpA4ulCM7t3alAEEHq8L/r0qSVnPX2W1/\
cxokkWZsw9H85skaRV02cVdVeT9UVe4KBhdwFM1Zu4LBaZquYHA1a1cweD/T37hZXcHg/\
XdXuoLBM0t/VzB4/N2rRncFg6tZu4LBM0t/VzB4FsaiXcHgR3MgXcHgmaW/Kxjc+\
EtXMLjdBeoKBs8s/V3B4JmlvysYPDi6Kxi8P+jvCgbPLP1dweDGX7qCwb/M69YVDJ5Z+\
ruCwTNLf1cwmIAjpysYPLP0dwWD9zP9OZgqXf2uYHDfNuwKBu83+ruCwTNLP7mCwd0TnP+epJ8euI/\
W7gnO3pOlsZBftSc4C4BrWxsa7aremuGLO3vvDfxlpchPG3T7fnI6sA8L9tGR89H9/\
c4HeqNRn2FGno6kROvurcj4tyLNhXYasNOAnQas0UVcA1YDJoG7Ozx+wzB9j0ap1QRv7+\
XA0sa9lsRe+/z3XjHub+UIaZJOwHYCthOwNbqoC9jkDJsH3N3hR6hrhulrKWBn7mEtiPUna5/\
uXtCGbRrLiNmmCE4RODzDJhjnVS/T9qlu3uraHk7UPwQ4pPtkjWkmMVaj95ajEwArhmk4BJ0i/\
nuDiT4+MXwuh6DlxaFTfMYjbd5lrgbuUyknDzlD4JkKjUg0rin+JB4vBprOrF605Gls+NC/\
810sxAVdkftsm6dUU/NG8lBj6+IFpnKhzpwkdqEasz4ZvTaTFOiHP49L3HQo9TdLV/7L8H2V+\
scteOHUTZtb8ILNLONZjV78W9hoKNUl8jUVztlyMO03S4dw0pzTO2oRRj+J4DD8+WUIYf3p60kkZ/\
3xcJLbVYd+L8s9VI1+25avzc7n/G1/flwLzn/DsVtbJJHwczBugpJILlMFe3Easz7+\
XEwW05ATd912P+m3jZ+6A+t9QkJO9J70NEwkFJpEkiPnBkojHVijeONjZg/JhuvN17fny7Qf//\
CEzfky7bofXPZwvkzb+K+fROQlJNO+838/OyoxrjF62YVzkXNeDJzVB/\
6ETlLwyad8jTRSevEtxyKnTkMCfuRzT6aMlHorj8Y0KAkJ2Lv/nzEJDnQ4KoH+\
umSCP780DlxSo3Xdd4edh3e/ZP1h2bL79CgXpdTeeOmMypbi6XdCKc+ZZgL5HSTPT3vKi+7Nl+cv/\
OgDc/Pl+Rv/7TnIrV0MjP6nc4feoPVHHwSc87q7d5PBv5t3Hr2DsvT/zD2/81PK0v8rFyzZSVn633/\
FFXMoS/+5z74ZkQOFSv/GrO8XmGUOdF0pgf4c7RUV1/\
lLB2ltCuRNN739c00yKmUTxfcUd8pJpbjgJke4DfxSOKWtNdwJliNWBhSjltIz66TIYedqFT96zk8P\
ymGeavS3Pnjd/JyrWo3+xm3/sjvnYvTdIMfPQ67REmD0xjVFXq3GrGv/\
66ZDc8BNofRXsEkbo7z0HLlVExRW0lt93qnPzoF9pdK//Ztn3Z4DREulf+lrnoZIDqBsd4H0v3/\
B1VlgvVT6n30GpqQPKpP+hrxfE/+3gwfJOj2qhSltmXGWiWDW1SRUJb/i2rSWwnsfFKpgmGYEvph+\
O2UVt0GpCsa0RfQ4ZG6m3wrDtBZaGKdVvsmZMIATgV5vlGIOwQCA+\
Xl61MFeOebCUrVHlgpYohV4EFw5G+3qfJv038VjEeQNZCyOeHq+dPga9beQKel9WI/UTBGxZ0+\
P4MYIxSV3xhmLoTgSxm3/\
GCTXykjDGce4gISpm3hLcOsY8wEoYydDwuxN3G6UsNIwwbGlkLCAK5hpHWciSGlEVNKwhbduOgaRiI\
Xawo1ZJ2fDNDSNsGLor+sY+PNJGdWwQ2/DC/\
72ZEh9Gum4jroXk3MQUqikCjcmMCMuIVG3dIQuSkvsdxhGmBIBYISfeoGhGshF/Y6JE/\
4oGxj03r7uZcvy4cDmy69A7H0IDuAObQAO9O5+yTGbqACAyv+jnI8BB28QQEVD/1drCVc7ahnpSWv/\
eMO9CpiMWYWthI7unwqmhQ0nEwwMwrq/98ZTj19KWeN/\
5kWXI1YNDY2POwYK1fhNxbBv1vOXDRLXVJlRqUxxyawMVoyxOpg0oklHNTKuO/\
oKggltnQ2wFPN8Qh785JTgwuqg1Z0UTmHu/0ngx8nYUs4poZXVgjMECwOO/\
GR1ch3sTW2kD8onyyCYlvFcKcuZCdjHIasFPPyV48C5YBwyyxA9B/n6n3DxXAQmQ77+\
uQ9hjoODAZri92p+g+LvcN/VxD0LG+l1OIUs8Fnyarg0TnrBnQz/\
DbmKJAIHfZ4UkgtphLCoYUAijJBYXQUxIZl01mMnQyKkULk7TRCU0QjCWIZEdKGf1sQ4txbF2DTiDN\
+7azeSCllonKEx6yPzMQfI0jLpr2s/+\
PNJBY9ER3FEgC1KSmWVCAoIhkZJGHLGlPdKBsSAARQIGaVPSKG4YkrrgHLycVG8+\
lIbz3mgjWP5exAqSuZrwFNCB30kLQJtIFCUWJIHDBeAotPZkKh32IK/\
XJ0PhPAUCQgI4RngABDqzTrqPScXeGEBKa4DLPcxwMAQhUQD+\
CQcHSCCFgETC0Ua9iTGCRYBY8YGrkPWQgP0xCsmgkGmhVGGPuaZ0jyGsLzAlkIC8/Q+\
vmvxSspIB3f80EA6eNpmoUinMSsgRwdpWD5IcHLLqAAeoleAOW/\
EoL1QsVZUoVNcKW64t1p66xzmRAGAV/\
qC5875YFc5pdvFgZLXKCCcIKEEV1oazAiAgkHVjwM4iphMCo8+\
cIByRiIo8dHtwATnzGOJKlDWSGRTK5zwOmwow1Q3EChKUoxrHzbZK4F9EooZPfyea+bl3Nlq9Lvfj/\
mNlg3fpypXyOqAga02QVcoB97W8jhhr2tTcqZdOBClHHYYNGJOlQM25j97b4XSFlN0k2SWMyXCpQp6\
W4fFCMxXQSP2VPlXpTVK8ygiSWeeJH+\
YFZwJKY3A7EMSkahKqkphvDPaY8dCIyh19U3rETlPIyjVW4d5kYCODyXQX9ec8OeTJq/\
DqmTxMuGChDaC8SFMlWSFj5mQUjuFYgQIT8WfSuatZ9z7YE8j7iI0+\
1YyxXT4cvSqImwNgakURgtcpAIU46Y1lJriOnAg5w7PLsQTcGWMF7I2Cbh4fg6EnvAHpxB6wguuQOi\
pWjzTJigGa4wdiq0Wc9Uhwo0IQEPGuCkWxaSBnJKjlDkd4DyzaEYZDdhU3aiglp2XxlosjYoGaIq6W\
QW70AQby2DnQgMyJReUDefClTRMEkZMI1xQNGAS/iiJBkzC614UCpMas2J1jvsd/\
VYMEgz6i0yATkpIJoRyHom5VX6pIAY1V1qHwQZ1LWEJSSo+\
6wm6Odhr0fmVoxWmkZTizAUTKTC7QJEUFHrrm71SMeMM93jdDSj6ltCfsSp801gusFIfUE5SysbWPO\
yodvhWAcG4hMLCF5kLYg2LbEJhuedc/GdIzBsKyx11G+\
aVWg7QlHZRBQTMtPLKy2FfSHl8UTlwcvxRc4aJLXA5lX8tQJBo5RgjlKEd24tc7YI8MSY6woNcIB3d\
qzIug5iRYS1Wx/PJsdlKXU6C8MqJcN8c/mCVRIivcg9oq2TUIE4jayER7qtMdJuSAD32tpZG4G/\
e7D9E1BWNwN/3BYYageK4JdBfV+nw5xOSGQkYq0RUI5lVnPOAGYceRA/\
KwwD5nHImSHmGhRsgtJhyd2N6qGVWBMbFrG4MLE45JUVAUD4GIrPCHAOOQs5i1rDw3GP6FYOKsdpOs\
EdF+E+eDz8/xwvK2sLL4EDwEK/yCcFDvB46BA/jqpwLAsk5aVTzsEq4/\
IBXJ4aNFPNSaYa5dWkAw3T1dHRuaxb4BUsXoIEKk7I2wdC0hjO07gQNTJgOJkAozT3j0QahjAgjjwf\
gwYJFJRgm3mgAwizfIQk8OOLdIg0UiFcdpIEC8arnhFFg4uJDBmntx0GldDErSdQStKZhl3Q8xmCdU\
tK2qVxQlVCKQtI6Z6WXmKTEwqwxMJtck7H2QducNR6fKlouY4AYi5ZigVahXYSn1mvrWuSsZcZooVg\
rXjkBirXipYChWCveCmMZMPqO7ZgHccXw9d0bDQ9akDEfYK4nE5qtXpvIAG4tDyidY5eTRmw23droE\
/XWx7fFpHPaKoBlpBEmplnkPVQuejEBX/\
loM2uBLYZOeHYsWiQRns177EAjUouXv6QRqcU7LNCI1OK9wIBWeiXQn4MWEyiro8UUqhLSSq1i1Uke\
3XFNDBTHBOSktQ/ITzrG0GecEGRM4WgZpIuXXHETZX+\
bRgzxusuAUr1QXgih0LweDDUGoRYQgQ9i2kiO/\
RhCjdlYF8ONGdmI0GOHvOpgAIbManYBoUm8xRuEJj/\
5lTZoMl2wcH6x6IePgfJwEFTwZLwBsciJEjr8wzs08EkDUKaj0LEAQlD3yoW7hcWlaGDKlDVgYuxTB\
FgZ4wek63NWJm5MGRA2eojRQnA0cGWmr5sGssx7qU0CWmbV6KcBMvE2cDRAZr3p+\
K8IyEzSaeUgrTCwYtaaYDrrVJC4SdWAgGc+\
PrRSKhVhbhGZrpKwuIpvC7zU6cFWjrabdiVZJkzEjTbgVgyGoYmMESmb+HiPeTRoiUWnMwLbWCLj+\
NolUHwab+oCtlJBe1ZC8Wm8uzcQn+\
494xEMXB6CbRbT0TYRxrqhzSqBZwC16Lhm2rFINe1Ex2zIQiOinc5GBQvXW8VUZnyi5MVMBeEnK78e\
JjpphLQzPa50gtpj3/aQCGrn1RWmEd/GuwLSiG/\
jXckLjW83Zv0C8jam71Yqnv496NuehC9HIuLKScZcUKWeGR0gLx8Kuk6P5M5anXyhwRzVWDQbxcQuw\
lofNHYE1W3yNStfcVVowzjnDfqsAUPFWXAcQsX98P/4PFMMF4+\
vIwg98EmFwMZ1V4Qg8oqVX1iVD5Fv+/\
LyFhD5jJ1tIHIyZBTzKuKzYBkMPRAoj5X67BDT8KSPBZLi03zqMDnL70oDJldyIMaBAg/\
LmM6DWTE0kHJ6tOil5dzGwsAKy3+nAZX3NuAalzdCAyv3gf+\
4CgV00PLY1ig00PLJh38SyWalgZbvvAZTuTTQ8scnMK8adbScsON4tMy1Ed7wGNa3UgyV3huMECopA\
4oIaDe+LG4JlrPgLgSWU+\
oBt9GdFJB2wNttXjcluJvjfsY8yBmvqiCkXEnbsYWzMag8Na6hOASVX7T6TQfkQ+\
WbfmtVC6j8o8UYl2BQecr48P+SWwaAzvL4qG9VhZvClAnoEi+aQAMpV6ydE9OnAZWrl/\
NaBeljrFECMz5pAOW+Fc60cIHHnUNfm9NAyinRamxKMg2cnBIUxta+ogOTp8b13aMBk/\
m7t05QhsnHiMWkYfKZk8Rgch2SwJ9P0nXVIK1JzwgTo+DCGV6v0FIHzcraYEbL6Glu+\
e4rK5EWSuGtPu1MUBlaO8bxKiVQDm9fhQb16VQsC4K5jdEU3pxXY1gKb0ZlTyyFd3y7XegZ2GlPedG\
9OQKjGr3tz4/LYs9q9GFfymOGarRHrv/63srh67+3qI5kRtvoard0snxTHXdpuGQB8wcskJdkVOpq+\
vW/xnszJ0ksp6ovMh5x0kjxzczJIJTgO75mAo0E36yWPyTye3vbv3nW7Tnul1Lp/\
8jnnowoHhpZvYdwTHEWmtXbmBWQPqDTrBj6czBzQpZ1zJw0ZUyUNY457WWtlPcgco2uUBargwZYg2V\
bYKA56+ka9u6NB7TuY6qo1QZ90AVh5nzEDaHm3DoNEGjOLaUPoebqYUKsWaHRQB/\
27E0o5fkI9yeEnt+\
25WtIHjOEno9eg5W3h9DzZjSbCUPPXMb2RlonE0sKKug5XbWqCah1msXKxKQfySVLNye3gQZ+\
roRchgeaDoDOyNCmAaDzCqjRwM957T9pAOjV5536bMoA+sW3HJv1PqdU+\
rccjGlaGgAao6FYAD1Rn5XF/21+\
jaw1CzNxdvz3Ji3VrNejiAjAzr2H0dETwD5goy8agNb71jIbPZ5sa2Lu0KxN+p+\
H7sMWdGVzh1dWO9y5tWWctmNwnumv5ixt3H7ifSqmb+E+\
QoBUit7trQ57DHEH1za6TipMJRBcGzK19tH/0J7hjQSii4P059AA6IrBc55Xo8EAu/\
KkVnt4YSuGWQBcz2LEUSZzE7Eo0L7DREwI+PNjGKSuPe4AOOzvl7SQwr2Ll41n6OnRK9EbMw/YtS/\
v3TUCvPBd4rxwDEo/CV7oHYFeexL2M/z5aJX1P7KwRvHTAb69r9dGK/383N2jtFJj9IPo43/\
Aydm7fT52FvOB/ZyaXmTpp9R73uRI6FA8/T88jLTG6/\
37DuwekuDy3rMRGop1jDU4O8mGAwfJ6veqVkJGN78dKlFYpQx6r3SsNpXVI6Jv657y5E/\
nC6hZ31p8aL6Auv6G8xA/DBB16d390Bzk0IA4S++30CNeDBzTptW/RiUdp7f0qnd/gLLwY1t3LaAs/\
K6/8anIraUh/FYsmktL+DVm/UcUIhcaCahLJvjzSSgtrtG6a/\
i3va1LsLODZPdRi7E3fJDsfuMd2NyQ7H7z72PAFZLdd63BpPFCYN8/MYsOFH3939E2OI/\
4n9g50pDGn9tA2uDsnbgNuz80pPFbERqKlcaA87Ga9fyDBolrAugqY53JmMwZS6w0aZiG2VzFTslCG\
azAYF0wVGSsveI5z89hw2r0VRdfdlfOpa9GX/DMd+7OuWLV6Hk3YWWSgAexDc/\
l4GiojGKE2eVfidsP33ZdjpItlf41UxsuzVH7pdJ/xJnX/CwHiJRK/+ev+yTCbySeffb++\
mZMApB46pk8mSNM//Lor0tJ+PNJ+NZcPk3hunrzg0NhmuovT//tV2Vh1Gr07pd+NAsRVqP/\
a8mxWfirbwfcvCML7VSjrzw+D1v0NfmwKirhcBuzXvZ2zItFQ7kc+bw8m7JU+g+6ZHtWCKVU+\
tkklvtFQ7n8+w8wwEhDueD2DmHlkgYuGaS1snek99YJwdhwz6PUJ5tJHp9KW+\
wRA0BA35ByWgrtrc2rXjIQw1DaeCm4yauoV+3kxnuPeEYOz1Sjr37J7yN1bqE4A+\
6Rg1pe4ubSQcM3oFqwkVzwWLfCEHGJpecmPpwTt7EsVA7wKHUl/\
RunwuYrtLfRJIWl9G7Y9X2k4CoNPxn7ukW4koafDMd9NPxkuFFV6JuFHL2XBHrN7dfb8N1FLTQC8KX\
eplsvRxoVQ1GX1x44iTgLIE126/vOzkJ/fUfKxoezsNa4GA0UMX/\
rwofIJAVee89lpGM0i977OORkaOieD52B3UMaumfT6ZjNRUP34DYXDd2Dp2sR1j2JdZcO0tq0d6KQ1\
t5rzqxRSAHXOEYJIbViPK/5Zv9Kf3D3cTkipW9ALdh9fQ4D9/\
3fx52NNMuCnHy4uxFy8uH5slC8CX8hAhVa3bTp/mMLvEyPxiaZM0xogUtJ7XiFsrEFMOnGWL1zf/\
j0r+aguFLpX3zzSQhmpeFVxBESDa8inoVTqFcx+\
9kNjTKkgJTp05BUVs012lQbMb0CVM69d9z82h35Kpm/5d0ID0Iq+U0nLszC1NXoV73xqCwEW43+\
hxuw2wipZDUnD51Vo4Hs0wLvw1sf+F+ko3S3fhezuGjo05M3Y3FiGvr09c/E5CENffqKZ2E8TUOf/\
u4ubP9p6FPAL0JKn+\
LdS5LmG2n2pgChNt4r5p1xiOEbNZHm3PFYWgsr4Qqo2b79NMZkBjRuv5WncUYw16axX+/GB+avzFe+\
n7jxzVmBgmr0Ye9qo3y/3MYeTuaZiW/KYsvsZtm48i7d3rL4owOPJPR32npruOdMoW0gaWjy28+d/\
ReUNfmVL56NNCigocnPPfxNpDX5a5+LCTgamtwgNNDX5EnVjXVgC+mUVEpj/\
XqztCpkLq97cPbv5ZvLN77tAKRtAKSx7znwG4gpDmnslVvvbGEuL5zTRmNfjV4fyIO99shtTYdDgVd\
q7dwjNxNWzr1rV08ij9xpqOSJRZdtp6ySN3/gEoQnaKjk533sANIq+X+\
8jrZxfRdCQ7EquS7l4c8n1q0VAuzNukCeC1u/Y3JogY/\
27n7wpZflCL1q9MNPFUiNCiirae1XvorkJkJZTXjGFJTVhL9qh/\
Jz8TJqUC8ivMbbUuAyvOKsi74MXoMSrlgz2/Ka3eflQLFS6cfjsZMk6N/18zfNy4GrpdK/\
9LofkX7Vjr8SopExhRcYKzRjqjErXtK00ArjOSo6KbOawdy74eZ3TTa1Cv5aBdLLl77ylTfn62Vc00\
J6+ZjnvG5nvl7Gc5MhvYzXj4H0Ml6wFHg301v6pq/voKJpL/vL3cge09C0eOYQDU27+\
oVvJZ2bvPhU7LE+DU2Lv2eloWnxUpg0NC2W+URa06ZF1YzhvuFrledeMDbU/TfvVSpAQL/\
kj1JSOcvzYnXjLGpIF+N6HtLF+\
BskSBfjdeIgXYwXJods5IdQzQ3YyFXc03EnhHNGEdHh1d0aF64loc6zUrJpKPZzf7DjPsqKnb3uP0k\
rdrxQCA3FjtcYp6HY8S6lhSr22XtJeMF5l55Ticv5tQ8Bv47R6d6afTPvW0CaK5GE/\
WFIrQyPa6iywSVCYfH9tIe93cCnJ2ufvnCYeJiSucBujHPAANQPE76PlK1t5oHiv4N7Vp8a68HU36a\
d406oueSde4+guRk4ReBw8N4B1Ixw6jxSZCmriqxDR+\
whTNGqobNrrveZyGrg7Iz70L1cMLx2mKSV6AcT9q7v9c5a142Khg3oBNB5Xj0bGz0BnNZHgYtYyh1o\
tsLD04OAVn6D+LHe3mvDxPCmfewbbbb4RjRjHbK9zkYPBGqAFC9AsQfSmPXoh0jXo4Y/vwIhrH+\
482urWHr88HlPbDmkxV2aeMLSFnfppM+PvEuN0V+6c+\
TLkMYeR76gcvNWLSd983pHf49Y661sUQx0hR08mXpPq7Wbh7WdUwppeQGxz+\
YT3oyMhtjnlpcd2YJ93vBHD7ZoO/A7T8YWDrUdiIKDCrNt+gMswE6D2b74KizAXiizNWZ9//\
l5iLVQ+uHPL0MI609fb0/yig2PDMmJpc84alG+nPjQHc/\
MyqOtRh936RcRlzZYKOvDH86qwd1X4RccOEpONEZf//fYNkGFsqI8pSJVNl/\
8FWTXaEiVdZcuIy1VLr8HKxJIQqr0LkFDQyR81vDnUxyx+ki9VOCssyeHZMOaW474TLYE7Acl4/\
NKJxn2+AXMr7UfeVe+MNx6ztLD84XhHx/414/kC8PLnvKtFnk8N38Gu+\
BQHs9Vr5tDBpCdxJ6EqD4aovPK524/mLLoXHPiDtKi8x+XfIR0uO/\
TfCfpjFncek55CvW0zQ2vn4vIcsWk1M5gBQkgJVBVWrfSM2WcVs2H9rgW6P+Shf/\
XgosWFdGr0oLaWsmdxoq3Q7rh2pPe+\
O183TBx2xWjgHJj9Kypd43SDY3RS5ftys8rSaqaiiZZetwPnkpYk1QpJEY5K631yN2ioVNmLVr1OMo\
6Zd0pH99CWadcsfOnpHXK9m2HIRKt0BSSuoyFP5+\
yR2q5laAm9NY5YaQYbltRDYo7MMU910pqzxhvUcEn/VQKK4SSUmbKmGnSpDRCcK21yK/h06+\
zayy3XmJ5cVBtgAv+bSNSZxeqDbBDPw7xcUG1Ae476jdaVLfFTa+\
DgdF1hFPMBQVUjZJOMBezenMgV6kribdBeGG118YpyrVwq4TowGTeMWWxUyFRaWBvAx7nHMdrLdMoO\
rDu2NWPyUHupdL/SnkJIhppFB347EX/TKtCbg4WSKQvG6S1av6kTWB/zZlqzJIsViNkkAtB+\
zKD2LrA95PSF5IJxTXnwdrNEpHTH+\
VSGW6M1K3M5IQ0hOHeByzDNIY0AEu5koKWm0CqHK6ehxvNVdEkbpyXjmEfBEsX/\
PxHSKEyyHyedUdvlPncGI1HvJYNX8C9+\
E9qFnSzYkTs7j4iDbDQeyVNZvfushdjAgbXASEzzB81SWIx8UJZ42XgpqCMEV4iYZJXLjsug3HEgoC\
0yLHQMM9nfWoLIhVomOeve2D3AaTM82xIUegLj4ZW2TCr6Uk4Paoqb522QnnPVeCSpnqMS+\
OaGSec9kp5iTnMIRARfzylFA+\
GvBaWe57XdWRapHLDuGUqwAHJkO9iOEIEjc6ctdLKPEtiWmAI5QSXwThEbRAMSFjpOGNKC0TQQEDi9\
hWXtgAS2x9u874zzhD2XznFmVdWOzJvPBOINJpZYQxTLqtQZalrOSixAWfhDJgKmBhTqTTQQeJLHiQ\
Gc+GABHY0dPABD3xhAt7xBlsLCXxQ1Q9XPgg+5RkigGgghbve9XJEJNJACgccgNlvJJAC/\
Pm09csHaW1qwCTnODfBnAuqUxssFpFgAWdBdigpmHMW0+\
1QNKISpkppzTmTxmOeiUngt3EJ0bsotGcBGWBQBgpIJAMvKCMmA4cJn2dJVGd05+\
4XnpnDjQPhXCmtEkZhDhsoOoHHMqDoBJ5GBkUnPvV5DHQsR1bgAwRiPOxwU6KWcNsBHaAFV4wLHwth\
5ODbUteSlLMU3sdLbgTmh6AR2Ug8p4WPYiIl3eRYAKUupvKKam9UDDphayER3Oh7VWLXDyU4mkJFI9\
Cx6dx1t+YYa6XSj3tVCg10NLHSQfdmecZLpX/DvlnrkRkQt1hvWdAwWkgxXG5pGhxJH10PgbMMD/\
ICUUgQOErIyuvwSx4gjtEK86pj6EgYHniaaWbQkA+\
GjjS34ZNeSCOw1HoAHSVZIm30twRE6DAkiCElz7yJkSKHrBNCSqu+\
9TbEuoCQ0skPYNgHQEr7PF4DHpfir3C6ms4wY6031kmOHQIdCGS4CjBdKYtnRNCAQElqOOlNYA8Z7j\
nmQKWBgRI69Z5zr6OTFHO30AFBAWDrIPUsDzeNMAjaWwdQBtvdqyzfdaEr6T34J1dmedNLpf8zCzHX\
EQ04BFA5SEPNf3R6HMwD2lBGOKt11JcDery6mlHLTsXchiAunPOeOTS9o66fqp/\
HT0gXQJQzJliSWqGuGygGFX89Zay2RgfWCKrRYImzUBgqCW8fjFdhw485zzP6pn8bzHhpvY7VOdEkW\
CgSlcSss+Gz3jAAgoAMPR36ly7AACaFxnAAFJf6zNkvXZpzb/ugH63KAiW4VKcQYLMSlV/\
MSQHe2fL4IQHCoOri2wypRJCutPNcUjg4wNtwH7WVHC/dO0lmOVPGeOvjGUWvdZbRU+\
pyImNyFmw3bnmMA2GHQyOelcSYkJ4Jy7S02Ls5EiGtSrAKHdScYxa7ZTSiW27F7yGivtDoVvOZ0LEY\
xDqYBP3409mk0VcMElz50H2whKPA9nLQqTMgAgPS0EbZ5IdpneAT8IIIWtmp+\
LCoRYJPlFYyiCsdEY7SEmNwHFoZZZxh0sRHQvnQKu6SVz7gGy8M2pIcAlYpyTh6xliMACI/\
xGDV1LgsYwhW4U96IVi16d0/GwWrGqMdygcrhm9dJY1Z+D+nOZdsuE98oexS+\
YO0k1KwcMkDrqWMv6oQe0ynE1bHVHfS8Cv5fpkRAYAFrsKi3TSwV5UBHrjbC2sd7VTj/muKwDWW4+\
Y2CeDVO+ma90vKaOstt751F2W09dv/\
OkEabWEV1atq7nW0BTqfuFHKBVFtvA7chET9kpdL64grggwJgCj81xZJUfFDwhoRkElAeZ4Frs3KMR\
3wr0jGY+N4G/idoaAIiv1VGFBqY0zARAGPYS4yKPqXLFYuteLKx/IV2G+h+\
F963BbMqWAeBgyJwVYgAliJN+6T215ikhoKBr5P/\
ibiXYbSpq7Y3SZtqlLtQaPrcFtcfMlVPHNUNyfLvTVnmNoC11MZQ9wYoZQJdoXA0CKN6GHy1hnpVZA\
nOhh/6CM7GuHDKrjOuePMc++\
CxEF4nkYAMeVbWMeiSzvmemYZoqUuJgrjcDRKxziOxSIdJGKIVWKJDXZJ0A95xnqhK+\
n948WYvqIRTbx8NuaiAGonl0B/\
XafDn09Y5pBBWkFIpWws58O8VsLzoXjXgP4N8jBgLxm9YVZhGb9YthhXhkvLbPiPznyYNBg60VYZwY\
L5boVHvgxhxgT7lI4lS+\
KjKIt9GIKMlUfTBNAXrGyOPu6D6v3gmfhQnhheSwiChngZVwgavuaKBcjFBqBh769QIHnI8OgkimMW\
l2c6yK+hWEMJbALFrXywWZSMz0wlJnRpgMgqj9IaHVO2ZOab11IXk6wSHUws53VE+\
BjkooEgU84WU15IpTlqYdOAj2kt0tkgeYPxhQVP6KDHqbEORxLocUSZBhqY8fIJrBsTDcyIF8UnjBk\
TG68cpLUfPrWWixhy4Aau3RAQAGNWBjWk48vHHL066BT0lvtg0wVRadHX0VBsN346vRCXMub14dX2o\
eBuhWqZ4C5onfCPXEk9ACaMiemsATcLtLofljk3NT42jIV4xxaggkK8537u1cfk8Fs1Gm+\
0AoV48V5pK4DReNvElcO3v+/\
3FfEJmAiGvwsmAMgGJbAY6EhSKlyuWDRVoQ9W6ASFtfIy5tSzcCCYE32SxGqq1+\
FGxRLtIvAiz6sbW+pyEkzz8dW4UwYtwUcjLJwHOUnEhTPfsNKIEePFRmnEiPFmHDRixOe8Ny/\
QVyr9eIw7Ybuar7J6oKpjuDggNKtlLWFwIJqd9+oCg56Kq9Tcw3ofM4RadOlIH+c84D/\
nmWOG51ZFnlamypgYxFDCxiIm7aBnLB4Wfh8kPV62CoKeydEilBQ2YFfrDIbVIexZ5R4pGaC+\
V0pjSZgA+uxnJsby0fGFDbLNEBB9zOHPaJFruOQRjEOgXMN0Bp5HT6C2Pj4yIIUscwLINJBlMuPCpV\
SBDaQdUcOfBrTca1imh/Em6H30qTMNbJlM3SCi0jOxEanbNNBlv4auFU5oF8Q/\
IsUIwUsXMHIM7qMpUTTg5XtP2foOyvBy1xFnkIaX2+ZgfplC4WVd+\
cOfTzJp1SCtEAycivhRMGdEtDvFEA6YVlNaBlvOOG6lxeteYbmT8YGx0EHRBUOQOQzyTQK/\
Tmg41tdX6d2dRB/5QmHwSh+JlDPuAswNEyC/RnMnM4LoUO5kZjk7KHkypzUPFCDHu6JCAfITrv5+\
fu5k77SPtAiQ9+5DzJ31vVXINgsRqw2aAID8sCe7BI4DE/+\
Yt84Ga8BINEtizjCxBS4n8Uk8ghjLEFJx9Gk6jaB6Op5g24TTUV7HlG36eZmxOZiPWeAOb6hEKLA+\
1mNLJ7A+/lESicB6Zi8HGkH2jTc9HWn/TCPIfvk9WHe7QoPsjVmP/\
t5If1Tx9AOStE9DAqm1TAEIdQaYGr2UWgVNarUeitwOuFLDX5UOyDQCTdmqGmF6/\
qSV4MyaWLQFL7AOIeuk9CN6sYYxJzzuBUZfJakgLHh8GiRZe2TtIsaVykiV6YoYQNY6VhJxznq0XhC\
ErJOAUwHKy4DoLbZaCFvvWv5jpE80hK1f/\
epvtsDWr0DRMpR82k8LNtzG6nscKLJdHjdVbk4nYgtlHhs0oG5OQnA5XFoTM2lttFyw/AY6cFmK+\
Exc6yhP0LYshOByzNsy0gWzXaJFh2jA5VRfwRkjg33MJFrZmg5eFswrJmM0DWMbQng5xjhkUCYSq5B\
LAy9veuft91DGy7+/BVO5NPDyVQgNxeLlOiyBP5/URc0FXSEBpuMDehk7hHg+\
VJAyHtgUZ46LGNuRVjLtMH8zQEoC1dy5+P5AC+\
fdCLiBpjdEp7iSYRKTXsu0zq0Vygbx5kV8Op9XhXcAKOWk9UIZDlXCaEbBJyjFIa+\
pLJbhIFnqH8HRH0IZDh+\
645mH5vBsNXpiyyFZHFKN3onmQ0CptsliY7GYdbiPNr7oZmQauaX7GsBbVEIsplYL9HUwjZyIVGvDc\
Ma1UcLJEWk+k2TWM+WdNTy2PYzmel5fpFLXk+\
1cp5EVkfsAj0ZaRGZLHxJ5EdWTj5g65xieY0gjReLK525H/\
NE0UiROetsKRPsWmiLRmHVyDoavDymT/hx8nRDkML6WlsU0icD+\
TrDhV2sVQtXM86BfI3MpLIcSQtfp11bFUs4xtZ9zjpUGhcB1PjqGsHV6b8dskAYxt9BbkRcHrecmjn\
/0hj1cyyiHiiYPB0DjvROxlU5+\
ddIqeVjrYCjxYM8gP4Sg9XGXfhFpVghC6ydgL1IhaL0BYQccWk8JrVwsYKFjtX1FKtnYaOd8sAy4tX\
iAhA6wnjLcssC0XOhY7590o+\
RkLHMTpIFWwWRzEuNKOrg6K8uDBq7OKwVBA1Xn9ZakA6qnTHyrzhUa6KEBqtecuAPRRDRAtX/\
zPNKg+jvziYHqxqx4of+kMVYPEgxhUSk119YFOBsw9MjKs8oJ4TU3OuaFoFyH5XgoZryKT+\
2MFMpjAHIS+HXlErbMSxlTvA2a1YVmT2flXmM5Hjnly6Acj+STyWgkjiZ5BCggBB/xngpK8pj/\
pWf1csRJNXrzCW+\
encO81eiPfSOPVarRH22VQL3XoAv2mAi6NpaZI5BC3fe5c2O5kIGBPKPdGbx6FhsM04ARwuWLzyQwV\
yKdrJAstzWNrJDKEM0xF2ikhVRleMZX8aCTFzK+UwWhvBBrvOQmpiBllSoqdC29WYtWPS7H7VQq/\
Rvf8hNE79LIC/nhjzHcUGheSGPWZyI09J2F5dE/UZ91Xfzf5tfIWlPrIDvCPR//HbQJetej+\
K6OdarRD6OjJ4B9wEZfNAA79q1lNno8ACHwrHOHZm3S/zx0H7agK5s7vLLa4c6tLeO0HYPzTH81G0+\
O2M9d6H5O38J9hEBg/\
vZWhz2GuGW1ja6TClMJuEKGDMZ99D84mtac72ENivsLmKx974XADmxscyd7u1sxx0LgKhYjejIvXrH\
hhoboxL0rgHdxcGUH1JZy+GzgiqCOJ1B+\
zh15IxujJUrcPGDrXkjoQt1C7UI1Zt2M0j9JgX7484AZMDj9gtoqTgB44TVnt+GF/\
7i8DS8snT2SFxqjH4+ez3xgjyNfU+Gc6x6kzTn3bSfNOb0V6D0kEdqFPx+d1/\
2PLKpRfATAWyf8564WIPJDH31gFChqjN40id0OiMsPezV2FkDWTU+gnTUWArt/y+7+7hOQCb/\
72pEgpnj67SfH2wUl0/+kf8NuFgmZ0LsWRaWF5nc0ODtx+4GDZPVDb6nvo2e1KOdgaM5LbR3nLq+\
TYfXLKCyEMLHeo8p7a1sRecHT/\
vnUfNE268yjkKw5SLTdsgiL3gMJhL0fouBo8fCR9UtxcMNjUrqRgopQXHvDE/+\
cslC84DnrH0tZKN5w+l1zKAvFx90/\
SUsoNmZdhdBQbKJbXUrBn08Cqibpe6ftGXa4qg8uaWGIfnjyVS0M0WO+cGwLQ/SdG7eMMkQbo9f+\
2ewWcvwT6MNCQI737tlDB9CuezVmYtCQ3Xv+GDN6aMjud988l7KR23v4UowzaMjuE+\
cRk91AvKCa9fyDBolrYun0XltryZU0QE+halBVK1p4JowzymKpMlDGYpSa2llrnUSfhk4iv5NCeM+\
Zb1HktXf1dR+cl3Pv+u6Ldy7MOuVq9HYUtWNt74UUYdnMDuewlHdl+hVMhOOaGYk+\
apozTGmBa6ny2q2xnnO00S6JzLveZVf//OwctFMq/Rsf2j2Zg79Kpf/\
6HiYjSCTTQXhhEKOWR39djsKfT+J5lGLrvef/fG0IbFd/Ofkvtu3KVmC9Ex5/\
FdJpGlBbvae630PywCFldffWf8kCSf3UkSmsCiikrHBfO9R9+8Yyr0ITVN6XZ1SWSv9/\
fPalWWZuqfQvf8OdWbGhUuk/6z8OyIpWlUr/DatGxs+\
Kpx83qgpVRY1ZASkzSMOSQYL7RpO2KralsWrwPcs03pZahv8Y365lWzW1lU5q5hn6FAPynV31mCedk\
8PCA1aY1ib2hhP55RV6r3nLYsQKg7xof3EHxpZABYXeXyKH0E+\
iBwwBpY1kXFhHpmdub80zpn49B6MUSv/ekJUzsTWgx4pVTFJYS2/pXYe/MAfTlUr/\
hX9zJmKA0XDFveZ+TDzQcMW9JNNtVCr9uNZLwnxJneDjV7fQBoBy6+3+9cMX5euzryz4wMPZ+\
qx3wynXIuYZmK701W9nwa1q9OO/kAdu+n5K9FIAWqz3oeN+RCZytOOh63cTVl29n7/\
jNOQcaairP1iIxTtpqKsrF9CO+t/5Foyzaairf52NybFC1VVdssKfT1dn6SCtQ6rh1efcC/sL15hX/\
mmOQKtGnzvvH87KER/V6Lee8Nnv5zBrPyh/1fETOawxzrsI+\
QvxTF7IX3gbqr6gWhrsvceXeHGajPs7H12YA1NKpf+0PduQdC8a3sUXvFcjwIGGd/\
GvvriItHdx6XLagS485YSGdxF/11JodYgcxZtU5CjFm1xFmptYcV87r5DCWVUpa+\
eslbHyKpYuDqWgpHp9XPlYCTd8CHFjAto5uT8di7VhYuJ1vp7GEQOkp/F4JKSn8bc/kJ6+\
F40CAnq677XTMRfI2+F0nRLuXGPWk659wcmEdXb/EYTVMU9IoQ2eSejvqkC7YExEry+Wc0NDlT/+\
tpd8g7Iq//lPn48kLdBQ5Xj2MQ1VXi9T8CuiypMUOniQ1orlY3+\
i2PpcDD3xSkpbKmss4y7IhaySftOCUTDPvdCxoWKLlk390BPz3njRqqJ8VWA9VvYNUAFrJQo5inedY\
lbmsFs1Gn/sADmK8Rf9QI34RgmVwdFLhy9PlaJqY9lFFbvWgzeohNv5qJQmCW9zdQTc6dhCB+1+\
PklmKYHbtQ3aHy0mT8MHjbtSaPig8UQzGj5o/Dl9oT7oxqx/k+keLYb+HP2fNF9N//\
dm3fiz1ZDRHESAiBWq23RqzNK+\
kMJPz8G1Dp9UBoMYUDB413NXfydfx697i0Oeg0M6Hn90COl4vLIOpOPxImeAju9t+LWJzUQU+\
wizi4Qy793zk5c9hrAG7930k007KKtt3ANPQ23j+ck01DZehYWG2sZoIK22k+qrm+\
1RY3nNmLVWDLeEq55eGuaElm2ykvMMb0iD71X9JqZJt7HYc1Q/pMzft/\
y0bfnKHK83AClzvKgepMw3olcOM9inAj4SUjmgx0gx9/LReIZJqPj+CcT2BzG5GeEOGtp+\
4imvOJGytsfzBWhoe/w1FQ1tj9eMo6HtT0BoIK3tE+vW64KDalp47o2SjrkmSfmhbyjYXqlyG+\
AD9wxz208CP0yqPLaQNRptQQvF2vEMOijWjr/PhWLteC1MKNY+f1cLp0//\
L1AvqQ1nfL8ZTSjh9jUUYUKJTFseuzqS7tWU5bcmEYIfodJpxN1xBwSNuPv3V9xF+\
oEuXnWKRtwdL21daNy9MSve5aHQBks5kCRp+/GQREgd+\
8fHDD0YkuTl8WEZgFNCe8O9ju0581FJFpyBYAn+\
DACCJXiREQiW4AW9IViy7qE2qfp4zxcAqlTVvZiQngk9BAJKuJ9Q5oCQVgiZWrVShy1jMwdIwJY8pw\
oNBIOHgGggmM2PfTuCAGggGLzuJw0EgzcXoYFggFtSNoKZvZeEF5x36TkJPfw/F81K+A==\"];\
\>", "Input",
 Editable->False,
 CellLabel->"In[14]:=",ExpressionUUID->"36d4ba1c-d18b-4155-a0d3-e97b326071bf"],

Cell["\<\
\[Gamma]AAMinus = \
Uncompress[\"1:eJztfQu4XVV1bl4nJCGPAwlJeDZegvjg6Hw/\
sFy5KghYbbS0UmsRFJBdIVjBlqK20Qu+wFYt9WLlalS06sUWES22+\
ElR8NpLawqtjX6iqMhDIQblmYRw55xrJ2evtcfYey6qOXPwrdaPTzxzzzXmY4zxj8cc4ymvPudlZ8y\
dNWvWufPCP9ad9cZzz4j/5dyJ8I8Te2effu4Zc+K/Lgj/eNmp5/XOWX/qWb3Z4V968X+u/\
haHrjvnj09/wxl7Dc7TO6s2Ik3We+Txxx9v/OrcON3Z1Xxz66O3htHVn9M/1zdmgydKc0DD0Y+\
vBz8OLHCQVHye+ler38DD4xd7j0eq9q7t3Fpg5xbtWtbZzb88PnpPsXnWNxe8s7nbwN/\
x78BbjtEGb/k0Bdnb29s2/IXqBu/ezdWjD7JBw0PonYMpQTijMevj2MpKprU5XwG0njs//\
OOVRzJ5rG4Kg4lB4s6YX/9jYyFzaguZvZu1QKmGDB4kdvdfH6vdxgEBAG/\
o8NQjfgwxYGOGzcDGj11S7RvAmh4ZvSaQrLpGabDsduCCVX+\
ZC9A685duhETfTdd2ZJPWj9vrCeCiDpMxL+tejjolQBLP3NZGYsCLWWNiCEH8SnX+\
8Hp2k7L1l44ddk+9Y+TUlUjZZxQ/rfnhgcjq7/\
3Hx5Cp65xWjT76dRghE8Do01Gy9wJGX7V8YYmc3Zh1rds+6pSLp//\
CL2LIFBIg5dGP36n5ZdKfI5wWzmqyfJM5gMMZgXh/gW7SvOGFwiTF1fTXXZe4ewPfe/\
bsNtT9qA116X8rFWs2Z51AaGgK02Loz7mcSVbX7fbTh6FM72NbR6q/\
xuiPoDdmHjD6J6OZvrE3exO6MffvxFZW6I1pzLoCvfEAL5RAf86NT5dqwSCtzQt50m9haHLz4jwRUI\
1eil5sCE/hbADhKUBTlnAAjVl/d0me6iiV/jt2jFRmxdN/\
CEIDaTyVWG1hjda6nVNRdPnyJS1giz8Ms5QglYXLgfnAaBxALQB28p1/OZuMgvuwoq3gjj+\
UmILLBhh7lUl/nTP6nrQ6L0dvRpODHnjHD1rAzysendMCfkZtn8/LdQNpHC+v/\
n65rnRI7lDm5RdfnYe2SqUfv1kkeBn+fNr6On/XvYwVRSesbWNeHnhsG/MSR+EQf+PuC4i/452jwt+\
4rqPB31u20+Zv3JgmzN9p4KJBWiHVDRvTOECHjGlcREwAo3F/FWRM4/\
7XhcBoIEhQwnE1Zr3sLkydzxmmrkD6H38NbdMbd30UanoDnvkRirA8+\
nPEVVrUSHEVbQdYXOEeAkhc4RgFEle4wxwSV3gACBJXQEywhOPKZnca4uqhZ+\
Zh0lLpxz2dNMQVgAHLFlcLarMCQ1OOzPTlAbLVsD/8F9PMukwhiDQqmUKjDq65ZDQRD6cIHA5ex+\
2j96FBSpk2KJCc3fzQz9Cs6EUIwX3AkJOnsRCdIlFe36C3Atv67dETAGuh4s4A1FLZ7ox5Yy98n4aB\
5Jz5NbKvAhIzDkO9IhCXfRDdNCg555nThJS3nY1Zr0alTaHXoTErgFLK9m41bla6PyOzKjYe9GHEEf\
TdU5a2cARd87uYYwOyrPZH9xWyrNat3r/EvW5meaI7AAGl8uh/58adpF07+\
J0q1FbKAXeJHWoM3DsN4JDN7x4JKBqjj0LdsFCk5rOj97WxN5OEwMqG5cTASjPPAPUOFKqdmnn96M0\
qNPbSmHXH9PPBejD1lB+dOsRGl7z/Ay0g4bX/hEVhIBY97Oo80VeN/\
nV026Fg6nsvXEwGbl75BdrJEpuPpM3Q+M0qlKFzVHBioRp/NxnqLPsYgqFX78QwFYShlx+\
cZ22M08sQhj5teHQJB9CY9aAX0Y43vPDIkZZ88fRfivotCsXQzcw+\
lCcKjTc0ZsXdT2n0yBjp1vddgvjQX/9vN7SQQr/xL/NaSKHjntVGCj0TPR8oRnrVzUPqvMAzO+\
XhHaRl1hUvzsvLLZX+a75KW2bhPEFDZuGFbsbnddw+3yIyS134rRYya9bvtJFZX13WRmYd3iqv4/\
a3TBA4sxWrHiUts1ZfRFtmfelG2jLrJwgNVGQWjrOSvKjJrN7WGgwZB5LqDNQXT3+\
e51qvRn9uYRtvDh48hLw5t8+n84xtw0m0g4fsgDxzvlT6t1N7xpaZxNNU3KXSjwOrdP/rxQnf++\
abhrIQrrr471sIKRxxQULq7tmYqxUSUu9bmqcvqtH7oAe3CNimq741n4xIO/qYh0mLtA0P5UX5i6X/\
XtoiDeeMQkVaPZ92YPyeS5wdX59xfJpq/\
Qe16YEljSvNCKXy1meYkYqRiay5gz9pCuauRGT1l3oC4NrhL+FqG96+B1tlJ0+\
gnFHAlmeDGOCGAnXOoLNo7t5O4FoWsx/\
jr2BzOYWqUvBcauKitxShC77Gj5d8bBO1WbGhk8N3ePtuKQqsdA8VHN7TCg2iqJORnYzsZOSTWUaCD\
pbpSvA5GTYDoxOCrKfZ7AX8dtQztD1nU6Q3XfvWfvKq4Z/0XtegY/ovWzJYHphnqPvDl3Z/\
Af77y0feC/g3nx7pd4KFM7Ye+Fa/HNiXcb/\
BX3RB1xCf577RXrXsebCHdGePqxsM7PaovZjbag34XkDz7IfeDnwvgPBr222ASMG3E18S4JdsuxooX\
FgXBTNiikNvRjvLPKN5Q1ot9Ih7Zv1NM7bh6EPtAi455AabqM3QvR/f9X68Y/\
4Mt1zXjmOPmKtdO46Zpb9rxzHy2lWju3YcM3M5JxAaio1w51zOrh3Hr/\
DGdO04CrzxXTuOPXeBunYcM0t/145j/N2rRnftOJ7I/eraccws/V07DoiXu3YcT+Qude04Zpb+\
rh3HaCqmR3ftOH65uo4Gf3ftOPYw/\
Tn8nQZ27ThKOK7GrF07jpmlv2vHsYfpzxFXaVFdO44Sjiub3WmIq64dx8zSD2DAssXV3rVZsaHjk/\
jisEFq8waDWU311DwkbWjU1CN+3OWO7Zq0yx3DTrg+ddd7ZA+\
LpO6VbG3cqHS8rkFLCYfbmLVr0JKm6Rq0VLN2DVr2MP2Nm5XuT9egZc/k/XYNWmaU/q5By/\
i7V43uGrRUs3YNWmaW/rXozSo0GteYtWvQUtiBdA1aZpb+\
rkFL4y9dg5Z2F6hr0DKz9HcNWmaWftz9lEZ3DVoKPLOuQcvM0t81aJlZ+oFYaZ+G8Zk+\
XYOWmTmzrkHLzNLfNWiZWfpxnJXkRdegpYRD6hq0zCz9XYOWmaUfB1bp/\
ncNWvqr7Bq07DH6uwYtM0s/\
8QYt2NBi6tzP2I5lJkOX0EpmoiVFAzoLNvWfJHnQXXnIPZM00JWHnFH6u/\
KQI69dNborDzkzlxNAoWXj65zL2ZWH/\
BXemK48ZIE3visPuecuUFcecmbp78pDjr971eiuPOQTuV9deciZpb8rDwnxclce8oncpa485MzS35W\
HHE3F9OiuPOQvV9fR4O+uPOQepj+Hv9PArjxkCcfVmLUrDzmz9HflIfcw/\
TniKi2qKw9ZwnFlszsNcdWVh5xZ+gEMWLa4qtd5WjtriHFhivBMlwdbZahMAPMUszfZuarTM42KYA/\
Sgsn9nSWXFgGWc/bo5RRqEoHnMrdG11KELvgaP17ysS2szQoMjaldvTXDdzhOAZ3yL63P93Rtzd0/\
OR7Yh4W76cj56J7OH4RyLOszzFx519qdbjJnV2QTvE2dRuw0YqcRn8wasRowUZsaG78BOK8noOTqW3\
kOsLRnzGooueZLtQxey7FZZ1ZZQtW0O4HbCdxO4D6pBW4ClHkCF/\
JTtRO40IOemZV6iaJOzHVirhNzT2Yx1zihverfmDs04lfvYEm+ifqzisOGf9Jb1qAD+MsQHh2HV/\
HuFHPQOXd3gTg7/0IAF/+\
XgItnxGUDeZI6D854D041d53d9jSnQaBjxjYcfWk9UaOoe9fc9Xf6FXB5xQtd66ICjqI5a9e6KE3Tt\
S6qZu1aF+1h+hs3K92frnXRHrkrXeuimaW/a100/u5Vo7vWRdWsXeuimaV/\
LUJDsS9FGrN2rYsKO5CuddHM0t+1Lmr8pWtd1O4Cda2LZpb+rnXRzNKPu5/\
S6K51UYFn1rUumln6u9ZFM0s/nkuT7k/XuqjAM+taF80s/V3ropmlH8dZSV50rYtKOKSuddHM0t+\
1LppZ+nFgle5/17qov8quddEeo79rXTSz9JNrXTS/Nis2dA1A/\
Jwa8bNnDYmJQepmMDsWTKqeqH26S4MN2wQknnZpsP+1NNh081aP2EOYopVDZ9dcL+\
5Gh5T719G9BCwQmKT90A8mvVJnpxdvH064/\
ClaqBw6z6vnYKOhhMvVwM0q5Q40Z8VTk8u8w1m3A68omo6r/vzoRWz4vG/7PmZ/Q7fjTtsmPWpq/\
kheaexavLtU7tKnt9G2v29E5RIJsAp/fjnKC+lQ6nlI56thSfkv/7y8haT8h+euynK0VqO/\
8fM2JagfuL5NCerI11Q4Z8s+tPOQ9uO0PVeH7I3RX6iZN68+K+752Rehrv+Nuk/olX+6c4j937v/\
D1qw/59v+Y/Z+ex//18c0QI2Xnj41lHs3xjNT8VYCvIJvfP/0REWmz+\
ECWQawmKtWExaWJxwBBZLLFRYNGa95Zq8+\
HSh9MOfT32Aq48sqVF8yu3DMu3Ebzx9fr5MW7HyxlX5Mu1Vq9+\
xV75MO4WfsDNfph36kueNkmmN0Vv+EsszWgyc1RVvpRPoe8Ex/\
0FaAr76psMRLUlDAn72K88hLQFXHnovZQnY+8U3MFAH9Eoqgf66ZII/PxkHLqvRunHNsFRbc/\
n7fpwtu4+P+zElpfbGS2dUthivfiiU8pxpJpAfQhL92hs2HpAv0T+xbtGOfIl+wdRnkHNfDIw+\
6kPbkFu+FDjpqCepyP+7tx+6jbL8v+6OE35GWf5/88xl2ynL/19cdNEcyvJ/\
7olYfn6h8r8x60cEZpsvKZP+\
HP0VVdcZk4O0NgXy0cesP7pJxrS24U45qRQX3OTItukfCqe0tYY7wXKEyqBi1FJ6Zp0UOdzcd/\
V9ZvL+HN6pRj/1pJMfzrmp1einC4Xg4iXA6M2bsJzkZcDoOpYo5mY1Zl33k3/YPwfdFEr/\
8RG1CG2M8tJz5FbRyLheffqxJ+agvlLpf/Tbr9yUg0NLpX/yzS9akIOMS6X/IwsvHeV9KZ7+E1+\
M6WigPGoJ9Dfk/Zr4v+\
0zSNbxkXBtmXGWiWDU1QRUJb6i4pjSWgrvfdCogmGaEfji8VFHWcVt0KmCMW0RNQ5Zm/\
GnwjCthRbGaZVvb6afTjkRyPVGKeYQDAAYn8fHizjllWMuLFV7ZKmAIdpHD4IrZ6NhnW+\
THvEv33ks51ZVoydmY36OyeF7lI53SjAlvQ8LkpopIvZsOkMjFJfcGWcshuNIGLf9Y5BcKyMNZxzjA\
xKmbuIRwa1jzAekjJ0MCbM3ca1RwkrDBMeWQsICrnCmdZyJIKYRaUnDFt56/\
VrEF1GoLdyYFZfRy8qkv65j4M8nZVQDD70Nn/jdfwQVqJGO66h+MUGHYYUpwbkxgR1xGYl7piN+\
UVpiP4SQQvIVBJQRfukFBmwgJ/X67TdelI0Neud85NL78gHB6gsvQEx+\
CBDgLm0AEPRuf83a66lAgHSVAp7yMeTgDQKpaCCAai3hakc9Iz1p/\
R9vuFcBlTGrsJXQ0f5BbggbTiZYGYS1f+/txz57krLOv+5Vb0LEGA2dj/\
sGCtX5TcUwXYdx30HiIHcAl8zKYMYYq4NNI5pkVAOj9pmK7oJgRVtnAzDFnJ+\
QEz9qOi6sDjrdSeEUFgCYAH4bL4xyTgmtrBacIVgY8ORXhhrXweDURvqge7IsggH8wpWynJkAfhyyW\
sDJ3/cdOBfsQ2YZouggf/+33rMD8R1A/v7HFmC4dB9kPTXXQfGXuDo+yz0LG+l1OIYs+\
Fnyarg0TnrBnQz/\
DbmMJIIH1dkoIbmQRgiLmgYkQgkJz6kgKCSTznrsZEiEFZL08SbIymgFYSxDIsKQoKkMxiO3FgXZNG\
INP/juziwjsFT6cV0zWSb9de0Hfz6p4JHwKF4uLpSUyioR9A+\
MjeI8nDHlvZIBMGAIBQJG8QNSKK6Y0jqgnHawaEpq4zkPpHEsgQ+\
CRVFCBDwldFBG0iLABsJEFbDhAcMFoOh0NiLq3fnQq+/Kh0F4kgQEg/\
AkcAAG9WYdctkLCryugAzXAZb7GGFgiDqiAXsqFrJei4CIhSINepLbJxgEjBkbuA5ZCw3Ik3ylwSDT\
wihDH/FMaR5jWF5gSyGBeHqf37F4JWWcg/t9aOAcPG+zUJzTmBWQo4M0LB8kuPLpqIAeolOAOW/\
EoLkw7ffhSnHDvdXSW+\
cwJwoAu6oveO6cD2aVU7pdHChemYBwgoQSXGlpMBMACgWl3wZsFCGZFB594ABljSTb1kenAxOcM48l\
q0B5IwmWWeGE12FDGaa7gUBRP6igfdhmrwT2UShotOC1pz2ac2ur0b1TMCy/7/\
CN6qcU6QCCrTZBWygH3tfyeKHvsgxQlWkXTkQph50GjaBT8tWKmATtvRVKW0zVTZBZzpQIlypobh0W\
IzBfBY3gU+VfldYozaOQJJ18kvxhVnAmpDQCMxFJhKKqlwdSGO+\
M9tix0IhKXfoP65FX3TSiUrjmAao4lkB/XXPCn0+qvA6sqtgREy6IaCMYH0JVVQahj+\
mQUjuFwgQIU6XfSuatZ9z7YFQjTiMsC1cyxXT4cvSrIoyNAaopHhhJBTzGTStAlXwAOvAg5w5PMRyR\
hitj0JC1ScPFc3QgAIU/O4UA1Dc/jNVOgwBU/\
zJoE3SDNcYOBViLue0Q4UYErCFj8BQLZNIAT8nRypwOmJ5ZNKmMBnKqblTQzM5LYy2WSkUDN0UOV8E\
2NMHQMti50EBNSVjZcC5cScMkYdA0wg9FAynhb5NoICW8/kWhSKkxK1b5uF+\
of8UgwbDTyAT0pIRkQijnkcBbck4FMai50jqMNah7CYq9Ve6v+\
LonKOdgs0UPWI5aGDBfFWcu2EmB3QUKprDEJGGlYsYZ7vHyG1AQrsJ/xqrwTWO5wGp+\
QJlJVVK25mFPtcN3CwjKVcItfJO5INqwECcUn/s/73kjUgAKis/\
9UGAXfzlAVHUIAQUzrbzyctglUh5v9HPuMtxSc4aJLXA5lZstwJBo6xgjlKEd5Iv85YJMMSY6xINoI\
B3mSxzCg6SRYS1Wx/PJsdtKXU6C8cqJcN8c/\
naVRKyvbxVbJaMOcRpZC4m4X5WpZVMuoMee2dKIAM6f/\
cdI8gmNCCCuQIFCuSXQX1fp8OcTlhkJGlOWuJHMKs55QI1DL6OnhTsPmM8pZ4KMZ1jMAcKLlSiNSaK\
WWRH4FjO8IbgY6XNKioCffAxIZsU6Bp2FnMXcYeG5x9QrBBaTjInGtRLhP3mO/\
Ba5XlD2Fl4QB0KHeMFPCB3i9dEhdJjy3FyQR85Jo5qHVcLdBxw7MXikmJdKM8yzSwMXJltDRwe3ZoF\
fsLQBGqAw8ZEJtqY1nKElKGhAwv7LXKu5ZzyaIJQBYeTxgDtYMKgEw+QbDTyY5T4kAQdHPF+\
kAQLx8oM0QOCzXvQkBIGJi/\
cbpHVXLFRKF5OTRC1TawC0ScdjKNYpJW2bGgYp9ylKSeuclV5iohIKtfY/\
HKGH0zwWQWiZvcbjm0XLZYwSYyFTNHtNaBcBqvXauhbZa3mBWijeildQgOKteFFgKN765s3Lsm5zNR\
rvPrVi+P7uukFBDTLmA871ZMKzVUBeBnRreYDpHLucNOKzKX0q+kS99fGNMenUtgphGWmEibkWeU+\
Wi15MAFg+Ws1aYIuhE6IdCxdJhGjzXj3QiNbilTBpRGvxbgs0orV4czCgt14J9OfAxQTK6nAx3iYhr\
dQqVqDk0R/XREDxwGJ0VWsfkJ90jKHvOSHEGOGLDMLFS664iaK/\
TUuGFEqTAaR6obwQQqG5PRBoTL8OUi1AAh/ktJEc+zUGG3OwLgQbc1MSoVcPmXXCABSZ1/oCApSvv/\
OQUQl8jdH19qnjAGWVVSBtLP/\
hY6w8HAUVSBn5I9Y7UUKHf3iHxj5pYMp0FDqWQggaX7lwubDQFA1YmRIHTAx/\
ioAsYxCBdLHOKp4SswaEjV5itCYcDWiZ6e+\
mAS7zXm2TQJdZFftp4Ey8KxwNnIlr0kJxZmNWvAltElErBwlugpWq8Dqz1gQTWqcSxU3SBqQ88/\
HdlVKpLHPbnEbOVXxn4KVO77dyVN40jrNMmAgfbQCwGBiDotSVNI9ALL7lYx6NXmLF1jIi3FCcOr2a\
HVvNBApU//S3f7Y0RxpUozf+\
6xeQvBAoUG2X5N30avRLHsPC2vshpxRwvo5GijDWDe1WeZxT0ey4ZtqxSDbtlMfkns8ALjRi29XZqG\
DrequYygxUlLqaKA+C9JOVgw+\
TnTSC29WjpXGeVxrR7SSnxz70IRHe7iPK0XWGaQS6l1xwAVJxlEagG+9UXmiguzHrcxAa+\
r6l4unHEXHCl2MRsWIuKFLPjA6Ilw/FXgd8stxZq5NPNNikGgtqY3mbLqJaH/\
R1xNRt8jaTy7iqumGc8wZ93ABh4nw0jj30yUk3RR/6jC8sCD30SYJ6bMdFCCLfe8+Rd+\
dDZKmxoAkEkT8/D2MUDCIHLONVhGfBMhh6KFAeK/UdxzEfT/pYMCm+06cMkuMNyXK+\
0kDJVXQlxoMCE8uY1YPZMDRwcmSR+GKOcxvrBCssE54GUt7Vkmtc/\
ggNrNxPuRhXrYAGWE71d8a1SqGBll9w4BeQtFYaaHnzh5aTRss4CKCOlhN6HIuWuTbCGx6D+\
1aKoUJ8g6DTKCkDighwN74wbgeWs/AuBJYrHcltdCYFqB0Ad9t3TjneZ/\
RRfMb7KsyDPL6QNgSV06vHMR3GIaD80bvOfyQfKB97/d0tgPJ+v2jtSzY+/L/\
klgGQszwuqjiBh4vClAnYEq+eQAMn9/k1I6xPAyhX7+\
e1CrLHWKMEZnvSgMn9R59MCxd43Dn0zTkNnJyavY5NTKaBklOOwtgqWHRA8tS4Lnw0QDL/\
X1vnUQbJa8Vi0iD55RPEQHIdksCfT9J11SCt/frBJsbAhTO8XqilhpmVtcGIltHR3OLxV346Lfb8K/\
Y6l05rxzheqwTK5E1LCzo06E+\
nYnUQzG2MJfLmvB1DE3kzinxCibxZzXehx2DX3rDxgByBUY1e9vpbW+\
Tu3mkxNLwCGP11xD5b31s5fP13ldaRzGgbPe2WTqJvSvaWhksWMH/\
AAnkpRqWupl8FbLwvc4LEcioGHo84aWT5VlVkxyZkEMrxHV86gUaOb1YHIBIpvr1Hv/3KTTnul1Lp/\
+xXnoNgNhqJvftxDHPSSOwFpA/oNCuG/\
hzMnJBlHTMn34yUAVYyp72s1fQewK3RD8piidAAarBMCxQyZ71fQ1+/\
8YDWfUwTtdqgb7owzJwFuCHMnF2sAWv5k1FUH8PMUyJ2alUaDfOhT9+EUp6P8H9C8PkN+\
zwDqcYKwefbvo9VuofgM8YJOHzmMjY70jqZWFJQgc/\
9ex57glqnWaxRTPqhXAr65KQ20ADQu8znsS5oOgg6Iz2bBoLOK6RGA0DntQOlgaBXn37siZQR9KtvO\
jzreU6p9G/ZB2s8SQNB47q/UAQ9rz7rpuj6W1Aja82iTKAd/\
71JSzXrlahDEYDPvUfQ0fOAfcBGnz0ArnevZTZ6PNnmxNyhWZv0n4TuwxZ0ZXOHV1Y73Lm1ZRy3bXC\
e6a/mLG3cfuItK6Zv4W5CgFyK6gplH/YY4vapbXSdVJhKILo2ZGztpv/\
hx4c3EggvDtLfYBg8lwlQGIOHPb9GyD8DhNzS5rL2Lm11yguBO1qMTMrkcCJmBdqMmIgdAX9+\
DJfUVcitwO3+\
22Vtbvcb9h3P1dOjV6I3Zj6wa4YQLzwF3XYavPBd2rzQuwO9WYUa0dnqask0FyyqkX0NwGAHfKAN8y\
7+EAbqIeZdNAebG/B39tjD2IEsADZ1anqR5R1VY9aTJmiz+\
j0H0Gb1f99GjNUbs56I0FCsi6zO2fDnU/RgcY3WHcO/7W1dNreFfDpkMfYeBJJPb78VmxuST+/\
6fSx0AARget9dg53ZImDff2PXvhOQZm/\
5HdrS7I4vYzqMhjT7H39GW5p9bSkxadaY9TwUOBbq5G9IpiQJlwySVb1olErIGH61QyVkq1xu75WOl\
QCzevj0Id0xz/lSvjie9Z3F++eL4yuvOh3xj0Pi+\
PaHsbIaQAC891zkmPox78YxHX3X975JRXhvPefM36MsvDctm/sQZeF94guvQ7IVaAjvex/YgQg/\
GsIb5+xChTfg069mPWPpIHGQyBZMxrTOWGylScJAuJer2DtZKINVGqwLhoqMqy74zCdz2LAa/\
fr3vOPQnEtfjb7sb/8AEezAO9netmMwwQ68jE1eA3g0VE/x+tVPKf/1aG/Tgfd/NEcll0r/mqkN5+\
WAhFLpP+jlH/p5Dmwplf6vffQLiEoi8QK09/EbHkNUEolXnyNkEomXniMc0UkC1yyNpoS9e9VCJMB+\
zbXvyvIy9GPPl63Lsun7QaWtm7Ms6Gr02qMmsuzVavT5m/Ksw74tNrx3BZ7w+e/\
DdCwNDXPwSXlewVLpX3ruo6OCoMXTzyYwjxsNDfPvd2E8TUPDXILQUKyGqUtJ+PNp62s2UG/D9/\
cekrCXvub35+TIrj7iv/lNc3MkRd8TvmQCQU6Qw+rmD5+\
cxQV9VLnxkaw7Ny7aADmszntwAZnY6WkHvoN0tOHBM76NnOMECfpPunovZP9pOKyO/\
iIWtaPhsDpiNW2HFZ4wTOMZAW7dpNHLBglOXjfpvXVCMDbciq/\
q7MEkj7U7LPasDtBLlTvPaSm0tzavmlb1w6gslDZeCm7yyrtWyz7lgB99Ll9ZnXX5x5Ci65CymtyK+\
ZChPsy4ebx0+LiqUJWRXPBYRskQ0XLpmHw4J25jkULC+q46AKVV2HyFdtujofqu2vHDVZRVH/\
uWRaAvDdWHux1oqL7cYEOp9OPvR9L9qam+ptSOQRzYsbf+qLdN5Ai4avQ3zztzR44MqUb/\
yVcfzAKr1eh3/\
8kPsqBhNfr438ScGJBj72a0ARYUaFqx91AiWoH34ZIH30PaDXjz9zGTmoYb8AV3byPtBvyfLx2Z4F0\
8/a9/GSbPabgBf3MHtv+FugEbswKoa9ASKI/+upSHP5/\
U2OQgrZAJp73XnFmjkBLpycwTQmrFeF6L676/8292HpGvXjcu3Hllvnr92hEnL81Xrztf+\
3ct4mYPnIZ5dSD1+izUBwHVMj/6uYs3F3iZAItxnJlFQi33m94LZRn3tBtP9i5f+\
flnUdbQDxz1FQRt09DQuLOdhobGnybQ0NBPQWggraGT3hypoaME08Z7xbwzDlHRyfmrOXc81tnCCro\
CSjpLuQPqumrqaZwRzLVp8tc7btHD9+Qr7t944R+\
1UNx39trYxQa9T4DiTus18RlDbJ7drCBXwm2DFN84ry8NHR633hruOVNoR0gaKnzTabP/mrIKf+\
erZyPNCmiocDzeT0OF468jaahwXOQSVuFJy41V4VNCOiWV0ljb3hyFClnZuN0MqO3ecX/\
4CNI9AFLWB/38aQhkh5T1T5Yd3sKJ/VArJ/ZZrazsdQffv63A29SYdd3cg5EGwCT0cu/\
y1RPIk0oa2nje3uc/Slkb333FuQi/0dDGePYXDW2Mv5WnoY3xIkuEtXESPbVygP2sEas894KxobZH/\
Q7uY/KfAAKql+1KBbXuLM+zTKr9uP2h156fI3mq0ee98Y035PB53+\
uOZhlD6VJ4TRMoXQovxgZ1KnoY1dmTw3ekOiXruBPCBQQEXpQSLuETME4JJVeNc5VPUFjKCGRCI7lq\
04aDED6jkVz1o7+5l1YVk8asn0JretFIrsIlb6HlyXM0e1J2NTu7d9UNH5ho/La38ccHvSRbhY/\
QrZDeXvfNf0OSNiG9vfa3/2x7vt7GX/BAehuvFwbpbbzQKZDm3Nt6/\
tMniKjfER5JEkp3RFCUhqbFbVAamvaBL2FpwDQ07aZtmBygoWmPmMAsChqaFktjJq1pkzKr2dC9WWf\
K0yDzd2rc+x9I6eLmL6R0H3m+uCJf6eIqGlK6+\
CNbSOniJT0hpYvXIoeMZbxQOmAs99778fdrKioaD3rSUNF43hUNFY27uWmo6K0nryCton9+\
yfyssFip9K/6MW1jGAiGlK2iZ+8i4RWnn3dqJSQX1D4E/Dq+JO6t2T3z7gWkuRJJ2B+\
GNMjwuIauGlwi9IR5D+\
1hbyfw6Ynap88aJh6mZC6wG330gQI8gPphwneTsrXNPFAAeHDP6lPjGDRt0/\
ZxJ9Rc8nagXviIvZuD7R147wBqRiDFMhFC77G4iP1H7CFM0aqhs2uu96XIauD0jDvRvVw4vHaYpJXo\
BxO4ru/19lrKRkXDBnQC6DwvnY2Nngec1kuBm1XKHcjvmAJ09BvEj/UGXxvmDW/a1f/ZZouvRR+\
SQcbVyeiBQC2QJuYUfCCNWW9bgK2sTKGSxa4rEML6h7ugtorJZw+f97wt+7W4S/\
OeMdniLh39tZF3qTH6/25u05Fnw3Y6PSzuuZf0zevddshIgVUe/dmiGGgOO3gy9YZW6+\
4e1nZOKaR8NMQ+dx/5LmQ0xD43ve7gFuxz4QUPtWgYc8JzsIVDDWO2bqLDbEf/OeYdoMFs/\
l2Yd6BQZmvMeuoHSTeMgT+/L0JYf/p6Y6nXb3hsSE5MvuSQvfPlxKdufWlWIm0/\
ZHLe15EEL7Aw5Gc+k1WAu89NZy4ZJScao6/\
8W2yboMKQV62iAx5Xv4chkpuGVNl48X2kpcpFB2Jl10lIld57to60zEunH/\
58ighWH6mXxp118sSQbFhz00HXZUvAfigxPq10kmGvX8DgoP3sB/KF4dZTJw/MF4Z/uuTjLQoPnn/\
Ud1pk5NxwHZZ3AGXkRBVDRXRe/81/e4Cy6Dz/0/O3UBadt391grTofO7Wl5EO973wX+fRCvfVJRP8+\
ZSDUM+93PDmHU3YWxUTUExK7QxWhAAT/9JKz5RxWjVf1+Piv/ohC/+\
vBRctStBWCkdrayV3GiuWCymF077yJ2vzlcIOcUELpTDr1t6oNM2mMrsPy0aBMkaijqaiQiaPuOv5h\
FVIYgNplLPSWo/cLRrKZNbeq55KWZmccsznEWVOQ5lctP1npNM7H73/\
AERGFZo7kqMMU9pILT0S1C7eOieMFMOFwqtBcQemuOdaSe0Z4y2K9qSfSmGFUFLKTBkzoDGlEYJrrU\
V+4Z5+oSBjufUSex0GVQU485aNSBVAqCrANv1UxLkFVQW485Cnt6gKgNtc+wCj6/\
immAsKPdpT0gnm4uvWHMhV6lKqd7heWO21cYpyrb5+\
89PAZ94xZbFzIVFmoKp8JZ1zHC8GSaPgwMbNd92eg91Lpf/imy9BHgvRKDjw/\
PebUU6v8uhvqoQYWK7XFoh6Jmp6bYXynivnhuoLRGtsimtmnHDaK+UlZuEC3zw+\
7oxSPCheLWxAC3k1TKd/O8UN45Yp74RkyHchAzn9VjgvmQtGspV5nD8AT4RyggeMolGhARjM/\
SoA0nHGlBYIJIJsZ/\
bTi5HHlpDtvNde8G2CSxP0z0A5xZlXVjsy1QniTnGjmRXGMOWyykqVupZ0I8MJhDNgyshwCoQt68Qj\
nAepEYCb0QI7GhJmdnXNAl8Ya2LpCGQtJEzuCu4oH0Sf8gwRQDSM7+9+4BzkbXShxndjVlxIF/\
pwo65k4M8nbbTvIK1Vfy5tgrGg+\
aCKnuYtI2SwIoK5zkwL6BBPOSh9objmXHDRAjkkhpbKcBMEbSvHeqX7DfcBcBimMdcEBBtSOSXLTSB\
VDtfYHQEaUunEgIy8dAz7IPhC84GfIgwCYQbcOz8JjMZzY/\
YdvoDVFbBSs2DKK0YKXWgtvFfSGIvsPA10USEl54SW1jMseEUDWyTvQ1DFMvBSsNwRTqIBLZJQkDbY\
VUE6WuRYSCCL3qwT9iHtzH/rotmPUMYTuPuhUDzRfAMR/\
zXNWgcQkAq23jLhnA6adLiW3oBfQvpon3MdVL03mM8VCkFEDRk4UgdwEWCyVpj0n0B+\
GzGCU4JpZlBkAoUh0m+DJAgf9UIagSWLAaGIftjERrcEZ9ph7hAgLtGP6DBvIqZxyFqhEMU9h/\
0h4peAQhTXLcJQAxCiqJxPdcdE8bc4HaAzzFjrjXWSY6cwZ5jWAlcTj9xwFexFpSzu6acRtUi85aQ3\
gT9kuOeYr5FG3CJ5WLzn3OvoS8S8EiRCFwnSCW10kHuWh5uWYxyVupZUMtXxgE6VV1ku3kJX0nvore\
/MMiBLpR9XN5Nl0l9XgPDnkxZePkgriCF4uH7SBPSjDZahkfRrQArCKSmYcxbTVRhACspZac05kwGs\
ZFXUnRZdMeIqArayFo0XQfgoYRwrDJNBJwmfZzFVZ7R55++9PB8RpSQ3Ka0KABPzSkGACM/\
wgAARnlUP5Wx88WvYs4vlwAoqTKfDXvGwxU31UMJ1BzTalBZcMS58LJNNGTlVTCiF9/\
GeG4G5XGhAp6ivtPBRUKRsZOrAKZxMwH8q5uJgi6EBnCqnMjPB1uRoajkJ3NQ7+kMfkZTREu4/\
ooGW8GTWQtFSY1asBFWfhhpkOj6q1ykumFZGOKt1dC8MCIJpF1IMWgTjyjnvmUPDNgB6qz4hnVHOGR\
Nkp1YoXIFiVBEuGKut0QHJuWBNYBm0WJjKB2EtYttrzvNk3AAqDGpLWq9jswo0GxYKVVVaz9nwYW8Y\
4LEBOXrArS+dN5ZJoTEsCoWuXvDRy36Wc3P79/xwzCqAQlfJjWhcOD1RgUEnBXhry+OIdJRKi/\
hMQyoRrFHaMay4HK54MGuctpLjzWwmyCxnyhhvfTyjaKpl+\
YlLXU5kTM6Y4dzymF6CHQ6JYFblXRPSM2GZlhZ7QkcislU9ihA66DnHLHbLaAS53Irfmswxr0ulH1c\
++5RJf115wp9P2nzFIK1JmXulbBTVXg46h6alRQAZOthgKWLVNmc44AQRtLFT8W1Ri8yfJHRlkFM6g\
hulJcbZKKoyyjjDpInvhPJRVTI6vfIB2Hhh0FbkEKaqHlvEMCKLDi/klxCiykkcgvAU/\
qwXwlN4UZ19gdF4XbwVw5e4EsMs/J/TnEs23B++GD6BAmfaSSlYuOQB0FIGXv1E+\
2AhCatj9hpp3BU5RTIjAvIKTIX5dmmArsqXFbjbC2sd7QSivi8rcI3luKVNAnGN8GXRgFn4UywaMAu\
vUlIozGrMCnjc+\
jQkjVHDWrDfiRulXJDVxuvATiNypLSOsCLIkACIwn9tEQJMHxLWiIBMAsrzLLBt1qOVaSgmGY9d423\
gd4aCIixPSkptjAmIKOAxzDkG5UlVcU8uteLKxxIW2I+\
huGCSuEFGRcMwgEgMtwKhwT6Q4z5lOEhMVkNhwlff/\
E9IlhUUJnzTbMzGgMKEuwJV4fwDxIz52cWzR+WUy/\
JszRmmtsD1VD5XboxQygTTQmB4kUa0MDnqjPQqSBQdrD80d55GwLDKQ+\
Tccea5d0HoIExPI2SY3s1Yx6I3O+\
Y2ZJmipS4mytRwNErHGI7F4hwkAoj9VzLBMgn6Ic9cL3QlvX96w39HEsdohBJxDQqUTi6QfrxEfII0\
+w0SDOEBZWNhH+a1Ep4PhbsGhLwLOisI+iBGrMIyXCDoWBUNUIZLy2z4j8587jxNotFWGcGCDW+\
FR74MAccK/CkdK5fEp9YW+zCEHJNX0wTgF0xtjtYMgAr/PG32FZ/KRoq9y6ZedWs+\
Onzbz185Jx8d4pX1AXQ4ooHKfsOj0/\
7EnHfPdBBhQ5GG8jililr5YLcoGctXSEzu0sCRSbUHi0jHBHeZWUyj1MVUT2GCmeW8jiAfQ100QGTK\
cGfKC6k0R81sGggyrUU6GyRvsL+wCAodADk11utIAkD2Zn1xCyKsacDGN83D+\
jHRgI3nLqMNG3GvY9IYNdjYf1+powePCW61rMVwBxLosjLg6vp1wL+ouEoll633MWjTonhy/\
Djn1nHnmWOG5xaqGzT6jYlWpRI2vqLIEdmD/\
hwVYIUxLFjYaGkiKN6blHiAI9YYa53B0uCxFDqupGfMK6WxuDgQ8q1CxbGgX8x2RDYZCv7+\
4I7PtQj+3j8HYxAo+JssEc8jKtPWx3Qv8LKXx0j5/jwa8d+\
4nFiLVQUmkHZEYdUJEsupjE8m0rNuowRHH+nSCAInGyYIqJSyOyKXhkYUuAppB55xQrsg/\
BEhRiIOXKHLYBHHXCU8SEUjJvzBY7a+P8cpUSr9Ow56cdZbu1Lpx5Un0PexBPrryh/+\
fAJAKwdprUK73FouYlYLN8MlR1Neuw0ox0rJjY5PSfNRZb8uiOVeaRsMcYsW9MPyB1NRQynjoxG8mx\
OEKXcpHu6Y8+\
EfuX6AATEfMGH4tudCoCWkMUyZkX4IYcqssmVQFiHeSgQCkngjPwhI4r14VwCj8bbcK4dvf3X/\
RHxQF5CBckETUYGdVSHXAJlTZX6FFo+\
hgzqngskoY3kLFg4EU580UGfFvir2ARKBE3lec4JSV1PVQfTxFb5TBq3bSAhyjndo0oCcWS+\
CaSBOvKA9DcSJ93qjgTg/cgYxxNmY9RE0DJ5URg12NmFP9UBYi+\
jC00ozZbVGIuFVFqVQ2nAe48qyVaW5Kl1TB25l1sTnpXiF6Qng55ETNIulqRlzwuMuUiyLMmgkx2Mi\
o2Qck3x4FqWLLXOkCmgj01Kftot1fPHonPXoy2YoiTLOpphnARXE8uI54qG6DPPuXY7AUShK/\
o63PzXr6lej34tcdjhKXj38DLfFxqJqHCiAUx4vVYaPE7HpG4/\
l6VEf4JxhYgtcTpVBGtB9DPnbWMMory1vqetJydQiPmrROgoTtCsFjWh5YpHoAjDS+WDmo2+\
jaQTM02swZ4xkRjOJlpyhEzEXzCsmY6QJYxsSEfN+U65YwSwoE4kVPqURPb/+rzbdkeNvKZX+39/\
ybcQ/SyN6joOAFWXSX4cl8OcT8ls1SCuEfqdieF8EFCqiFS2G4rQDUFUG09S4AHosXhMNzRiVmokAt\
IOCU8xhAXkMJaceEypVqJBoRRwIJVduW5EeWbogwk0rnJz8Phn5puhjo/HVDiGcnNPPEoLJW0+\
dPDAfJh956Q9bJJMe91ns7TcAk3t3Itbb+\
t4q5ISnhIhIzgTLAlBMJbAcGIk2zFtnoxEn0ZxiGqg6GQnhCGJoRkjF0SpONEB1dTzSx8opyuv4yJH\
0Q6ZUdENJ6ePDSYc3IaUDqjNc0DRAdeZDfhqoOqupCQ1QjXdYpwGqLzrwMdKg+\
rZDnoSgOmmLGqiuNCfT8Qm9jCWxPR+qRhkPbIozx0XMJpJWMu0wBA2QkhzN3Ln4+kAL590IHx6U+\
ZD81BHmKxkmMemtTOvcB6Gs9Cxg2fiGqkXL1ey0Cyj5IbvmE5pSO7ZVHJRSm6qusVQumaM/\
hFIhPnXrS/fP4dm+X3vLflkcUo3e/hgGqqFUiCoIwmLnj3AhbXzTzcg0h41bK4yInh0WU18E+\
jyYRj5EVW7DcMa1UcLJEWnlEyQWFPnSO2t4bKUcA2B5jQBKXU6+tUAnKyLj+\
R2NrIi8AvYk0iL6T9biYw3H8EctNFIkzv/0fARf00iRuP4Pf5rlACuVfhwP7EeCfrzSQYKRdZBd+\
ZAti+7fIAWcYHBuMdfM86BjI4cp7OkOBLHjj62KpZxj/\
hXnHCsRiqUWZwFkFF4rZoNEiC9avBV5zp2BT+fkJaM13zPKomLoenw3ZezBmtbBVOLBokF+B4Hrf7/\
YIZXtIHC94z9+NqpaaWP0BtRjDYHrdGRCKxcLWOhYbZ9Oa+\
TUnEA754NpwK3Fs45oQOsqhsUtCyzLhY7V/rPKkZS6nmQucxNkgVbBZnMS40kayLr/\
nHa845oGsM4rBUEHV4/vpUQDV6eGaSa+JuIKzZ+iAavX/\
Po2xClEA1b7d81H6KcBq29bANNQLKyuIxn480lZrB6kFUShUmqurQtINoDnUZVnlRPCa250TLNGGQ7\
NmVbMeBUrOxgplMew4wTw8/\
TCyzIvZcxYMWiICqsflpVJguZM51Quw5JBMrpmYknTAQMIwUc83oeyQR6xn/1AjhypRq++8Y+\
QN3xQNshLntYmG+\
SlCFfA2SCVL06HIwr3MNwvTaasLWeWG8uFDNzjGe0emFX4INijARyEyxdzvjAvIo2EkGyPNY18kMoC\
zbETaGSE5D6xpJESktengkZGSHJZW+MlNzGlP+sVeaFr6c3ae9VTc/xNpdK/\
8eL7EE1KIyXknnsxJFBoSkhjVhzJrCyT/nn1WU+J/9uCGllrFmWaEPHfQYOgdyXqOwXsE/\
RlZx9IZL8DnYYdu9cyGz0egBB41rlDszbpPwndhy3oyuYOr6x2uHNryzhu2+A801/\
NxpMj9nPH6E67dUIgML+\
p1WGPIW7f2kbXSYWpBHwgQ9bibvofGk1rzvewuor9BUzUvvd7wA5sbHMneztbMcduIVF+\
2AGyEkAvQTH0N0QnHq0E3IqDK9urtpQDZwNXBPU4gfJz7sgb2RgtUeLmA1v3CUIX6khqF6oxK0YDkU\
AV/HnADBicfmFtFUcCvPDmk9vwwvfe1IYXJmeP5IXG6KehongBsMc/\
3kmHc161kDbnHDCfNOf07t2J3axCY7rZqjA6sPtf2rtG9h2PD0Pamw6a24LVT1q3qAWrH72tDavf+\
faRrN4Y/a+oGFkEHMFNhATDb76FtmCwX6AtGJ51CzHB0Jj1chSaFprdUeds+\
PPJS7ukRutxgDRTf7OshTT7zMQftZBma288vIU0+\
6uNW1pIs3Xvnj1KmjVGX4PmnC4GTumgWbOGXCXFnH3Ttfp2TBvRkH2z34rpRxqyr3fUDtKyb8HFxGR\
fY9avPYpxdqHZbA3JlBzFNTFdpU6knr2e1XJUBjIrvNTWce7ymtAOJJsJYWJzCJVXe6yi8bJrzJfy5\
fisT/8ASXeG5PiRDzyKnB8kx+uJF2Pk+K7ux4bH90RGCioyfd1Vz/\
wLyjL9zN9efxhlmX7V8d9FuhvSkOlP/cUEaZmOc3mhMh2IGVSznrF0kLimQE7ySWotuZIGKPo+\
PYoLz4RxRlksXQbKWUwCXztrrZPoy9AJ7IdSCO858y3qVvXOOvmkR3NuXt9/8QcPZunuajTAe/\
3RWP6hkCKsm9nhTJbyLk2/LqBwXDMj0RdNc4YpLXAtVVq7NdZzjrbZJZF/1zv/0gdOzsE+pdK/\
8eGdEzlorFT6r+xh9iGJlLoRUotEGt24vt6j9FvvzBOfgaScXHf60rnZeqx303+eg+\
AxQHn1vvz1K5GUcEhjrVmmsrBSNZrdgtU2gjQW7nGHOnBfS+I+PHJnnr+wVPq/9+XXZnkwS6V/+\
YWbkRtIQx+98nt7IftPQx9dtQrzN9HQR7+OBqEL1Ud1KQl/Pm39shqt7GQ27Gtbuf/\
iHNlVjd5xjFmZIymq0R9eftz9OXxZjT7lYofoP8hHdtrH/\
r6FjwyPjADlEEakiyyFbv8nn04mMrJ48pMIaqDhRVv9nfXIyUyQoP+\
Qnx6K3EMaXrSt92LeCRpetHV30/\
ainbYDk0wk3vZDeHiQhpq66hfj1VbFxr1WDT7CnHYPSS3Df4xv19O+mtpKJzXzDH0/CCm19/\
7as07NVmqpPo7U2igmpcgvBdR788WL5+ert7++FQOQkHr738ghgOqt8sEpbSTjwjoyXTh7t3/\
ultsIq7qqejN3hnPrPFZaiYbW23roHVdQ1nqXvuJT2yhrvQsXP0IrH6AxKy6wCtV6dYELfz5JoclBW\
iH1prmJhX+18wop4ZFUmXbOWhmrv2HJD1AsLEXRuPKxFl/\
4EKKeJoBfRiXkWHyoHrMIcni771k0b3xbDidVo1/w1/cjWROQZ/\
HIH2FZR5Bn8cdo4jZQgKMSxjqGJL0djhqWcOUas17/mk/8Yw4cKpT+\
KqHH6hisVGjjHBLeyX7GjWBMRGWORf5oeCo3i8uflgNiS6Uf93/Q8FTima2FeiqBp1UjTI/\
i6ccjf0l/jVLnvXVv//ABoArv3f6Nd78lW2v3Ln/0uI9na+reeTc+7+B8/bzxnE3b8/UzHieE9DP+\
MgfSz/hjV6hAFvvgswncns0n/N0iwkq5d9zj9yPSk4Qm7r3igxqJgtPQvh/7+\
t6k44STy2nnrTxy3sgXM8XTv2L2SMdfefTXpTz8+cS6+\
wzSmqxTrxmz1orh0vLJJSsMc0LLNj7jfuY88954gVaFB1zG/\
ZxTqU10YrcpJx9JFVpzLpTBahBC3mM88Ap5j/EnaZD3GH+nD9SHH1EyZXL42qT1GhmfYjigZGkx1/\
IJGXg0vM7pBGJBxeh5zursW+hKejtu+Iuv5gDfUun/5Bn/PDsHipdK/\
31vwqQKDafzN06gHWq9CU1iKbR2eo6yT8qupux7s679+WpIb9qgNWNV6ja9GXcpah+\
UEMPEH6ThcxQ1lPO043dWI0FKSK3jGVKQWsffjkNqHS+\
oA6l1vLYZoNZ7G763fRURZT7Cw0lCgfcO2vfS2ymr7WP3fS7yNoOG2j7ZPUA6Q+\
qKp9COFd8yhckxGmr77iej2k4qs26jp4hqbCRsna31QhiIaktlTdDDLhhWWQX4p80xwTz3QnOmsI6/\
kBbPs/AhQz0LOEAqHU+ohlQ6XmoGUul4/T1IpdcLno6z1KuXmTZ2SVBGSkNEvefFlUlo+\
v4RcKdjr1uGFaYnofUrn5zSAbPjPd9o6P9rZy19jLL+/2/Pu4y0/v/c22ib7bgYJqz/E+\
vWC4SDqlcErW2UdMw1ScpPO4MS3Sr1bIVh3DMMEUwAP0x2fWwhazTagRaKo19y5Jd/mCMFqtHPd7+\
FuPqgOPr1E23i6AvQFwN4rWuoqdSGqw++\
p8DbB6j3KcmCIomNHUl3bcpRiTTC7rgnnkbYHXdJ0Ai744/\
OaITd8XKCNMLueI3rQsPujVkBKTNoGRZPP560l1T+\
SFxSlUzSsYd8zJCHYUn1mmxsIj2GTIT2hnsdG3W2QybjEA2ETPDsQQiZ4FVGIGSC1/\
WGkAneKgPK8ANEFY5Wqt1hQnom9BAMKO+\
K9m15aYWQqWcrZeCSrvQ4twQJ5NKv2TUmHYIGiLnjvtf9GmUQc/dh7yMNYh7/U+\
zlPA0Q89GHaGfu4/qjUBAzexcJrzj9vFMTdvj/IRDC8g==\"];\
\>", "Input",
 Editable->False,
 CellLabel->"In[15]:=",ExpressionUUID->"fefe9129-59bd-4628-b934-0c6b07524b70"],

Cell[TextData[{
 "It suffices to ask for the results for ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " to print the answers in conventional form, e.g."
}], "Text",
 CellChangeTimes->{{3.869130114585311*^9, 3.869130147805328*^9}, 
   3.8691301835237923`*^9, 
   3.8842515863073673`*^9},ExpressionUUID->"ab7a923b-5957-4178-9ec5-\
ac1507d3f292"],

Cell[CellGroupData[{

Cell[BoxData["\[Gamma]RSPlus"], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"9d7c4845-3ea5-4fd6-9142-7782be1f4224"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"36", "-", 
      SuperscriptBox["m", "2"], "-", 
      RowBox[{"12", " ", "m", " ", "n"}], "-", 
      RowBox[{"11", " ", 
       SuperscriptBox["n", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["n", "2"]}], "+", 
      RowBox[{"2", " ", "m", " ", 
       SuperscriptBox["n", "3"]}], "+", 
      RowBox[{"m", " ", 
       SqrtBox[
        RowBox[{"24", "+", 
         SuperscriptBox["m", "2"], "-", 
         RowBox[{"10", " ", "m", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}]]}], "-", 
      RowBox[{"5", " ", "n", " ", 
       SqrtBox[
        RowBox[{"24", "+", 
         SuperscriptBox["m", "2"], "-", 
         RowBox[{"10", " ", "m", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}]]}]}], ")"}], " ", "\[Epsilon]"}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"108", "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"16", " ", "m", " ", "n"}], "+", 
      RowBox[{
       SuperscriptBox["m", "3"], " ", "n"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["n", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["n", "2"]}], "+", 
      RowBox[{"m", " ", 
       SuperscriptBox["n", "3"]}]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"43670016", "-", 
       RowBox[{"8351424", " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"989424", " ", 
        SuperscriptBox["m", "4"]}], "-", 
       RowBox[{"66944", " ", 
        SuperscriptBox["m", "6"]}], "+", 
       RowBox[{"276", " ", 
        SuperscriptBox["m", "8"]}], "-", 
       RowBox[{"59626368", " ", "m", " ", "n"}], "+", 
       RowBox[{"10459872", " ", 
        SuperscriptBox["m", "3"], " ", "n"}], "+", 
       RowBox[{"1314672", " ", 
        SuperscriptBox["m", "5"], " ", "n"}], "+", 
       RowBox[{"39512", " ", 
        SuperscriptBox["m", "7"], " ", "n"}], "-", 
       RowBox[{"188", " ", 
        SuperscriptBox["m", "9"], " ", "n"}], "-", 
       RowBox[{"32799168", " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"40473216", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["n", "2"]}], "-", 
       RowBox[{"4984320", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["n", "2"]}], "-", 
       RowBox[{"529688", " ", 
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["n", "2"]}], "-", 
       RowBox[{"8188", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["m", "10"], " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"36464544", " ", "m", " ", 
        SuperscriptBox["n", "3"]}], "-", 
       RowBox[{"16423168", " ", 
        SuperscriptBox["m", "3"], " ", 
        SuperscriptBox["n", "3"]}], "+", 
       RowBox[{"916536", " ", 
        SuperscriptBox["m", "5"], " ", 
        SuperscriptBox["n", "3"]}], "+", 
       RowBox[{"89512", " ", 
        SuperscriptBox["m", "7"], " ", 
        SuperscriptBox["n", "3"]}], "+", 
       RowBox[{"950", " ", 
        SuperscriptBox["m", "9"], " ", 
        SuperscriptBox["n", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["m", "11"], " ", 
        SuperscriptBox["n", "3"]}], "+", 
       RowBox[{"5761008", " ", 
        SuperscriptBox["n", "4"]}], "-", 
       RowBox[{"16223520", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["n", "4"]}], "+", 
       RowBox[{"3602512", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["n", "4"]}], "-", 
       RowBox[{"9268", " ", 
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["n", "4"]}], "-", 
       RowBox[{"7558", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["n", "4"]}], "-", 
       RowBox[{"74", " ", 
        SuperscriptBox["m", "10"], " ", 
        SuperscriptBox["n", "4"]}], "-", 
       RowBox[{"5610864", " ", "m", " ", 
        SuperscriptBox["n", "5"]}], "+", 
       RowBox[{"3903752", " ", 
        SuperscriptBox["m", "3"], " ", 
        SuperscriptBox["n", "5"]}], "-", 
       RowBox[{"367448", " ", 
        SuperscriptBox["m", "5"], " ", 
        SuperscriptBox["n", "5"]}], "-", 
       RowBox[{"13178", " ", 
        SuperscriptBox["m", "7"], " ", 
        SuperscriptBox["n", "5"]}], "+", 
       RowBox[{"374", " ", 
        SuperscriptBox["m", "9"], " ", 
        SuperscriptBox["n", "5"]}], "+", 
       RowBox[{"555424", " ", 
        SuperscriptBox["n", "6"]}], "+", 
       RowBox[{"1497048", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["n", "6"]}], "-", 
       RowBox[{"437476", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["n", "6"]}], "+", 
       RowBox[{"8416", " ", 
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["n", "6"]}], "+", 
       RowBox[{"974", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["n", "6"]}], "-", 
       RowBox[{"289432", " ", "m", " ", 
        SuperscriptBox["n", "7"]}], "-", 
       RowBox[{"118808", " ", 
        SuperscriptBox["m", "3"], " ", 
        SuperscriptBox["n", "7"]}], "+", 
       RowBox[{"15154", " ", 
        SuperscriptBox["m", "5"], " ", 
        SuperscriptBox["n", "7"]}], "+", 
       RowBox[{"344", " ", 
        SuperscriptBox["m", "7"], " ", 
        SuperscriptBox["n", "7"]}], "+", 
       RowBox[{"220", " ", 
        SuperscriptBox["n", "8"]}], "+", 
       RowBox[{"57620", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["n", "8"]}], "-", 
       RowBox[{"4138", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["n", "8"]}], "+", 
       RowBox[{"34", " ", 
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["n", "8"]}], "-", 
       RowBox[{"380", " ", "m", " ", 
        SuperscriptBox["n", "9"]}], "-", 
       RowBox[{"5998", " ", 
        SuperscriptBox["m", "3"], " ", 
        SuperscriptBox["n", "9"]}], "+", 
       RowBox[{"586", " ", 
        SuperscriptBox["m", "5"], " ", 
        SuperscriptBox["n", "9"]}], "+", 
       RowBox[{"185", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["n", "10"]}], "+", 
       RowBox[{"346", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["n", "10"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["m", "3"], " ", 
        SuperscriptBox["n", "11"]}], "+", 
       RowBox[{"3172608", " ", "m", " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"1028592", " ", 
        SuperscriptBox["m", "3"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"36240", " ", 
        SuperscriptBox["m", "5"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"276", " ", 
        SuperscriptBox["m", "7"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"3265920", " ", "n", " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"3287952", " ", 
        SuperscriptBox["m", "2"], " ", "n", " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "+", 
       RowBox[{"1159392", " ", 
        SuperscriptBox["m", "4"], " ", "n", " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "+", 
       RowBox[{"18292", " ", 
        SuperscriptBox["m", "6"], " ", "n", " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "+", 
       RowBox[{"188", " ", 
        SuperscriptBox["m", "8"], " ", "n", " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "+", 
       RowBox[{"1618704", " ", "m", " ", 
        SuperscriptBox["n", "2"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "+", 
       RowBox[{"1660176", " ", 
        SuperscriptBox["m", "3"], " ", 
        SuperscriptBox["n", "2"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"395756", " ", 
        SuperscriptBox["m", "5"], " ", 
        SuperscriptBox["n", "2"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"4676", " ", 
        SuperscriptBox["m", "7"], " ", 
        SuperscriptBox["n", "2"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["m", "9"], " ", 
        SuperscriptBox["n", "2"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"740880", " ", 
        SuperscriptBox["n", "3"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "+", 
       RowBox[{"1386480", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["n", "3"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"824308", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["n", "3"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "+", 
       RowBox[{"67372", " ", 
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["n", "3"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "+", 
       RowBox[{"547", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["n", "3"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{
        SuperscriptBox["m", "10"], " ", 
        SuperscriptBox["n", "3"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "+", 
       RowBox[{"651648", " ", "m", " ", 
        SuperscriptBox["n", "4"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"867996", " ", 
        SuperscriptBox["m", "3"], " ", 
        SuperscriptBox["n", "4"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "+", 
       RowBox[{"194244", " ", 
        SuperscriptBox["m", "5"], " ", 
        SuperscriptBox["n", "4"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"5973", " ", 
        SuperscriptBox["m", "7"], " ", 
        SuperscriptBox["n", "4"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"21", " ", 
        SuperscriptBox["m", "9"], " ", 
        SuperscriptBox["n", "4"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "+", 
       RowBox[{"569520", " ", 
        SuperscriptBox["n", "5"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"636164", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["n", "5"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "+", 
       RowBox[{"238164", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["n", "5"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"20935", " ", 
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["n", "5"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "+", 
       RowBox[{"199", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["n", "5"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "10"], " ", 
        SuperscriptBox["n", "5"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"318340", " ", "m", " ", 
        SuperscriptBox["n", "6"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "+", 
       RowBox[{"187972", " ", 
        SuperscriptBox["m", "3"], " ", 
        SuperscriptBox["n", "6"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"29113", " ", 
        SuperscriptBox["m", "5"], " ", 
        SuperscriptBox["n", "6"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "+", 
       RowBox[{"1011", " ", 
        SuperscriptBox["m", "7"], " ", 
        SuperscriptBox["n", "6"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "9"], " ", 
        SuperscriptBox["n", "6"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"220", " ", 
        SuperscriptBox["n", "7"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "+", 
       RowBox[{"72196", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["n", "7"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"22371", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["n", "7"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "+", 
       RowBox[{"1669", " ", 
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["n", "7"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["n", "7"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "+", 
       RowBox[{"380", " ", "m", " ", 
        SuperscriptBox["n", "8"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"7835", " ", 
        SuperscriptBox["m", "3"], " ", 
        SuperscriptBox["n", "8"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "+", 
       RowBox[{"1225", " ", 
        SuperscriptBox["m", "5"], " ", 
        SuperscriptBox["n", "8"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"52", " ", 
        SuperscriptBox["m", "7"], " ", 
        SuperscriptBox["n", "8"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"185", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["n", "9"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "+", 
       RowBox[{"373", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["n", "9"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"38", " ", 
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["n", "9"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["m", "3"], " ", 
        SuperscriptBox["n", "10"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["m", "5"], " ", 
        SuperscriptBox["n", "10"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"8", " ", 
     SqrtBox[
      RowBox[{"24", "+", 
       SuperscriptBox["m", "2"], "-", 
       RowBox[{"10", " ", "m", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"108", "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["m", "2"]}], "-", 
        RowBox[{"16", " ", "m", " ", "n"}], "+", 
        RowBox[{
         SuperscriptBox["m", "3"], " ", "n"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"m", " ", 
         SuperscriptBox["n", "3"]}]}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "m"}], "+", 
       RowBox[{"5", " ", "n"}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", "n"}], "-", 
       RowBox[{"m", " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"3", " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]]}]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Epsilon]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "214"}], " ", "m"}], "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["m", "3"]}], "-", 
            RowBox[{"135", " ", "n"}], "-", 
            RowBox[{"284", " ", 
             SuperscriptBox["m", "2"], " ", "n"}], "+", 
            RowBox[{"87", " ", 
             SuperscriptBox["m", "4"], " ", "n"}], "-", 
            RowBox[{"129", " ", "m", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["m", "3"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["m", "5"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"70", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["m", "4"], " ", 
             SuperscriptBox["n", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", "n"}], "-", 
             RowBox[{"3", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"m", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}], 
           "3"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"m", " ", "n"}]}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"216", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m", "+", "n"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                RowBox[{"m", " ", "n"}]}], ")"}]}]}], ")"}], "3"]}], ")"}]}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", "n"}], "-", 
          RowBox[{"3", " ", 
           SqrtBox[
            RowBox[{"24", "+", 
             SuperscriptBox["m", "2"], "-", 
             RowBox[{"10", " ", "m", " ", "n"}], "+", 
             SuperscriptBox["n", "2"]}]]}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"m", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1827360"}], " ", "n"}], "+", 
          RowBox[{"148500", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"38080", " ", 
           SuperscriptBox["n", "5"]}], "+", 
          RowBox[{"155", " ", 
           SuperscriptBox["n", "7"]}], "+", 
          RowBox[{"594864", " ", 
           SqrtBox[
            RowBox[{"24", "+", 
             SuperscriptBox["m", "2"], "-", 
             RowBox[{"10", " ", "m", " ", "n"}], "+", 
             SuperscriptBox["n", "2"]}]]}], "-", 
          RowBox[{"313308", " ", 
           SuperscriptBox["n", "2"], " ", 
           SqrtBox[
            RowBox[{"24", "+", 
             SuperscriptBox["m", "2"], "-", 
             RowBox[{"10", " ", "m", " ", "n"}], "+", 
             SuperscriptBox["n", "2"]}]]}], "+", 
          RowBox[{"46724", " ", 
           SuperscriptBox["n", "4"], " ", 
           SqrtBox[
            RowBox[{"24", "+", 
             SuperscriptBox["m", "2"], "-", 
             RowBox[{"10", " ", "m", " ", "n"}], "+", 
             SuperscriptBox["n", "2"]}]]}], "-", 
          RowBox[{"155", " ", 
           SuperscriptBox["n", "6"], " ", 
           SqrtBox[
            RowBox[{"24", "+", 
             SuperscriptBox["m", "2"], "-", 
             RowBox[{"10", " ", "m", " ", "n"}], "+", 
             SuperscriptBox["n", "2"]}]]}], "+", 
          RowBox[{
           SuperscriptBox["m", "9"], " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "8"], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11"}], "-", 
             RowBox[{"303", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"4", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"155", "+", 
             RowBox[{"3934", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"415", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"22", " ", 
              SuperscriptBox["n", "6"]}], "+", 
             RowBox[{"11", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"271", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "21336"}], " ", "n"}], "-", 
             RowBox[{"3288", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"242", " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"22", " ", 
              SuperscriptBox["n", "7"]}], "-", 
             RowBox[{"155", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"3417", " ", 
              SuperscriptBox["n", "2"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"796", " ", 
              SuperscriptBox["n", "4"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox["n", "6"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"148500", "-", 
             RowBox[{"856988", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"187079", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"3288", " ", 
              SuperscriptBox["n", "6"]}], "-", 
             RowBox[{"303", " ", 
              SuperscriptBox["n", "8"]}], "+", 
             RowBox[{"103304", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"52066", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"9033", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"271", " ", 
              SuperscriptBox["n", "7"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1827360"}], "+", 
             RowBox[{"1996812", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"194980", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"21336", " ", 
              SuperscriptBox["n", "6"]}], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["n", "8"]}], "-", 
             RowBox[{"8424", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"103304", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"19891", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["n", "7"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"38080", "+", 
             RowBox[{"56246", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"17947", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"242", " ", 
              SuperscriptBox["n", "6"]}], "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["n", "8"]}], "-", 
             RowBox[{"19891", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"9033", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"1042", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["n", "7"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1996812", " ", "n"}], "-", 
             RowBox[{"856988", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"56246", " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"3934", " ", 
              SuperscriptBox["n", "7"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "9"]}], "-", 
             RowBox[{"313308", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"124824", " ", 
              SuperscriptBox["n", "2"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"39937", " ", 
              SuperscriptBox["n", "4"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"3417", " ", 
              SuperscriptBox["n", "6"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "8"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "194980"}], " ", "n"}], "+", 
             RowBox[{"187079", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"17947", " ", 
              SuperscriptBox["n", "5"]}], "-", 
             RowBox[{"415", " ", 
              SuperscriptBox["n", "7"]}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox["n", "9"]}], "+", 
             RowBox[{"46724", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"39937", " ", 
              SuperscriptBox["n", "2"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"11254", " ", 
              SuperscriptBox["n", "4"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"796", " ", 
              SuperscriptBox["n", "6"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["n", "8"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"m", " ", "n"}]}], ")"}], "2"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{"216", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "+", "n"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"m", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"108", "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", "n"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"m", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}], "3"]}], ")"}]}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "2"]}], "-", 
          RowBox[{"9", " ", "m", " ", "n"}], "+", 
          RowBox[{
           SuperscriptBox["m", "3"], " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", "n"}], "-", 
          RowBox[{"3", " ", 
           SqrtBox[
            RowBox[{"24", "+", 
             SuperscriptBox["m", "2"], "-", 
             RowBox[{"10", " ", "m", " ", "n"}], "+", 
             SuperscriptBox["n", "2"]}]]}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"m", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "17"}], " ", 
           SuperscriptBox["m", "10"], " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["m", "9"], " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"129", "+", 
             RowBox[{"217", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"17", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "8"], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"80", "+", 
             RowBox[{"1243", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"153", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"43", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"78", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6415200", " ", "n"}], "-", 
             RowBox[{"942300", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"88500", " ", 
              SuperscriptBox["n", "5"]}], "-", 
             RowBox[{"25", " ", 
              SuperscriptBox["n", "7"]}], "+", 
             RowBox[{"1644624", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"88452", " ", 
              SuperscriptBox["n", "2"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"89976", " ", 
              SuperscriptBox["n", "4"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"25", " ", 
              SuperscriptBox["n", "6"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"100", "+", 
             RowBox[{"35544", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"4035", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"173", " ", 
              SuperscriptBox["n", "6"]}], "+", 
             RowBox[{"240", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"4992", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"783", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox["n", "7"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6415200"}], "+", 
             RowBox[{"6909300", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"901560", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"45605", " ", 
              SuperscriptBox["n", "6"]}], "-", 
             RowBox[{"60", " ", 
              SuperscriptBox["n", "8"]}], "+", 
             RowBox[{"820368", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"112044", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"50472", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"60", " ", 
              SuperscriptBox["n", "7"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "182420"}], " ", "n"}], "-", 
             RowBox[{"66024", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"7443", " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"173", " ", 
              SuperscriptBox["n", "7"]}], "-", 
             RowBox[{"100", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"46308", " ", 
              SuperscriptBox["n", "2"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"14919", " ", 
              SuperscriptBox["n", "4"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"1132", " ", 
              SuperscriptBox["n", "6"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["n", "8"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9212400"}], " ", "n"}], "+", 
             RowBox[{"4009616", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"314700", " ", 
              SuperscriptBox["n", "5"]}], "-", 
             RowBox[{"11848", " ", 
              SuperscriptBox["n", "7"]}], "-", 
             RowBox[{"43", " ", 
              SuperscriptBox["n", "9"]}], "+", 
             RowBox[{"117936", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"198816", " ", 
              SuperscriptBox["n", "2"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"150948", " ", 
              SuperscriptBox["n", "4"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"15436", " ", 
              SuperscriptBox["n", "6"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"43", " ", 
              SuperscriptBox["n", "8"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3606240"}], " ", "n"}], "+", 
             RowBox[{"2718668", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"284160", " ", 
              SuperscriptBox["n", "5"]}], "-", 
             RowBox[{"4035", " ", 
              SuperscriptBox["n", "7"]}], "+", 
             RowBox[{"217", " ", 
              SuperscriptBox["n", "9"]}], "+", 
             RowBox[{"359904", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"452844", " ", 
              SuperscriptBox["n", "2"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"165144", " ", 
              SuperscriptBox["n", "4"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"14919", " ", 
              SuperscriptBox["n", "6"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"234", " ", 
              SuperscriptBox["n", "8"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "118000"}], "-", 
             RowBox[{"314700", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"94720", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"2481", " ", 
              SuperscriptBox["n", "6"]}], "-", 
             RowBox[{"153", " ", 
              SuperscriptBox["n", "8"]}], "+", 
             RowBox[{"67296", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"42880", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"6704", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"261", " ", 
              SuperscriptBox["n", "7"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["n", "9"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"3769200", "-", 
             RowBox[{"12028848", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"2718668", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"66024", " ", 
              SuperscriptBox["n", "6"]}], "-", 
             RowBox[{"3729", " ", 
              SuperscriptBox["n", "8"]}], "-", 
             RowBox[{"17", " ", 
              SuperscriptBox["n", "10"]}], "+", 
             RowBox[{"448176", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"572096", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"128640", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"4992", " ", 
              SuperscriptBox["n", "7"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"17", " ", 
              SuperscriptBox["n", "9"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"m", " ", "n"}]}], ")"}], "2"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{"216", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "+", "n"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"m", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"108", "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", "n"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"m", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "n"}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", "n"}], "-", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             SuperscriptBox["n", "2"]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox[
            RowBox[{"24", "+", 
             SuperscriptBox["m", "2"], "-", 
             RowBox[{"10", " ", "m", " ", "n"}], "+", 
             SuperscriptBox["n", "2"]}]]}]}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          RowBox[{"m", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1827360"}], " ", "n"}], "+", 
          RowBox[{"148500", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"38080", " ", 
           SuperscriptBox["n", "5"]}], "+", 
          RowBox[{"155", " ", 
           SuperscriptBox["n", "7"]}], "+", 
          RowBox[{"594864", " ", 
           SqrtBox[
            RowBox[{"24", "+", 
             SuperscriptBox["m", "2"], "-", 
             RowBox[{"10", " ", "m", " ", "n"}], "+", 
             SuperscriptBox["n", "2"]}]]}], "-", 
          RowBox[{"313308", " ", 
           SuperscriptBox["n", "2"], " ", 
           SqrtBox[
            RowBox[{"24", "+", 
             SuperscriptBox["m", "2"], "-", 
             RowBox[{"10", " ", "m", " ", "n"}], "+", 
             SuperscriptBox["n", "2"]}]]}], "+", 
          RowBox[{"46724", " ", 
           SuperscriptBox["n", "4"], " ", 
           SqrtBox[
            RowBox[{"24", "+", 
             SuperscriptBox["m", "2"], "-", 
             RowBox[{"10", " ", "m", " ", "n"}], "+", 
             SuperscriptBox["n", "2"]}]]}], "-", 
          RowBox[{"155", " ", 
           SuperscriptBox["n", "6"], " ", 
           SqrtBox[
            RowBox[{"24", "+", 
             SuperscriptBox["m", "2"], "-", 
             RowBox[{"10", " ", "m", " ", "n"}], "+", 
             SuperscriptBox["n", "2"]}]]}], "+", 
          RowBox[{
           SuperscriptBox["m", "9"], " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "8"], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11"}], "-", 
             RowBox[{"303", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"4", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"155", "+", 
             RowBox[{"3934", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"415", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"22", " ", 
              SuperscriptBox["n", "6"]}], "+", 
             RowBox[{"11", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"271", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "21336"}], " ", "n"}], "-", 
             RowBox[{"3288", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"242", " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"22", " ", 
              SuperscriptBox["n", "7"]}], "-", 
             RowBox[{"155", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"3417", " ", 
              SuperscriptBox["n", "2"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"796", " ", 
              SuperscriptBox["n", "4"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox["n", "6"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"148500", "-", 
             RowBox[{"856988", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"187079", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"3288", " ", 
              SuperscriptBox["n", "6"]}], "-", 
             RowBox[{"303", " ", 
              SuperscriptBox["n", "8"]}], "+", 
             RowBox[{"103304", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"52066", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"9033", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"271", " ", 
              SuperscriptBox["n", "7"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1827360"}], "+", 
             RowBox[{"1996812", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"194980", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"21336", " ", 
              SuperscriptBox["n", "6"]}], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["n", "8"]}], "-", 
             RowBox[{"8424", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"103304", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"19891", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["n", "7"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"38080", "+", 
             RowBox[{"56246", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"17947", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"242", " ", 
              SuperscriptBox["n", "6"]}], "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["n", "8"]}], "-", 
             RowBox[{"19891", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"9033", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"1042", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["n", "7"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1996812", " ", "n"}], "-", 
             RowBox[{"856988", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"56246", " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"3934", " ", 
              SuperscriptBox["n", "7"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "9"]}], "-", 
             RowBox[{"313308", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"124824", " ", 
              SuperscriptBox["n", "2"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"39937", " ", 
              SuperscriptBox["n", "4"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"3417", " ", 
              SuperscriptBox["n", "6"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "8"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "194980"}], " ", "n"}], "+", 
             RowBox[{"187079", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"17947", " ", 
              SuperscriptBox["n", "5"]}], "-", 
             RowBox[{"415", " ", 
              SuperscriptBox["n", "7"]}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox["n", "9"]}], "+", 
             RowBox[{"46724", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"39937", " ", 
              SuperscriptBox["n", "2"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"11254", " ", 
              SuperscriptBox["n", "4"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"796", " ", 
              SuperscriptBox["n", "6"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["n", "8"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"36", "+", 
          RowBox[{
           SuperscriptBox["m", "3"], " ", "n"}], "-", 
          RowBox[{"11", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"5", " ", "n", " ", 
           SqrtBox[
            RowBox[{"24", "+", 
             SuperscriptBox["m", "2"], "-", 
             RowBox[{"10", " ", "m", " ", "n"}], "+", 
             SuperscriptBox["n", "2"]}]]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "n"}], "+", 
                SqrtBox[
                 RowBox[{"24", "+", 
                  SuperscriptBox["m", "2"], "-", 
                  RowBox[{"10", " ", "m", " ", "n"}], "+", 
                  SuperscriptBox["n", "2"]}]]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"14", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"n", "+", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"m", " ", "n"}]}], ")"}], "2"], " ", 
        SqrtBox[
         RowBox[{"24", "+", 
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"10", " ", "m", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{"108", "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "+", "n"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"m", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"108", "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", "n"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"m", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}], "3"]}], ")"}]}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "41"}], "-", 
               RowBox[{"15", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"65", " ", "m", " ", "n"}], "+", 
               RowBox[{"17", " ", 
                SuperscriptBox["m", "3"], " ", "n"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["n", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", "n"}], "-", 
                RowBox[{"3", " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"m", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}], 
              "2"]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"m", " ", "n"}]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"216", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"m", "+", "n"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   RowBox[{"m", " ", "n"}]}], ")"}]}]}], ")"}], "2"]}], 
            ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "17"}], " ", 
                SuperscriptBox["m", "10"], " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "9"], " ", 
                SuperscriptBox["n", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"129", "+", 
                  RowBox[{"217", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"17", " ", "n", " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["n", "3"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["m", "8"], " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{"80", "+", 
                  RowBox[{"1243", " ", 
                   SuperscriptBox["n", "2"]}], "-", 
                  RowBox[{"153", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"43", " ", "n", " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "-", 
                  RowBox[{"78", " ", 
                   SuperscriptBox["n", "3"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["n", "5"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6415200", " ", "n"}], "-", 
                  RowBox[{"942300", " ", 
                   SuperscriptBox["n", "3"]}], "-", 
                  RowBox[{"88500", " ", 
                   SuperscriptBox["n", "5"]}], "-", 
                  RowBox[{"25", " ", 
                   SuperscriptBox["n", "7"]}], "+", 
                  RowBox[{"1644624", " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "+", 
                  RowBox[{"88452", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "-", 
                  RowBox[{"89976", " ", 
                   SuperscriptBox["n", "4"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "+", 
                  RowBox[{"25", " ", 
                   SuperscriptBox["n", "6"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m", "7"], " ", 
                RowBox[{"(", 
                 RowBox[{"100", "+", 
                  RowBox[{"35544", " ", 
                   SuperscriptBox["n", "2"]}], "-", 
                  RowBox[{"4035", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"173", " ", 
                   SuperscriptBox["n", "6"]}], "+", 
                  RowBox[{"240", " ", "n", " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "-", 
                  RowBox[{"4992", " ", 
                   SuperscriptBox["n", "3"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "+", 
                  RowBox[{"783", " ", 
                   SuperscriptBox["n", "5"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "-", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["n", "7"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "m", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6415200"}], "+", 
                  RowBox[{"6909300", " ", 
                   SuperscriptBox["n", "2"]}], "-", 
                  RowBox[{"901560", " ", 
                   SuperscriptBox["n", "4"]}], "-", 
                  RowBox[{"45605", " ", 
                   SuperscriptBox["n", "6"]}], "-", 
                  RowBox[{"60", " ", 
                   SuperscriptBox["n", "8"]}], "+", 
                  RowBox[{"820368", " ", "n", " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "+", 
                  RowBox[{"112044", " ", 
                   SuperscriptBox["n", "3"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "-", 
                  RowBox[{"50472", " ", 
                   SuperscriptBox["n", "5"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "+", 
                  RowBox[{"60", " ", 
                   SuperscriptBox["n", "7"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "182420"}], " ", "n"}], "-", 
                  RowBox[{"66024", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"7443", " ", 
                   SuperscriptBox["n", "5"]}], "+", 
                  RowBox[{"173", " ", 
                   SuperscriptBox["n", "7"]}], "-", 
                  RowBox[{"100", " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "+", 
                  RowBox[{"46308", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "-", 
                  RowBox[{"14919", " ", 
                   SuperscriptBox["n", "4"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "+", 
                  RowBox[{"1132", " ", 
                   SuperscriptBox["n", "6"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["n", "8"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "9212400"}], " ", "n"}], "+", 
                  RowBox[{"4009616", " ", 
                   SuperscriptBox["n", "3"]}], "-", 
                  RowBox[{"314700", " ", 
                   SuperscriptBox["n", "5"]}], "-", 
                  RowBox[{"11848", " ", 
                   SuperscriptBox["n", "7"]}], "-", 
                  RowBox[{"43", " ", 
                   SuperscriptBox["n", "9"]}], "+", 
                  RowBox[{"117936", " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "-", 
                  RowBox[{"198816", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "+", 
                  RowBox[{"150948", " ", 
                   SuperscriptBox["n", "4"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "-", 
                  RowBox[{"15436", " ", 
                   SuperscriptBox["n", "6"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "+", 
                  RowBox[{"43", " ", 
                   SuperscriptBox["n", "8"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3606240"}], " ", "n"}], "+", 
                  RowBox[{"2718668", " ", 
                   SuperscriptBox["n", "3"]}], "-", 
                  RowBox[{"284160", " ", 
                   SuperscriptBox["n", "5"]}], "-", 
                  RowBox[{"4035", " ", 
                   SuperscriptBox["n", "7"]}], "+", 
                  RowBox[{"217", " ", 
                   SuperscriptBox["n", "9"]}], "+", 
                  RowBox[{"359904", " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "-", 
                  RowBox[{"452844", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "+", 
                  RowBox[{"165144", " ", 
                   SuperscriptBox["n", "4"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "-", 
                  RowBox[{"14919", " ", 
                   SuperscriptBox["n", "6"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "+", 
                  RowBox[{"234", " ", 
                   SuperscriptBox["n", "8"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["m", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "118000"}], "-", 
                  RowBox[{"314700", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"94720", " ", 
                   SuperscriptBox["n", "4"]}], "-", 
                  RowBox[{"2481", " ", 
                   SuperscriptBox["n", "6"]}], "-", 
                  RowBox[{"153", " ", 
                   SuperscriptBox["n", "8"]}], "+", 
                  RowBox[{"67296", " ", "n", " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "-", 
                  RowBox[{"42880", " ", 
                   SuperscriptBox["n", "3"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "+", 
                  RowBox[{"6704", " ", 
                   SuperscriptBox["n", "5"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "-", 
                  RowBox[{"261", " ", 
                   SuperscriptBox["n", "7"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["n", "9"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"3769200", "-", 
                  RowBox[{"12028848", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"2718668", " ", 
                   SuperscriptBox["n", "4"]}], "-", 
                  RowBox[{"66024", " ", 
                   SuperscriptBox["n", "6"]}], "-", 
                  RowBox[{"3729", " ", 
                   SuperscriptBox["n", "8"]}], "-", 
                  RowBox[{"17", " ", 
                   SuperscriptBox["n", "10"]}], "+", 
                  RowBox[{"448176", " ", "n", " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "-", 
                  RowBox[{"572096", " ", 
                   SuperscriptBox["n", "3"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "+", 
                  RowBox[{"128640", " ", 
                   SuperscriptBox["n", "5"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "-", 
                  RowBox[{"4992", " ", 
                   SuperscriptBox["n", "7"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], "+", 
                  RowBox[{"17", " ", 
                   SuperscriptBox["n", "9"], " ", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}]}], ")"}]}]}], ")"}]}], 
            ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"m", " ", "n"}]}], ")"}], " ", 
             SqrtBox[
              RowBox[{"24", "+", 
               SuperscriptBox["m", "2"], "-", 
               RowBox[{"10", " ", "m", " ", "n"}], "+", 
               SuperscriptBox["n", "2"]}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"108", "+", 
                RowBox[{
                 SuperscriptBox["m", "3"], " ", "n"}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"m", " ", "n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16"}], "+", 
                   SuperscriptBox["n", "2"]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "n"}], "-", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", "n"}], "-", 
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  SuperscriptBox["n", "2"]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"24", "+", 
                  SuperscriptBox["m", "2"], "-", 
                  RowBox[{"10", " ", "m", " ", "n"}], "+", 
                  SuperscriptBox["n", "2"]}]]}]}], ")"}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"36", "+", 
          RowBox[{
           SuperscriptBox["m", "3"], " ", "n"}], "-", 
          RowBox[{"11", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"5", " ", "n", " ", 
           SqrtBox[
            RowBox[{"24", "+", 
             SuperscriptBox["m", "2"], "-", 
             RowBox[{"10", " ", "m", " ", "n"}], "+", 
             SuperscriptBox["n", "2"]}]]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "n"}], "+", 
                SqrtBox[
                 RowBox[{"24", "+", 
                  SuperscriptBox["m", "2"], "-", 
                  RowBox[{"10", " ", "m", " ", "n"}], "+", 
                  SuperscriptBox["n", "2"]}]]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"14", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"n", "+", 
                   SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"m", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"108", "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "+", "n"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"m", " ", "n"}]}], ")"}]}]}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"73", "+", 
          RowBox[{"9", " ", "m", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", "n"}], "-", 
          RowBox[{"3", " ", 
           SqrtBox[
            RowBox[{"24", "+", 
             SuperscriptBox["m", "2"], "-", 
             RowBox[{"10", " ", "m", " ", "n"}], "+", 
             SuperscriptBox["n", "2"]}]]}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"m", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"36", "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", "n"}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"5", " ", "n", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "n"}], "+", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"14", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"n", "+", 
                    SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"m", " ", "n"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"108", "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "n"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"m", " ", "n"}]}], ")"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"216", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "+", "n"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"m", " ", "n"}]}], ")"}]}]}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"111", "+", 
          RowBox[{"42", " ", "m", " ", "n"}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"36", "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", "n"}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"5", " ", "n", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "n"}], "+", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"14", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"n", "+", 
                    SqrtBox[
                    RowBox[{"24", "+", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{"10", " ", "m", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}]]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], "3"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"128", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"m", " ", "n"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"108", "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "n"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"m", " ", "n"}]}], ")"}]}]}], ")"}], "3"]}], ")"}]}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "22"], " ", 
         SuperscriptBox["n", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"19", " ", 
            SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "21"], " ", 
         SuperscriptBox["n", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"1203", "-", 
           RowBox[{"3307", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"690", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"24", " ", "n", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["n", "3"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "20"], " ", 
         SuperscriptBox["n", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"12363", "-", 
           RowBox[{"73763", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"51226", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"1581", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"1203", " ", "n", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"1367", " ", 
            SuperscriptBox["n", "3"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"59", " ", 
            SuperscriptBox["n", "5"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "19"], " ", 
         SuperscriptBox["n", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"52104", "-", 
           RowBox[{"1297101", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"1523642", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"3383", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"16140", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"12363", " ", "n", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"70126", " ", 
            SuperscriptBox["n", "3"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"12565", " ", 
            SuperscriptBox["n", "5"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"2846", " ", 
            SuperscriptBox["n", "7"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "18"], " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "98724"}], "+", 
           RowBox[{"14752144", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"30797454", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"2920433", " ", 
            SuperscriptBox["n", "6"]}], "-", 
           RowBox[{"1038460", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"90417", " ", 
            SuperscriptBox["n", "10"]}], "-", 
           RowBox[{"52104", " ", "n", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"1285080", " ", 
            SuperscriptBox["n", "3"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"799268", " ", 
            SuperscriptBox["n", "5"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"142410", " ", 
            SuperscriptBox["n", "7"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"19246", " ", 
            SuperscriptBox["n", "9"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "17"], " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"73632", "-", 
           RowBox[{"103401812", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"398792212", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"126294111", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"28692128", " ", 
            SuperscriptBox["n", "8"]}], "-", 
           RowBox[{"4345379", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"224274", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"98724", " ", "n", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"13976900", " ", 
            SuperscriptBox["n", "3"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"19383906", " ", 
            SuperscriptBox["n", "5"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"3915693", " ", 
            SuperscriptBox["n", "7"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"1301738", " ", 
            SuperscriptBox["n", "9"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"51699", " ", 
            SuperscriptBox["n", "11"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8352"}], "+", 
           RowBox[{"443442144", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"3359693864", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"2449105024", " ", 
            SuperscriptBox["n", "6"]}], "-", 
           RowBox[{"446743224", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"66432859", " ", 
            SuperscriptBox["n", "10"]}], "-", 
           RowBox[{"11152762", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"353475", " ", 
            SuperscriptBox["n", "14"]}], "-", 
           RowBox[{"73632", " ", "n", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"98305048", " ", 
            SuperscriptBox["n", "3"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"280304452", " ", 
            SuperscriptBox["n", "5"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"82876209", " ", 
            SuperscriptBox["n", "7"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"42305011", " ", 
            SuperscriptBox["n", "9"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"4041725", " ", 
            SuperscriptBox["n", "11"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"78495", " ", 
            SuperscriptBox["n", "13"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "15"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1080968512"}], " ", "n"}], "-", 
           RowBox[{"18483441216", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"28457761820", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"3533907832", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"250566123", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"144811994", " ", 
            SuperscriptBox["n", "11"]}], "-", 
           RowBox[{"20197929", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"405288", " ", 
            SuperscriptBox["n", "15"]}], "+", 
           RowBox[{"8352", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"431680080", " ", 
            SuperscriptBox["n", "2"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"2566493912", " ", 
            SuperscriptBox["n", "4"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"1413899544", " ", 
            SuperscriptBox["n", "6"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"799221255", " ", 
            SuperscriptBox["n", "8"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"139164688", " ", 
            SuperscriptBox["n", "10"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"7075425", " ", 
            SuperscriptBox["n", "12"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"85332", " ", 
            SuperscriptBox["n", "14"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "57068702502912"}], "+", 
           RowBox[{"55329997612032", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"7417339200576", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"2605525268544", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"829769644080", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"94808612592", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"3214876938", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"35992276", " ", 
            SuperscriptBox["n", "14"]}], "-", 
           RowBox[{"261", " ", 
            SuperscriptBox["n", "16"]}], "-", 
           RowBox[{"2043998613504", " ", "n", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"6241318686720", " ", 
            SuperscriptBox["n", "3"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"2315463610176", " ", 
            SuperscriptBox["n", "5"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"217800990720", " ", 
            SuperscriptBox["n", "7"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"64273602120", " ", 
            SuperscriptBox["n", "9"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"2781027614", " ", 
            SuperscriptBox["n", "11"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"35963120", " ", 
            SuperscriptBox["n", "13"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"261", " ", 
            SuperscriptBox["n", "15"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "14"], " ", 
         RowBox[{"(", 
          RowBox[{"1151752832", "+", 
           RowBox[{"63815976976", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"211662730176", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"2502945376", " ", 
            SuperscriptBox["n", "6"]}], "-", 
           RowBox[{"22600299232", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"2050622610", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"309026961", " ", 
            SuperscriptBox["n", "12"]}], "-", 
           RowBox[{"24806424", " ", 
            SuperscriptBox["n", "14"]}], "+", 
           RowBox[{"353475", " ", 
            SuperscriptBox["n", "16"]}], "-", 
           RowBox[{"1071356960", " ", "n", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"14894491968", " ", 
            SuperscriptBox["n", "3"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"16626021396", " ", 
            SuperscriptBox["n", "5"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"9468607496", " ", 
            SuperscriptBox["n", "7"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"2527166526", " ", 
            SuperscriptBox["n", "9"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"271533702", " ", 
            SuperscriptBox["n", "11"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"8691780", " ", 
            SuperscriptBox["n", "13"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"85332", " ", 
            SuperscriptBox["n", "15"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
        RowBox[{"32", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "130731016753152"}], " ", "n"}], "+", 
           RowBox[{"120359278778112", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"12755028328416", " ", 
            SuperscriptBox["n", "5"]}], "-", 
           RowBox[{"4884254752104", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"1586756391480", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"144710659782", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{"3885460708", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"33780266", " ", 
            SuperscriptBox["n", "15"]}], "-", 
           RowBox[{"2301", " ", 
            SuperscriptBox["n", "17"]}], "+", 
           RowBox[{"2043998613504", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"7190546950656", " ", 
            SuperscriptBox["n", "2"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"13683921831360", " ", 
            SuperscriptBox["n", "4"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"4231236227976", " ", 
            SuperscriptBox["n", "6"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"415830387960", " ", 
            SuperscriptBox["n", "8"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"96475029956", " ", 
            SuperscriptBox["n", "10"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"3301177396", " ", 
            SuperscriptBox["n", "12"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"33479905", " ", 
            SuperscriptBox["n", "14"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"2301", " ", 
            SuperscriptBox["n", "16"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "13"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "124334742656"}], " ", "n"}], "-", 
           RowBox[{"1004994344704", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"324140455488", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"356911426124", " ", 
            SuperscriptBox["n", "7"]}], "-", 
           RowBox[{"84225683372", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"3128331585", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{"412944666", " ", 
            SuperscriptBox["n", "13"]}], "-", 
           RowBox[{"20197929", " ", 
            SuperscriptBox["n", "15"]}], "+", 
           RowBox[{"224274", " ", 
            SuperscriptBox["n", "17"]}], "+", 
           RowBox[{"1150819840", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"53079463600", " ", 
            SuperscriptBox["n", "2"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"127952388240", " ", 
            SuperscriptBox["n", "4"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"71000671420", " ", 
            SuperscriptBox["n", "6"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"25505264660", " ", 
            SuperscriptBox["n", "8"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"5117809260", " ", 
            SuperscriptBox["n", "10"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"369949875", " ", 
            SuperscriptBox["n", "12"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"8691780", " ", 
            SuperscriptBox["n", "14"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"78495", " ", 
            SuperscriptBox["n", "16"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"442639980896256", "-", 
           RowBox[{"1441619753978880", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"918898798450176", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"35652621453696", " ", 
            SuperscriptBox["n", "6"]}], "-", 
           RowBox[{"39119434329024", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"9546902110944", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"728295896000", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"15953994244", " ", 
            SuperscriptBox["n", "14"]}], "+", 
           RowBox[{"110860536", " ", 
            SuperscriptBox["n", "16"]}], "-", 
           RowBox[{"24681", " ", 
            SuperscriptBox["n", "18"]}], "+", 
           RowBox[{"57524375605248", " ", "n", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"133105872844800", " ", 
            SuperscriptBox["n", "3"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"121820997245760", " ", 
            SuperscriptBox["n", "5"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"27565115576256", " ", 
            SuperscriptBox["n", "7"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"2037645188800", " ", 
            SuperscriptBox["n", "9"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"472102336272", " ", 
            SuperscriptBox["n", "11"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"13269865900", " ", 
            SuperscriptBox["n", "13"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"107920020", " ", 
            SuperscriptBox["n", "15"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"24681", " ", 
            SuperscriptBox["n", "17"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "12"], " ", 
         RowBox[{"(", 
          RowBox[{"102876062016", "+", 
           RowBox[{"2913183584000", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"3097901993888", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"3040513130112", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"1132452616024", " ", 
            SuperscriptBox["n", "8"]}], "-", 
           RowBox[{"153261180720", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"3233284038", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"309026961", " ", 
            SuperscriptBox["n", "14"]}], "-", 
           RowBox[{"11152762", " ", 
            SuperscriptBox["n", "16"]}], "+", 
           RowBox[{"90417", " ", 
            SuperscriptBox["n", "18"]}], "-", 
           RowBox[{"105637676672", " ", "n", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"629723391408", " ", 
            SuperscriptBox["n", "3"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"308569007376", " ", 
            SuperscriptBox["n", "5"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"133689367768", " ", 
            SuperscriptBox["n", "7"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"49846109676", " ", 
            SuperscriptBox["n", "9"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"7336143603", " ", 
            SuperscriptBox["n", "11"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"369949875", " ", 
            SuperscriptBox["n", "13"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"7075425", " ", 
            SuperscriptBox["n", "15"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"51699", " ", 
            SuperscriptBox["n", "17"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"962874230224896", " ", "n"}], "-", 
           RowBox[{"1368514552306176", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"469380561880896", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"41084724362112", " ", 
            SuperscriptBox["n", "7"]}], "-", 
           RowBox[{"27340686195024", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"3674621671264", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{"251248586176", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"4620860304", " ", 
            SuperscriptBox["n", "15"]}], "+", 
           RowBox[{"25850453", " ", 
            SuperscriptBox["n", "17"]}], "-", 
           RowBox[{"13026", " ", 
            SuperscriptBox["n", "19"]}], "-", 
           RowBox[{"49930549493760", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"133105872844800", " ", 
            SuperscriptBox["n", "2"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"177660626624640", " ", 
            SuperscriptBox["n", "4"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"86856696250560", " ", 
            SuperscriptBox["n", "6"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"13403250756624", " ", 
            SuperscriptBox["n", "8"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"348217782032", " ", 
            SuperscriptBox["n", "10"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"157430847852", " ", 
            SuperscriptBox["n", "12"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"3723622992", " ", 
            SuperscriptBox["n", "14"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"24576262", " ", 
            SuperscriptBox["n", "16"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"13026", " ", 
            SuperscriptBox["n", "18"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "11"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4630741113024"}], " ", "n"}], "-", 
           RowBox[{"14698486685056", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"15830707274368", " ", 
            SuperscriptBox["n", "5"]}], "-", 
           RowBox[{"8432208943296", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"2103683291940", " ", 
            SuperscriptBox["n", "9"]}], "-", 
           RowBox[{"184614214272", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{"3128331585", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"144811994", " ", 
            SuperscriptBox["n", "15"]}], "-", 
           RowBox[{"4345379", " ", 
            SuperscriptBox["n", "17"]}], "+", 
           RowBox[{"16140", " ", 
            SuperscriptBox["n", "19"]}], "+", 
           RowBox[{"88992883648", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"1888409345088", " ", 
            SuperscriptBox["n", "2"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"518355007280", " ", 
            SuperscriptBox["n", "4"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"161367610080", " ", 
            SuperscriptBox["n", "6"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"217519018728", " ", 
            SuperscriptBox["n", "8"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"72301332072", " ", 
            SuperscriptBox["n", "10"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"7336143603", " ", 
            SuperscriptBox["n", "12"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"271533702", " ", 
            SuperscriptBox["n", "14"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"4041725", " ", 
            SuperscriptBox["n", "16"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"19246", " ", 
            SuperscriptBox["n", "18"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "10"], " ", 
         RowBox[{"(", 
          RowBox[{"3033875602944", "+", 
           RowBox[{"38187608443776", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"51901788739328", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"38883685162736", " ", 
            SuperscriptBox["n", "6"]}], "-", 
           RowBox[{"15639713913120", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"2587436795784", " ", 
            SuperscriptBox["n", "10"]}], "-", 
           RowBox[{"153261180720", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"2050622610", " ", 
            SuperscriptBox["n", "14"]}], "+", 
           RowBox[{"66432859", " ", 
            SuperscriptBox["n", "16"]}], "-", 
           RowBox[{"1038460", " ", 
            SuperscriptBox["n", "18"]}], "-", 
           RowBox[{"1581", " ", 
            SuperscriptBox["n", "20"]}], "-", 
           RowBox[{"3087200958592", " ", "n", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"1392871128128", " ", 
            SuperscriptBox["n", "3"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"2310597935920", " ", 
            SuperscriptBox["n", "5"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"263626405104", " ", 
            SuperscriptBox["n", "7"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"301969845204", " ", 
            SuperscriptBox["n", "9"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"72301332072", " ", 
            SuperscriptBox["n", "11"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"5117809260", " ", 
            SuperscriptBox["n", "13"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"139164688", " ", 
            SuperscriptBox["n", "15"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"1301738", " ", 
            SuperscriptBox["n", "17"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"2846", " ", 
            SuperscriptBox["n", "19"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "237354854418432"}], "+", 
           RowBox[{"3675595193800704", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"3133931416510464", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"343792492224768", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"207392952063168", " ", 
            SuperscriptBox["n", "8"]}], "-", 
           RowBox[{"51901788739328", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"3097901993888", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"211662730176", " ", 
            SuperscriptBox["n", "14"]}], "+", 
           RowBox[{"3359693864", " ", 
            SuperscriptBox["n", "16"]}], "+", 
           RowBox[{"14752144", " ", 
            SuperscriptBox["n", "18"]}], "-", 
           RowBox[{"12363", " ", 
            SuperscriptBox["n", "20"]}], "-", 
           RowBox[{"437885498603520", " ", "n", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"710642506498560", " ", 
            SuperscriptBox["n", "3"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"564752304801792", " ", 
            SuperscriptBox["n", "5"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"163482262632960", " ", 
            SuperscriptBox["n", "7"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"16062278355968", " ", 
            SuperscriptBox["n", "9"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"518355007280", " ", 
            SuperscriptBox["n", "11"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"127952388240", " ", 
            SuperscriptBox["n", "13"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"2566493912", " ", 
            SuperscriptBox["n", "15"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"13976900", " ", 
            SuperscriptBox["n", "17"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"12363", " ", 
            SuperscriptBox["n", "19"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "50776204527360"}], " ", "n"}], "+", 
           RowBox[{"109362744780096", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"114667293502336", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"70269520714176", " ", 
            SuperscriptBox["n", "7"]}], "-", 
           RowBox[{"19386576209088", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"2103683291940", " ", 
            SuperscriptBox["n", "11"]}], "-", 
           RowBox[{"84225683372", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"250566123", " ", 
            SuperscriptBox["n", "15"]}], "+", 
           RowBox[{"28692128", " ", 
            SuperscriptBox["n", "17"]}], "+", 
           RowBox[{"3383", " ", 
            SuperscriptBox["n", "19"]}], "-", 
           RowBox[{"690", " ", 
            SuperscriptBox["n", "21"]}], "+", 
           RowBox[{"2056755267840", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"8150580755200", " ", 
            SuperscriptBox["n", "2"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"16062278355968", " ", 
            SuperscriptBox["n", "4"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"8438097404736", " ", 
            SuperscriptBox["n", "6"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"667333207296", " ", 
            SuperscriptBox["n", "8"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"301969845204", " ", 
            SuperscriptBox["n", "10"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"49846109676", " ", 
            SuperscriptBox["n", "12"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"2527166526", " ", 
            SuperscriptBox["n", "14"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"42305011", " ", 
            SuperscriptBox["n", "16"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"142410", " ", 
            SuperscriptBox["n", "18"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"59", " ", 
            SuperscriptBox["n", "20"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "408160906509312"}], " ", "n"}], "+", 
           RowBox[{"1877522247523584", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"802699227744768", " ", 
            SuperscriptBox["n", "5"]}], "-", 
           RowBox[{"212182068896640", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"114667293502336", " ", 
            SuperscriptBox["n", "9"]}], "-", 
           RowBox[{"15830707274368", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{"324140455488", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"28457761820", " ", 
            SuperscriptBox["n", "15"]}], "+", 
           RowBox[{"398792212", " ", 
            SuperscriptBox["n", "17"]}], "+", 
           RowBox[{"1297101", " ", 
            SuperscriptBox["n", "19"]}], "-", 
           RowBox[{"1203", " ", 
            SuperscriptBox["n", "21"]}], "+", 
           RowBox[{"74094835525632", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"487283988983040", " ", 
            SuperscriptBox["n", "2"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"564752304801792", " ", 
            SuperscriptBox["n", "4"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"280073363836800", " ", 
            SuperscriptBox["n", "6"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"49371172995456", " ", 
            SuperscriptBox["n", "8"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"2310597935920", " ", 
            SuperscriptBox["n", "10"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"308569007376", " ", 
            SuperscriptBox["n", "12"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"16626021396", " ", 
            SuperscriptBox["n", "14"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"280304452", " ", 
            SuperscriptBox["n", "16"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"1285080", " ", 
            SuperscriptBox["n", "18"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"1203", " ", 
            SuperscriptBox["n", "20"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "156296152067328"}], " ", "n"}], "+", 
           RowBox[{"164338897448448", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"212182068896640", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"217843827799296", " ", 
            SuperscriptBox["n", "7"]}], "-", 
           RowBox[{"70269520714176", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"8432208943296", " ", 
            SuperscriptBox["n", "11"]}], "-", 
           RowBox[{"356911426124", " ", 
            SuperscriptBox["n", "13"]}], "-", 
           RowBox[{"3533907832", " ", 
            SuperscriptBox["n", "15"]}], "+", 
           RowBox[{"126294111", " ", 
            SuperscriptBox["n", "17"]}], "+", 
           RowBox[{"1523642", " ", 
            SuperscriptBox["n", "19"]}], "+", 
           RowBox[{"3307", " ", 
            SuperscriptBox["n", "21"]}], "-", 
           RowBox[{"6969631703040", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"110260462305024", " ", 
            SuperscriptBox["n", "2"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"163482262632960", " ", 
            SuperscriptBox["n", "4"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"86549746764288", " ", 
            SuperscriptBox["n", "6"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"15052878388032", " ", 
            SuperscriptBox["n", "8"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"263626405104", " ", 
            SuperscriptBox["n", "10"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"133689367768", " ", 
            SuperscriptBox["n", "12"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"9468607496", " ", 
            SuperscriptBox["n", "14"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"82876209", " ", 
            SuperscriptBox["n", "16"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"799268", " ", 
            SuperscriptBox["n", "18"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"1367", " ", 
            SuperscriptBox["n", "20"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"26552628610560", "-", 
           RowBox[{"156477737316096", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"207392952063168", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"186838558012032", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"86567684084736", " ", 
            SuperscriptBox["n", "8"]}], "-", 
           RowBox[{"15639713913120", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"1132452616024", " ", 
            SuperscriptBox["n", "12"]}], "-", 
           RowBox[{"22600299232", " ", 
            SuperscriptBox["n", "14"]}], "-", 
           RowBox[{"446743224", " ", 
            SuperscriptBox["n", "16"]}], "+", 
           RowBox[{"2920433", " ", 
            SuperscriptBox["n", "18"]}], "+", 
           RowBox[{"51226", " ", 
            SuperscriptBox["n", "20"]}], "+", 
           RowBox[{"57", " ", 
            SuperscriptBox["n", "22"]}], "-", 
           RowBox[{"13306572414720", " ", "n", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"53613003026496", " ", 
            SuperscriptBox["n", "3"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"49371172995456", " ", 
            SuperscriptBox["n", "5"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"15052878388032", " ", 
            SuperscriptBox["n", "7"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"667333207296", " ", 
            SuperscriptBox["n", "9"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"217519018728", " ", 
            SuperscriptBox["n", "11"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"25505264660", " ", 
            SuperscriptBox["n", "13"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"799221255", " ", 
            SuperscriptBox["n", "15"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"3915693", " ", 
            SuperscriptBox["n", "17"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"12565", " ", 
            SuperscriptBox["n", "19"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["n", "21"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "83376808593408"}], "-", 
           RowBox[{"142610485814784", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"343792492224768", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"164795058756864", " ", 
            SuperscriptBox["n", "6"]}], "-", 
           RowBox[{"186838558012032", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"38883685162736", " ", 
            SuperscriptBox["n", "10"]}], "-", 
           RowBox[{"3040513130112", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"2502945376", " ", 
            SuperscriptBox["n", "14"]}], "+", 
           RowBox[{"2449105024", " ", 
            SuperscriptBox["n", "16"]}], "+", 
           RowBox[{"30797454", " ", 
            SuperscriptBox["n", "18"]}], "+", 
           RowBox[{"73763", " ", 
            SuperscriptBox["n", "20"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["n", "22"]}], "+", 
           RowBox[{"135399559295232", " ", "n", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"347426785002240", " ", 
            SuperscriptBox["n", "3"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"280073363836800", " ", 
            SuperscriptBox["n", "5"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"86549746764288", " ", 
            SuperscriptBox["n", "7"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"8438097404736", " ", 
            SuperscriptBox["n", "9"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"161367610080", " ", 
            SuperscriptBox["n", "11"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "-", 
           RowBox[{"71000671420", " ", 
            SuperscriptBox["n", "13"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"1413899544", " ", 
            SuperscriptBox["n", "15"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"19383906", " ", 
            SuperscriptBox["n", "17"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"70126", " ", 
            SuperscriptBox["n", "19"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["n", "21"], " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{"48", " ", 
         RowBox[{"(", 
          RowBox[{"2592", "+", 
           RowBox[{
            SuperscriptBox["m", "5"], " ", "n"}], "-", 
           RowBox[{"84", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["n", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"88", " ", "n"}], "-", 
              RowBox[{"18", " ", 
               SuperscriptBox["n", "3"]}]}], ")"}]}], "+", 
           RowBox[{"m", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1464"}], "+", 
              RowBox[{"88", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              SuperscriptBox["n", "4"]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"21", "-", 
              RowBox[{"48", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["n", "4"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "16"], " ", 
            SuperscriptBox["n", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "15"], " ", 
            SuperscriptBox["n", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"54", "-", 
              RowBox[{"210", " ", 
               SuperscriptBox["n", "2"]}], "-", 
              RowBox[{"148", " ", 
               SuperscriptBox["n", "4"]}], "+", 
              RowBox[{"9", " ", "n", " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["n", "3"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "5"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "14"], " ", 
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"4014", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"4722", " ", 
               SuperscriptBox["n", "4"]}], "-", 
              RowBox[{"234", " ", 
               SuperscriptBox["n", "6"]}], "-", 
              RowBox[{"54", " ", "n", " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"33", " ", 
               SuperscriptBox["n", "3"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"220", " ", 
               SuperscriptBox["n", "5"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"28", " ", 
               SuperscriptBox["n", "7"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "13"], " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "180"}], "-", 
              RowBox[{"38426", " ", 
               SuperscriptBox["n", "2"]}], "-", 
              RowBox[{"105228", " ", 
               SuperscriptBox["n", "4"]}], "-", 
              RowBox[{"522", " ", 
               SuperscriptBox["n", "6"]}], "+", 
              RowBox[{"2256", " ", 
               SuperscriptBox["n", "8"]}], "+", 
              RowBox[{"45", " ", "n", " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"1368", " ", 
               SuperscriptBox["n", "3"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"6889", " ", 
               SuperscriptBox["n", "5"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"1324", " ", 
               SuperscriptBox["n", "7"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"84", " ", 
               SuperscriptBox["n", "9"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"13423491072", "-", 
              RowBox[{"9994555008", " ", 
               SuperscriptBox["n", "2"]}], "-", 
              RowBox[{"1187298000", " ", 
               SuperscriptBox["n", "4"]}], "+", 
              RowBox[{"420272640", " ", 
               SuperscriptBox["n", "6"]}], "+", 
              RowBox[{"23441580", " ", 
               SuperscriptBox["n", "8"]}], "+", 
              RowBox[{"194528", " ", 
               SuperscriptBox["n", "10"]}], "+", 
              RowBox[{"63", " ", 
               SuperscriptBox["n", "12"]}], "+", 
              RowBox[{"807475392", " ", "n", " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"1533571056", " ", 
               SuperscriptBox["n", "3"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"167571504", " ", 
               SuperscriptBox["n", "5"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"21215404", " ", 
               SuperscriptBox["n", "7"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"199444", " ", 
               SuperscriptBox["n", "9"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"63", " ", 
               SuperscriptBox["n", "11"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"252", "+", 
              RowBox[{"200688", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"1248286", " ", 
               SuperscriptBox["n", "4"]}], "+", 
              RowBox[{"250758", " ", 
               SuperscriptBox["n", "6"]}], "-", 
              RowBox[{"107127", " ", 
               SuperscriptBox["n", "8"]}], "+", 
              RowBox[{"8412", " ", 
               SuperscriptBox["n", "10"]}], "+", 
              RowBox[{"180", " ", "n", " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"22141", " ", 
               SuperscriptBox["n", "3"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"114148", " ", 
               SuperscriptBox["n", "5"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"32959", " ", 
               SuperscriptBox["n", "7"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"3780", " ", 
               SuperscriptBox["n", "9"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"140", " ", 
               SuperscriptBox["n", "11"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20351907072"}], " ", "n"}], "+", 
              RowBox[{"14248524672", " ", 
               SuperscriptBox["n", "3"]}], "+", 
              RowBox[{"1498776912", " ", 
               SuperscriptBox["n", "5"]}], "-", 
              RowBox[{"596086128", " ", 
               SuperscriptBox["n", "7"]}], "-", 
              RowBox[{"23768728", " ", 
               SuperscriptBox["n", "9"]}], "-", 
              RowBox[{"148986", " ", 
               SuperscriptBox["n", "11"]}], "-", 
              RowBox[{"45", " ", 
               SuperscriptBox["n", "13"]}], "+", 
              RowBox[{"807475392", " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"1578034224", " ", 
               SuperscriptBox["n", "2"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"1954557216", " ", 
               SuperscriptBox["n", "4"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"224700644", " ", 
               SuperscriptBox["n", "6"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"21651004", " ", 
               SuperscriptBox["n", "8"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"146781", " ", 
               SuperscriptBox["n", "10"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"45", " ", 
               SuperscriptBox["n", "12"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "11"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "595944"}], " ", "n"}], "-", 
              RowBox[{"9025716", " ", 
               SuperscriptBox["n", "3"]}], "-", 
              RowBox[{"5281794", " ", 
               SuperscriptBox["n", "5"]}], "+", 
              RowBox[{"2559978", " ", 
               SuperscriptBox["n", "7"]}], "-", 
              RowBox[{"343332", " ", 
               SuperscriptBox["n", "9"]}], "+", 
              RowBox[{"12168", " ", 
               SuperscriptBox["n", "11"]}], "-", 
              RowBox[{"252", " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"168312", " ", 
               SuperscriptBox["n", "2"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"1267741", " ", 
               SuperscriptBox["n", "4"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"429298", " ", 
               SuperscriptBox["n", "6"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"66864", " ", 
               SuperscriptBox["n", "8"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"6188", " ", 
               SuperscriptBox["n", "10"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"140", " ", 
               SuperscriptBox["n", "12"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "39978220032"}], "+", 
              RowBox[{"80313731712", " ", 
               SuperscriptBox["n", "2"]}], "-", 
              RowBox[{"28532597760", " ", 
               SuperscriptBox["n", "4"]}], "-", 
              RowBox[{"4569321600", " ", 
               SuperscriptBox["n", "6"]}], "+", 
              RowBox[{"1310516640", " ", 
               SuperscriptBox["n", "8"]}], "+", 
              RowBox[{"39674772", " ", 
               SuperscriptBox["n", "10"]}], "+", 
              RowBox[{"200688", " ", 
               SuperscriptBox["n", "12"]}], "-", 
              RowBox[{"45", " ", 
               SuperscriptBox["n", "14"]}], "-", 
              RowBox[{"6312136896", " ", "n", " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"9456170688", " ", 
               SuperscriptBox["n", "3"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"4548964560", " ", 
               SuperscriptBox["n", "5"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"400751792", " ", 
               SuperscriptBox["n", "7"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"37213744", " ", 
               SuperscriptBox["n", "9"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"168312", " ", 
               SuperscriptBox["n", "11"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"45", " ", 
               SuperscriptBox["n", "13"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"778112", "+", 
              RowBox[{"39674772", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"58444992", " ", 
               SuperscriptBox["n", "4"]}], "-", 
              RowBox[{"33223299", " ", 
               SuperscriptBox["n", "6"]}], "+", 
              RowBox[{"6201036", " ", 
               SuperscriptBox["n", "8"]}], "-", 
              RowBox[{"483300", " ", 
               SuperscriptBox["n", "10"]}], "+", 
              RowBox[{"8412", " ", 
               SuperscriptBox["n", "12"]}], "-", 
              RowBox[{"587124", " ", "n", " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"8854372", " ", 
               SuperscriptBox["n", "3"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"2529547", " ", 
               SuperscriptBox["n", "5"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"504408", " ", 
               SuperscriptBox["n", "7"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"84416", " ", 
               SuperscriptBox["n", "9"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"6188", " ", 
               SuperscriptBox["n", "11"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"84", " ", 
               SuperscriptBox["n", "13"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5995107648", " ", "n"}], "+", 
              RowBox[{"4223540160", " ", 
               SuperscriptBox["n", "3"]}], "+", 
              RowBox[{"754886592", " ", 
               SuperscriptBox["n", "5"]}], "-", 
              RowBox[{"1392637536", " ", 
               SuperscriptBox["n", "7"]}], "+", 
              RowBox[{"241052868", " ", 
               SuperscriptBox["n", "9"]}], "-", 
              RowBox[{"5281794", " ", 
               SuperscriptBox["n", "11"]}], "-", 
              RowBox[{"105228", " ", 
               SuperscriptBox["n", "13"]}], "-", 
              RowBox[{"210", " ", 
               SuperscriptBox["n", "15"]}], "+", 
              RowBox[{"670286016", " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"4548964560", " ", 
               SuperscriptBox["n", "2"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"3247019968", " ", 
               SuperscriptBox["n", "4"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"783488668", " ", 
               SuperscriptBox["n", "6"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"54575628", " ", 
               SuperscriptBox["n", "8"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"2529547", " ", 
               SuperscriptBox["n", "10"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"114148", " ", 
               SuperscriptBox["n", "12"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"33", " ", 
               SuperscriptBox["n", "14"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "23768728"}], " ", "n"}], "-", 
              RowBox[{"92421486", " ", 
               SuperscriptBox["n", "3"]}], "+", 
              RowBox[{"60263217", " ", 
               SuperscriptBox["n", "5"]}], "-", 
              RowBox[{"16106361", " ", 
               SuperscriptBox["n", "7"]}], "+", 
              RowBox[{"2000502", " ", 
               SuperscriptBox["n", "9"]}], "-", 
              RowBox[{"85833", " ", 
               SuperscriptBox["n", "11"]}], "+", 
              RowBox[{"564", " ", 
               SuperscriptBox["n", "13"]}], "+", 
              RowBox[{"199444", " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"9303436", " ", 
               SuperscriptBox["n", "2"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"466996", " ", 
               SuperscriptBox["n", "4"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"333756", " ", 
               SuperscriptBox["n", "6"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"44669", " ", 
               SuperscriptBox["n", "8"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"21104", " ", 
               SuperscriptBox["n", "10"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"945", " ", 
               SuperscriptBox["n", "12"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["n", "14"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "56994098688"}], " ", "n"}], "+", 
              RowBox[{"51181347456", " ", 
               SuperscriptBox["n", "3"]}], "-", 
              RowBox[{"4223540160", " ", 
               SuperscriptBox["n", "5"]}], "-", 
              RowBox[{"2686208640", " ", 
               SuperscriptBox["n", "7"]}], "+", 
              RowBox[{"369685944", " ", 
               SuperscriptBox["n", "9"]}], "+", 
              RowBox[{"9025716", " ", 
               SuperscriptBox["n", "11"]}], "+", 
              RowBox[{"38426", " ", 
               SuperscriptBox["n", "13"]}], "-", 
              RowBox[{"54", " ", 
               SuperscriptBox["n", "15"]}], "+", 
              RowBox[{"6134284224", " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"9456170688", " ", 
               SuperscriptBox["n", "2"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"7619104336", " ", 
               SuperscriptBox["n", "4"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"1711184688", " ", 
               SuperscriptBox["n", "6"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"67199624", " ", 
               SuperscriptBox["n", "8"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"8854372", " ", 
               SuperscriptBox["n", "10"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"22141", " ", 
               SuperscriptBox["n", "12"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"54", " ", 
               SuperscriptBox["n", "14"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2384344512", " ", "n"}], "-", 
              RowBox[{"2686208640", " ", 
               SuperscriptBox["n", "3"]}], "+", 
              RowBox[{"1392637536", " ", 
               SuperscriptBox["n", "5"]}], "-", 
              RowBox[{"452489544", " ", 
               SuperscriptBox["n", "7"]}], "+", 
              RowBox[{"64425444", " ", 
               SuperscriptBox["n", "9"]}], "-", 
              RowBox[{"2559978", " ", 
               SuperscriptBox["n", "11"]}], "+", 
              RowBox[{"522", " ", 
               SuperscriptBox["n", "13"]}], "+", 
              RowBox[{"148", " ", 
               SuperscriptBox["n", "15"]}], "-", 
              RowBox[{"84861616", " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"400751792", " ", 
               SuperscriptBox["n", "2"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"419764380", " ", 
               SuperscriptBox["n", "4"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"109573372", " ", 
               SuperscriptBox["n", "6"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"7578856", " ", 
               SuperscriptBox["n", "8"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"504408", " ", 
               SuperscriptBox["n", "10"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"32959", " ", 
               SuperscriptBox["n", "12"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"220", " ", 
               SuperscriptBox["n", "14"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1681090560", "-", 
              RowBox[{"4569321600", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"2020079328", " ", 
               SuperscriptBox["n", "4"]}], "-", 
              RowBox[{"1540209672", " ", 
               SuperscriptBox["n", "6"]}], "+", 
              RowBox[{"399626064", " ", 
               SuperscriptBox["n", "8"]}], "-", 
              RowBox[{"33223299", " ", 
               SuperscriptBox["n", "10"]}], "+", 
              RowBox[{"250758", " ", 
               SuperscriptBox["n", "12"]}], "+", 
              RowBox[{"4722", " ", 
               SuperscriptBox["n", "14"]}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["n", "16"]}], "-", 
              RowBox[{"898802576", " ", "n", " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"1711184688", " ", 
               SuperscriptBox["n", "3"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"783488668", " ", 
               SuperscriptBox["n", "5"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"109573372", " ", 
               SuperscriptBox["n", "7"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"1335024", " ", 
               SuperscriptBox["n", "9"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"429298", " ", 
               SuperscriptBox["n", "11"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"6889", " ", 
               SuperscriptBox["n", "13"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["n", "15"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"93766320", "+", 
              RowBox[{"1310516640", " ", 
               SuperscriptBox["n", "2"]}], "-", 
              RowBox[{"1032489612", " ", 
               SuperscriptBox["n", "4"]}], "+", 
              RowBox[{"399626064", " ", 
               SuperscriptBox["n", "6"]}], "-", 
              RowBox[{"75541212", " ", 
               SuperscriptBox["n", "8"]}], "+", 
              RowBox[{"6201036", " ", 
               SuperscriptBox["n", "10"]}], "-", 
              RowBox[{"107127", " ", 
               SuperscriptBox["n", "12"]}], "-", 
              RowBox[{"234", " ", 
               SuperscriptBox["n", "14"]}], "-", 
              RowBox[{"86604016", " ", "n", " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"67199624", " ", 
               SuperscriptBox["n", "3"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"54575628", " ", 
               SuperscriptBox["n", "5"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"7578856", " ", 
               SuperscriptBox["n", "7"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"178676", " ", 
               SuperscriptBox["n", "9"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"66864", " ", 
               SuperscriptBox["n", "11"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"1324", " ", 
               SuperscriptBox["n", "13"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "15"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4749192000"}], "-", 
              RowBox[{"28532597760", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"14443487136", " ", 
               SuperscriptBox["n", "4"]}], "+", 
              RowBox[{"2020079328", " ", 
               SuperscriptBox["n", "6"]}], "-", 
              RowBox[{"1032489612", " ", 
               SuperscriptBox["n", "8"]}], "+", 
              RowBox[{"58444992", " ", 
               SuperscriptBox["n", "10"]}], "+", 
              RowBox[{"1248286", " ", 
               SuperscriptBox["n", "12"]}], "+", 
              RowBox[{"4014", " ", 
               SuperscriptBox["n", "14"]}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["n", "16"]}], "+", 
              RowBox[{"7818228864", " ", "n", " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"7619104336", " ", 
               SuperscriptBox["n", "3"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"3247019968", " ", 
               SuperscriptBox["n", "5"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"419764380", " ", 
               SuperscriptBox["n", "7"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "-", 
              RowBox[{"1867984", " ", 
               SuperscriptBox["n", "9"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"1267741", " ", 
               SuperscriptBox["n", "11"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"1368", " ", 
               SuperscriptBox["n", "13"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["n", "15"], " ", 
               SqrtBox[
                RowBox[{"24", "+", 
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{"10", " ", "m", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"m", " ", "n"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"24", "+", 
           SuperscriptBox["m", "2"], "-", 
           RowBox[{"10", " ", "m", " ", "n"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"108", "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", "n"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"m", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}], "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], " ", "n"}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", "n"}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}], "2"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m", "23"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"81", " ", 
              SuperscriptBox["n", "7"]}], "-", 
             RowBox[{"26", " ", 
              SuperscriptBox["n", "9"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "22"], " ", 
           SuperscriptBox["n", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "517"}], "+", 
             RowBox[{"128", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"404", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"81", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "21"], " ", 
           SuperscriptBox["n", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1152", "+", 
             RowBox[{"55218", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"21176", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"350", " ", 
              SuperscriptBox["n", "6"]}], "-", 
             RowBox[{"517", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"2269", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "20"], " ", 
           SuperscriptBox["n", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"12048", "+", 
             RowBox[{"1437188", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"1059332", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"50240", " ", 
              SuperscriptBox["n", "6"]}], "-", 
             RowBox[{"10040", " ", 
              SuperscriptBox["n", "8"]}], "+", 
             RowBox[{"1152", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"60649", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"7901", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "19"], " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6064"}], "+", 
             RowBox[{"20198456", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"25770728", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"1928134", " ", 
              SuperscriptBox["n", "6"]}], "-", 
             RowBox[{"623996", " ", 
              SuperscriptBox["n", "8"]}], "+", 
             RowBox[{"15178", " ", 
              SuperscriptBox["n", "10"]}], "+", 
             RowBox[{"12048", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"1347136", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"428345", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"26271", " ", 
              SuperscriptBox["n", "7"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "18"], " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "163728"}], "+", 
             RowBox[{"186535440", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"424793000", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"63403052", " ", 
              SuperscriptBox["n", "6"]}], "-", 
             RowBox[{"22369588", " ", 
              SuperscriptBox["n", "8"]}], "+", 
             RowBox[{"878656", " ", 
              SuperscriptBox["n", "10"]}], "+", 
             RowBox[{"44716", " ", 
              SuperscriptBox["n", "12"]}], "-", 
             RowBox[{"6064", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"19959064", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"15567776", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"189563", " ", 
              SuperscriptBox["n", "7"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"3955", " ", 
              SuperscriptBox["n", "9"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "17"], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"351744", "-", 
             RowBox[{"1138964960", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"4842283040", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"1767032840", " ", 
              SuperscriptBox["n", "6"]}], "+", 
             RowBox[{"454058480", " ", 
              SuperscriptBox["n", "8"]}], "-", 
             RowBox[{"39645826", " ", 
              SuperscriptBox["n", "10"]}], "-", 
             RowBox[{"2474632", " ", 
              SuperscriptBox["n", "12"]}], "+", 
             RowBox[{"179394", " ", 
              SuperscriptBox["n", "14"]}], "+", 
             RowBox[{"163728", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"187576384", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"301553288", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"16399392", " ", 
              SuperscriptBox["n", "7"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"5435455", " ", 
              SuperscriptBox["n", "9"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"314951", " ", 
              SuperscriptBox["n", "11"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "16"], " ", 
           RowBox[{"(", 
            RowBox[{"230272", "-", 
             RowBox[{"4403358656", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"37390468544", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"30303521200", " ", 
              SuperscriptBox["n", "6"]}], "+", 
             RowBox[{"5577318512", " ", 
              SuperscriptBox["n", "8"]}], "-", 
             RowBox[{"611958628", " ", 
              SuperscriptBox["n", "10"]}], "+", 
             RowBox[{"8768772", " ", 
              SuperscriptBox["n", "12"]}], "+", 
             RowBox[{"9841920", " ", 
              SuperscriptBox["n", "14"]}], "-", 
             RowBox[{"257520", " ", 
              SuperscriptBox["n", "16"]}], "+", 
             RowBox[{"351744", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"1139223568", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"3648737792", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"639044352", " ", 
              SuperscriptBox["n", "7"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"290241184", " ", 
              SuperscriptBox["n", "9"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"1049723", " ", 
              SuperscriptBox["n", "11"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"1765881", " ", 
              SuperscriptBox["n", "13"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "15"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9788263296"}], " ", "n"}], "-", 
             RowBox[{"191543590016", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"327224333792", " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"33622155520", " ", 
              SuperscriptBox["n", "7"]}], "+", 
             RowBox[{"4267179368", " ", 
              SuperscriptBox["n", "9"]}], "+", 
             RowBox[{"748737128", " ", 
              SuperscriptBox["n", "11"]}], "+", 
             RowBox[{"52835834", " ", 
              SuperscriptBox["n", "13"]}], "-", 
             RowBox[{"14082330", " ", 
              SuperscriptBox["n", "15"]}], "+", 
             RowBox[{"179394", " ", 
              SuperscriptBox["n", "17"]}], "+", 
             RowBox[{"230272", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"4382081920", " ", 
              SuperscriptBox["n", "2"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"29275956848", " ", 
              SuperscriptBox["n", "4"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"13369804720", " ", 
              SuperscriptBox["n", "6"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"6388814560", " ", 
              SuperscriptBox["n", "8"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"521676640", " ", 
              SuperscriptBox["n", "10"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"57881461", " ", 
              SuperscriptBox["n", "12"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"3576387", " ", 
              SuperscriptBox["n", "14"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "14"], " ", 
           RowBox[{"(", 
            RowBox[{"9563695104", "+", 
             RowBox[{"623472520064", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"2302415112128", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"134616635200", " ", 
              SuperscriptBox["n", "6"]}], "-", 
             RowBox[{"261998260592", " ", 
              SuperscriptBox["n", "8"]}], "+", 
             RowBox[{"17162123224", " ", 
              SuperscriptBox["n", "10"]}], "+", 
             RowBox[{"2168938092", " ", 
              SuperscriptBox["n", "12"]}], "+", 
             RowBox[{"82572402", " ", 
              SuperscriptBox["n", "14"]}], "-", 
             RowBox[{"9841920", " ", 
              SuperscriptBox["n", "16"]}], "+", 
             RowBox[{"44716", " ", 
              SuperscriptBox["n", "18"]}], "-", 
             RowBox[{"9735043840", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"155299436672", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"168825379056", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"76931626384", " ", 
              SuperscriptBox["n", "7"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"13788095176", " ", 
              SuperscriptBox["n", "9"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"15644160", " ", 
              SuperscriptBox["n", "11"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"134149503", " ", 
              SuperscriptBox["n", "13"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"3576387", " ", 
              SuperscriptBox["n", "15"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"128", " ", 
           RowBox[{"(", 
            RowBox[{"97857249914880", "+", 
             RowBox[{"150682859449344", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"44126752719168", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"1601704982304", " ", 
              SuperscriptBox["n", "6"]}], "+", 
             RowBox[{"2893087737360", " ", 
              SuperscriptBox["n", "8"]}], "+", 
             RowBox[{"248213275560", " ", 
              SuperscriptBox["n", "10"]}], "+", 
             RowBox[{"7381004526", " ", 
              SuperscriptBox["n", "12"]}], "+", 
             RowBox[{"74716368", " ", 
              SuperscriptBox["n", "14"]}], "-", 
             RowBox[{"1799", " ", 
              SuperscriptBox["n", "16"]}], "+", 
             RowBox[{"44148410947584", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"165072660480", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"4101090463584", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"1172408165280", " ", 
              SuperscriptBox["n", "7"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"175867699680", " ", 
              SuperscriptBox["n", "9"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"6492894906", " ", 
              SuperscriptBox["n", "11"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"74421980", " ", 
              SuperscriptBox["n", "13"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"1799", " ", 
              SuperscriptBox["n", "15"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "13"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1164365565696"}], " ", "n"}], "-", 
             RowBox[{"10528432088704", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"4445511036928", " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"3888259077344", " ", 
              SuperscriptBox["n", "7"]}], "-", 
             RowBox[{"726034922976", " ", 
              SuperscriptBox["n", "9"]}], "+", 
             RowBox[{"1465646808", " ", 
              SuperscriptBox["n", "11"]}], "+", 
             RowBox[{"3337426464", " ", 
              SuperscriptBox["n", "13"]}], "+", 
             RowBox[{"52835834", " ", 
              SuperscriptBox["n", "15"]}], "-", 
             RowBox[{"2474632", " ", 
              SuperscriptBox["n", "17"]}], "-", 
             RowBox[{"15178", " ", 
              SuperscriptBox["n", "19"]}], "+", 
             RowBox[{"9526013440", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"521401292288", " ", 
              SuperscriptBox["n", "2"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"1329988256256", " ", 
              SuperscriptBox["n", "4"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"529843230352", " ", 
              SuperscriptBox["n", "6"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"135964759552", " ", 
              SuperscriptBox["n", "8"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"17068421544", " ", 
              SuperscriptBox["n", "10"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"866097984", " ", 
              SuperscriptBox["n", "12"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"134149503", " ", 
              SuperscriptBox["n", "14"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"1765881", " ", 
              SuperscriptBox["n", "16"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{"128", " ", "m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7970288523264"}], " ", "n"}], "+", 
             RowBox[{"395560154619648", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"95154159065472", " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"2618420506128", " ", 
              SuperscriptBox["n", "7"]}], "+", 
             RowBox[{"5179069236240", " ", 
              SuperscriptBox["n", "9"]}], "+", 
             RowBox[{"372132105804", " ", 
              SuperscriptBox["n", "11"]}], "+", 
             RowBox[{"9096605982", " ", 
              SuperscriptBox["n", "13"]}], "+", 
             RowBox[{"76470807", " ", 
              SuperscriptBox["n", "15"]}], "-", 
             RowBox[{"2748", " ", 
              SuperscriptBox["n", "17"]}], "-", 
             RowBox[{"44148410947584", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"86067796783104", " ", 
              SuperscriptBox["n", "2"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"6144924474720", " ", 
              SuperscriptBox["n", "4"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"8396321305968", " ", 
              SuperscriptBox["n", "6"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"1991195045280", " ", 
              SuperscriptBox["n", "8"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"256579071474", " ", 
              SuperscriptBox["n", "10"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"7813164946", " ", 
              SuperscriptBox["n", "12"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"76055030", " ", 
              SuperscriptBox["n", "14"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"2748", " ", 
              SuperscriptBox["n", "16"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1205462875594752", "-", 
             RowBox[{"3504280889908224", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"3864886629854976", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"675765164831616", " ", 
              SuperscriptBox["n", "6"]}], "-", 
             RowBox[{"9432276481152", " ", 
              SuperscriptBox["n", "8"]}], "+", 
             RowBox[{"29937958228368", " ", 
              SuperscriptBox["n", "10"]}], "+", 
             RowBox[{"1872279607584", " ", 
              SuperscriptBox["n", "12"]}], "+", 
             RowBox[{"38967032504", " ", 
              SuperscriptBox["n", "14"]}], "+", 
             RowBox[{"275209916", " ", 
              SuperscriptBox["n", "16"]}], "-", 
             RowBox[{"10233", " ", 
              SuperscriptBox["n", "18"]}], "-", 
             RowBox[{"688542374264832", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"452377934249472", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"141436857317760", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"66979452365568", " ", 
              SuperscriptBox["n", "7"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"10061171928960", " ", 
              SuperscriptBox["n", "9"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"1239027053712", " ", 
              SuperscriptBox["n", "11"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"32587580768", " ", 
              SuperscriptBox["n", "13"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"273880120", " ", 
              SuperscriptBox["n", "15"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"10233", " ", 
              SuperscriptBox["n", "17"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "944768579328"}], "-", 
             RowBox[{"29956473721344", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"38924268459008", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"31005582245312", " ", 
              SuperscriptBox["n", "6"]}], "-", 
             RowBox[{"9646860367936", " ", 
              SuperscriptBox["n", "8"]}], "+", 
             RowBox[{"949250926160", " ", 
              SuperscriptBox["n", "10"]}], "+", 
             RowBox[{"16128029760", " ", 
              SuperscriptBox["n", "12"]}], "-", 
             RowBox[{"2168938092", " ", 
              SuperscriptBox["n", "14"]}], "+", 
             RowBox[{"8768772", " ", 
              SuperscriptBox["n", "16"]}], "-", 
             RowBox[{"878656", " ", 
              SuperscriptBox["n", "18"]}], "+", 
             RowBox[{"10040", " ", 
              SuperscriptBox["n", "20"]}], "+", 
             RowBox[{"1000085113088", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"6583320956032", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"1675227512320", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"306269761264", " ", 
              SuperscriptBox["n", "7"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"180992778176", " ", 
              SuperscriptBox["n", "9"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"17658718224", " ", 
              SuperscriptBox["n", "11"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"866097984", " ", 
              SuperscriptBox["n", "13"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"57881461", " ", 
              SuperscriptBox["n", "15"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"314951", " ", 
              SuperscriptBox["n", "17"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["m", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3164481236957184", " ", "n"}], "-", 
             RowBox[{"5502971805825024", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"2762280579901824", " ", 
              SuperscriptBox["n", "5"]}], "-", 
             RowBox[{"301434478220160", " ", 
              SuperscriptBox["n", "7"]}], "-", 
             RowBox[{"33566676086016", " ", 
              SuperscriptBox["n", "9"]}], "+", 
             RowBox[{"11354149779216", " ", 
              SuperscriptBox["n", "11"]}], "+", 
             RowBox[{"658027005544", " ", 
              SuperscriptBox["n", "13"]}], "+", 
             RowBox[{"11971474376", " ", 
              SuperscriptBox["n", "15"]}], "+", 
             RowBox[{"71185310", " ", 
              SuperscriptBox["n", "17"]}], "-", 
             RowBox[{"379", " ", 
              SuperscriptBox["n", "19"]}], "-", 
             RowBox[{"1320581283840", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"452377934249472", " ", 
              SuperscriptBox["n", "2"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"21662446367232", " ", 
              SuperscriptBox["n", "4"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"163948255932672", " ", 
              SuperscriptBox["n", "6"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"41181091985664", " ", 
              SuperscriptBox["n", "8"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"2780742664640", " ", 
              SuperscriptBox["n", "10"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"411457559752", " ", 
              SuperscriptBox["n", "12"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"9706214792", " ", 
              SuperscriptBox["n", "14"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"71201473", " ", 
              SuperscriptBox["n", "16"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"379", " ", 
              SuperscriptBox["n", "18"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "11"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "47632909542912"}], " ", "n"}], "-", 
             RowBox[{"181666396467456", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"146137077075584", " ", 
              SuperscriptBox["n", "5"]}], "-", 
             RowBox[{"65746209767296", " ", 
              SuperscriptBox["n", "7"]}], "+", 
             RowBox[{"14598041090784", " ", 
              SuperscriptBox["n", "9"]}], "-", 
             RowBox[{"967008171360", " ", 
              SuperscriptBox["n", "11"]}], "+", 
             RowBox[{"1465646808", " ", 
              SuperscriptBox["n", "13"]}], "+", 
             RowBox[{"748737128", " ", 
              SuperscriptBox["n", "15"]}], "-", 
             RowBox[{"39645826", " ", 
              SuperscriptBox["n", "17"]}], "+", 
             RowBox[{"623996", " ", 
              SuperscriptBox["n", "19"]}], "-", 
             RowBox[{"350", " ", 
              SuperscriptBox["n", "21"]}], "+", 
             RowBox[{"831090547968", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"19824432859392", " ", 
              SuperscriptBox["n", "2"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"2676521303168", " ", 
              SuperscriptBox["n", "4"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"5270895342464", " ", 
              SuperscriptBox["n", "6"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"204923451024", " ", 
              SuperscriptBox["n", "8"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"238772979312", " ", 
              SuperscriptBox["n", "10"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"17658718224", " ", 
              SuperscriptBox["n", "12"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"15644160", " ", 
              SuperscriptBox["n", "14"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"1049723", " ", 
              SuperscriptBox["n", "16"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"3955", " ", 
              SuperscriptBox["n", "18"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"31771299271680", "+", 
             RowBox[{"479007331653888", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"397194570247680", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"240813355943040", " ", 
              SuperscriptBox["n", "6"]}], "-", 
             RowBox[{"102180891801024", " ", 
              SuperscriptBox["n", "8"]}], "+", 
             RowBox[{"16678139122848", " ", 
              SuperscriptBox["n", "10"]}], "-", 
             RowBox[{"949250926160", " ", 
              SuperscriptBox["n", "12"]}], "+", 
             RowBox[{"17162123224", " ", 
              SuperscriptBox["n", "14"]}], "+", 
             RowBox[{"611958628", " ", 
              SuperscriptBox["n", "16"]}], "-", 
             RowBox[{"22369588", " ", 
              SuperscriptBox["n", "18"]}], "+", 
             RowBox[{"50240", " ", 
              SuperscriptBox["n", "20"]}], "+", 
             RowBox[{"404", " ", 
              SuperscriptBox["n", "22"]}], "-", 
             RowBox[{"32842121148672", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"44491882634240", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"54930452028416", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"16437392949120", " ", 
              SuperscriptBox["n", "7"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"293492846064", " ", 
              SuperscriptBox["n", "9"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"238772979312", " ", 
              SuperscriptBox["n", "11"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"17068421544", " ", 
              SuperscriptBox["n", "13"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"521676640", " ", 
              SuperscriptBox["n", "15"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"5435455", " ", 
              SuperscriptBox["n", "17"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"26271", " ", 
              SuperscriptBox["n", "19"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["m", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"353014021753344", "-", 
             RowBox[{"3864886629854976", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"4144403379930624", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"1178189080614720", " ", 
              SuperscriptBox["n", "6"]}], "+", 
             RowBox[{"46659754275696", " ", 
              SuperscriptBox["n", "8"]}], "+", 
             RowBox[{"24824660640480", " ", 
              SuperscriptBox["n", "10"]}], "-", 
             RowBox[{"2432766778688", " ", 
              SuperscriptBox["n", "12"]}], "-", 
             RowBox[{"143900944508", " ", 
              SuperscriptBox["n", "14"]}], "-", 
             RowBox[{"2336904284", " ", 
              SuperscriptBox["n", "16"]}], "-", 
             RowBox[{"11658465", " ", 
              SuperscriptBox["n", "18"]}], "-", 
             RowBox[{"753", " ", 
              SuperscriptBox["n", "20"]}], "+", 
             RowBox[{"49159395797760", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"21662446367232", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"224346963755520", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"102654726421104", " ", 
              SuperscriptBox["n", "7"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"15699379521344", " ", 
              SuperscriptBox["n", "9"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"167282581448", " ", 
              SuperscriptBox["n", "11"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"83124266016", " ", 
              SuperscriptBox["n", "13"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"1829747303", " ", 
              SuperscriptBox["n", "15"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"11723524", " ", 
              SuperscriptBox["n", "17"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"753", " ", 
              SuperscriptBox["n", "19"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "9"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "662920862238720"}], " ", "n"}], "+", 
             RowBox[{"537066817376256", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"350252435440896", " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"347254006113152", " ", 
              SuperscriptBox["n", "7"]}], "-", 
             RowBox[{"120992783066112", " ", 
              SuperscriptBox["n", "9"]}], "+", 
             RowBox[{"14598041090784", " ", 
              SuperscriptBox["n", "11"]}], "-", 
             RowBox[{"726034922976", " ", 
              SuperscriptBox["n", "13"]}], "+", 
             RowBox[{"4267179368", " ", 
              SuperscriptBox["n", "15"]}], "+", 
             RowBox[{"454058480", " ", 
              SuperscriptBox["n", "17"]}], "-", 
             RowBox[{"1928134", " ", 
              SuperscriptBox["n", "19"]}], "-", 
             RowBox[{"21176", " ", 
              SuperscriptBox["n", "21"]}], "-", 
             RowBox[{"26", " ", 
              SuperscriptBox["n", "23"]}], "+", 
             RowBox[{"22511065559040", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"160978750863360", " ", 
              SuperscriptBox["n", "2"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"251190072341504", " ", 
              SuperscriptBox["n", "4"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"139587549505792", " ", 
              SuperscriptBox["n", "6"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"24339356686848", " ", 
              SuperscriptBox["n", "8"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"293492846064", " ", 
              SuperscriptBox["n", "10"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"180992778176", " ", 
              SuperscriptBox["n", "12"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"13788095176", " ", 
              SuperscriptBox["n", "14"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"290241184", " ", 
              SuperscriptBox["n", "16"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"189563", " ", 
              SuperscriptBox["n", "18"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"7901", " ", 
              SuperscriptBox["n", "20"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["m", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1522466545047552", " ", "n"}], "-", 
             RowBox[{"5524561159803648", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"3542107664839680", " ", 
              SuperscriptBox["n", "5"]}], "-", 
             RowBox[{"508676008290624", " ", 
              SuperscriptBox["n", "7"]}], "-", 
             RowBox[{"43781554430112", " ", 
              SuperscriptBox["n", "9"]}], "+", 
             RowBox[{"18267134634448", " ", 
              SuperscriptBox["n", "11"]}], "-", 
             RowBox[{"555688879616", " ", 
              SuperscriptBox["n", "13"]}], "-", 
             RowBox[{"40903041724", " ", 
              SuperscriptBox["n", "15"]}], "-", 
             RowBox[{"605285380", " ", 
              SuperscriptBox["n", "17"]}], "-", 
             RowBox[{"2524807", " ", 
              SuperscriptBox["n", "19"]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["n", "21"]}], "-", 
             RowBox[{"65617447417344", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"282873714635520", " ", 
              SuperscriptBox["n", "2"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"448693927511040", " ", 
              SuperscriptBox["n", "4"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"326269553542560", " ", 
              SuperscriptBox["n", "6"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"77126389073568", " ", 
              SuperscriptBox["n", "8"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"6866306503552", " ", 
              SuperscriptBox["n", "10"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"209403439040", " ", 
              SuperscriptBox["n", "12"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"21103172382", " ", 
              SuperscriptBox["n", "14"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"456092224", " ", 
              SuperscriptBox["n", "16"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"2494883", " ", 
              SuperscriptBox["n", "18"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox["n", "20"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"205018237734912", "-", 
             RowBox[{"10812242637305856", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"18851025289835520", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"6292438856593920", " ", 
              SuperscriptBox["n", "6"]}], "-", 
             RowBox[{"124739092270080", " ", 
              SuperscriptBox["n", "8"]}], "+", 
             RowBox[{"240813355943040", " ", 
              SuperscriptBox["n", "10"]}], "-", 
             RowBox[{"31005582245312", " ", 
              SuperscriptBox["n", "12"]}], "+", 
             RowBox[{"134616635200", " ", 
              SuperscriptBox["n", "14"]}], "+", 
             RowBox[{"30303521200", " ", 
              SuperscriptBox["n", "16"]}], "+", 
             RowBox[{"424793000", " ", 
              SuperscriptBox["n", "18"]}], "+", 
             RowBox[{"1437188", " ", 
              SuperscriptBox["n", "20"]}], "-", 
             RowBox[{"517", " ", 
              SuperscriptBox["n", "22"]}], "+", 
             RowBox[{"1074729127163904", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"2623172094922752", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"2610156428340480", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"987614821542144", " ", 
              SuperscriptBox["n", "7"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"139587549505792", " ", 
              SuperscriptBox["n", "9"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"5270895342464", " ", 
              SuperscriptBox["n", "11"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"529843230352", " ", 
              SuperscriptBox["n", "13"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"13369804720", " ", 
              SuperscriptBox["n", "15"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"301553288", " ", 
              SuperscriptBox["n", "17"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"1347136", " ", 
              SuperscriptBox["n", "19"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"517", " ", 
              SuperscriptBox["n", "21"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"370315230382080", "-", 
             RowBox[{"150916423698432", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"746556068411136", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"124739092270080", " ", 
              SuperscriptBox["n", "6"]}], "+", 
             RowBox[{"407804642197248", " ", 
              SuperscriptBox["n", "8"]}], "-", 
             RowBox[{"102180891801024", " ", 
              SuperscriptBox["n", "10"]}], "+", 
             RowBox[{"9646860367936", " ", 
              SuperscriptBox["n", "12"]}], "-", 
             RowBox[{"261998260592", " ", 
              SuperscriptBox["n", "14"]}], "-", 
             RowBox[{"5577318512", " ", 
              SuperscriptBox["n", "16"]}], "+", 
             RowBox[{"63403052", " ", 
              SuperscriptBox["n", "18"]}], "+", 
             RowBox[{"1059332", " ", 
              SuperscriptBox["n", "20"]}], "+", 
             RowBox[{"128", " ", 
              SuperscriptBox["n", "22"]}], "-", 
             RowBox[{"254872965795840", " ", "n", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"658897471770624", " ", 
              SuperscriptBox["n", "3"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"617011112588544", " ", 
              SuperscriptBox["n", "5"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"216046546398336", " ", 
              SuperscriptBox["n", "7"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"24339356686848", " ", 
              SuperscriptBox["n", "9"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"204923451024", " ", 
              SuperscriptBox["n", "11"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"135964759552", " ", 
              SuperscriptBox["n", "13"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"6388814560", " ", 
              SuperscriptBox["n", "15"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"16399392", " ", 
              SuperscriptBox["n", "17"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"428345", " ", 
              SuperscriptBox["n", "19"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"2269", " ", 
              SuperscriptBox["n", "21"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"335157824784384", " ", "n"}], "-", 
             RowBox[{"4822951651522560", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"4069408066324992", " ", 
              SuperscriptBox["n", "5"]}], "-", 
             RowBox[{"37093386226176", " ", 
              SuperscriptBox["n", "7"]}], "-", 
             RowBox[{"347254006113152", " ", 
              SuperscriptBox["n", "9"]}], "+", 
             RowBox[{"65746209767296", " ", 
              SuperscriptBox["n", "11"]}], "-", 
             RowBox[{"3888259077344", " ", 
              SuperscriptBox["n", "13"]}], "-", 
             RowBox[{"33622155520", " ", 
              SuperscriptBox["n", "15"]}], "+", 
             RowBox[{"1767032840", " ", 
              SuperscriptBox["n", "17"]}], "+", 
             RowBox[{"25770728", " ", 
              SuperscriptBox["n", "19"]}], "+", 
             RowBox[{"55218", " ", 
              SuperscriptBox["n", "21"]}], "-", 
             RowBox[{"81", " ", 
              SuperscriptBox["n", "23"]}], "-", 
             RowBox[{"150068245155840", " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"1071671237849088", " ", 
              SuperscriptBox["n", "2"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"1642475622737664", " ", 
              SuperscriptBox["n", "4"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"987614821542144", " ", 
              SuperscriptBox["n", "6"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"216046546398336", " ", 
              SuperscriptBox["n", "8"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"16437392949120", " ", 
              SuperscriptBox["n", "10"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"306269761264", " ", 
              SuperscriptBox["n", "12"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "-", 
             RowBox[{"76931626384", " ", 
              SuperscriptBox["n", "14"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"639044352", " ", 
              SuperscriptBox["n", "16"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"15567776", " ", 
              SuperscriptBox["n", "18"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"60649", " ", 
              SuperscriptBox["n", "20"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["n", "22"], " ", 
              SqrtBox[
               RowBox[{"24", "+", 
                SuperscriptBox["m", "2"], "-", 
                RowBox[{"10", " ", "m", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"96", " ", 
           RowBox[{"(", 
            RowBox[{"2592", "+", 
             RowBox[{
              SuperscriptBox["m", "5"], " ", "n"}], "-", 
             RowBox[{"84", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["n", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"88", " ", "n"}], "-", 
                RowBox[{"18", " ", 
                 SuperscriptBox["n", "3"]}]}], ")"}]}], "+", 
             RowBox[{"m", " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1464"}], "+", 
                RowBox[{"88", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                SuperscriptBox["n", "4"]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"21", "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["n", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m", "17"], " ", 
              SuperscriptBox["n", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "10"}], "+", 
                SuperscriptBox["n", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "16"], " ", 
              SuperscriptBox["n", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"91", "+", 
                RowBox[{"160", " ", 
                 SuperscriptBox["n", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["n", "4"]}], "+", 
                RowBox[{"10", " ", "n", " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["n", "3"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "15"], " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"283", "+", 
                RowBox[{"2208", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"1016", " ", 
                 SuperscriptBox["n", "4"]}], "+", 
                RowBox[{"51", " ", 
                 SuperscriptBox["n", "6"]}], "+", 
                RowBox[{"91", " ", "n", " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"58", " ", 
                 SuperscriptBox["n", "3"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"24", " ", 
                 SuperscriptBox["n", "5"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "14"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"314", "+", 
                RowBox[{"24188", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"31710", " ", 
                 SuperscriptBox["n", "4"]}], "+", 
                RowBox[{"272", " ", 
                 SuperscriptBox["n", "6"]}], "-", 
                RowBox[{"216", " ", 
                 SuperscriptBox["n", "8"]}], "+", 
                RowBox[{"283", " ", "n", " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"2399", " ", 
                 SuperscriptBox["n", "3"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"1562", " ", 
                 SuperscriptBox["n", "5"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"276", " ", 
                 SuperscriptBox["n", "7"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "13"], " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{"28", "-", 
                RowBox[{"203974", " ", 
                 SuperscriptBox["n", "2"]}], "-", 
                RowBox[{"675928", " ", 
                 SuperscriptBox["n", "4"]}], "-", 
                RowBox[{"64064", " ", 
                 SuperscriptBox["n", "6"]}], "+", 
                RowBox[{"31002", " ", 
                 SuperscriptBox["n", "8"]}], "-", 
                RowBox[{"462", " ", 
                 SuperscriptBox["n", "10"]}], "-", 
                RowBox[{"314", " ", "n", " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"32079", " ", 
                 SuperscriptBox["n", "3"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"46391", " ", 
                 SuperscriptBox["n", "5"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"11730", " ", 
                 SuperscriptBox["n", "7"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"924", " ", 
                 SuperscriptBox["n", "9"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "31971490560"}], "-", 
                RowBox[{"39357811872", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"2266723440", " ", 
                 SuperscriptBox["n", "4"]}], "+", 
                RowBox[{"1187597160", " ", 
                 SuperscriptBox["n", "6"]}], "+", 
                RowBox[{"52320000", " ", 
                 SuperscriptBox["n", "8"]}], "+", 
                RowBox[{"396230", " ", 
                 SuperscriptBox["n", "10"]}], "-", 
                RowBox[{"23", " ", 
                 SuperscriptBox["n", "12"]}], "-", 
                RowBox[{"11618953632", " ", "n", " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"1892962224", " ", 
                 SuperscriptBox["n", "3"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"627987816", " ", 
                 SuperscriptBox["n", "5"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"47991216", " ", 
                 SuperscriptBox["n", "7"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"389926", " ", 
                 SuperscriptBox["n", "9"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"23", " ", 
                 SuperscriptBox["n", "11"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "12"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "184"}], "+", 
                RowBox[{"1025844", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"7734698", " ", 
                 SuperscriptBox["n", "4"]}], "+", 
                RowBox[{"2606372", " ", 
                 SuperscriptBox["n", "6"]}], "-", 
                RowBox[{"1138539", " ", 
                 SuperscriptBox["n", "8"]}], "+", 
                RowBox[{"100944", " ", 
                 SuperscriptBox["n", "10"]}], "-", 
                RowBox[{"588", " ", 
                 SuperscriptBox["n", "12"]}], "-", 
                RowBox[{"28", " ", "n", " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"231072", " ", 
                 SuperscriptBox["n", "3"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"688385", " ", 
                 SuperscriptBox["n", "5"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"246423", " ", 
                 SuperscriptBox["n", "7"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"35592", " ", 
                 SuperscriptBox["n", "9"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"1596", " ", 
                 SuperscriptBox["n", "11"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35531436672", " ", "n"}], "-", 
                RowBox[{"129026864736", " ", 
                 SuperscriptBox["n", "3"]}], "+", 
                RowBox[{"5877783792", " ", 
                 SuperscriptBox["n", "5"]}], "+", 
                RowBox[{"3229910952", " ", 
                 SuperscriptBox["n", "7"]}], "+", 
                RowBox[{"111649172", " ", 
                 SuperscriptBox["n", "9"]}], "+", 
                RowBox[{"693530", " ", 
                 SuperscriptBox["n", "11"]}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox["n", "13"]}], "+", 
                RowBox[{"23237907264", " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"22815063936", " ", 
                 SuperscriptBox["n", "2"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"6767911584", " ", 
                 SuperscriptBox["n", "4"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"1593087096", " ", 
                 SuperscriptBox["n", "6"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"100595616", " ", 
                 SuperscriptBox["n", "8"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"682412", " ", 
                 SuperscriptBox["n", "10"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["n", "12"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "11"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2774120"}], " ", "n"}], "-", 
                RowBox[{"51275196", " ", 
                 SuperscriptBox["n", "3"]}], "-", 
                RowBox[{"40884166", " ", 
                 SuperscriptBox["n", "5"]}], "+", 
                RowBox[{"22231107", " ", 
                 SuperscriptBox["n", "7"]}], "-", 
                RowBox[{"3411744", " ", 
                 SuperscriptBox["n", "9"]}], "+", 
                RowBox[{"142800", " ", 
                 SuperscriptBox["n", "11"]}], "-", 
                RowBox[{"462", " ", 
                 SuperscriptBox["n", "13"]}], "+", 
                RowBox[{"184", " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"1042168", " ", 
                 SuperscriptBox["n", "2"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"6798814", " ", 
                 SuperscriptBox["n", "4"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"2587629", " ", 
                 SuperscriptBox["n", "6"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"515676", " ", 
                 SuperscriptBox["n", "8"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"59472", " ", 
                 SuperscriptBox["n", "10"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"1596", " ", 
                 SuperscriptBox["n", "12"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "157431247488"}], "+", 
                RowBox[{"353353694976", " ", 
                 SuperscriptBox["n", "2"]}], "-", 
                RowBox[{"173835090144", " ", 
                 SuperscriptBox["n", "4"]}], "+", 
                RowBox[{"1630412688", " ", 
                 SuperscriptBox["n", "6"]}], "+", 
                RowBox[{"3556403328", " ", 
                 SuperscriptBox["n", "8"]}], "+", 
                RowBox[{"101485436", " ", 
                 SuperscriptBox["n", "10"]}], "+", 
                RowBox[{"512922", " ", 
                 SuperscriptBox["n", "12"]}], "+", 
                RowBox[{"157", " ", 
                 SuperscriptBox["n", "14"]}], "+", 
                RowBox[{"45630127872", " ", "n", " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"573394464", " ", 
                 SuperscriptBox["n", "3"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"11861178912", " ", 
                 SuperscriptBox["n", "5"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"1528552464", " ", 
                 SuperscriptBox["n", "7"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"89630060", " ", 
                 SuperscriptBox["n", "9"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"521084", " ", 
                 SuperscriptBox["n", "11"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"157", " ", 
                 SuperscriptBox["n", "13"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"1584920", "+", 
                RowBox[{"101485436", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"186327806", " ", 
                 SuperscriptBox["n", "4"]}], "-", 
                RowBox[{"123467313", " ", 
                 SuperscriptBox["n", "6"]}], "+", 
                RowBox[{"27018672", " ", 
                 SuperscriptBox["n", "8"]}], "-", 
                RowBox[{"2371278", " ", 
                 SuperscriptBox["n", "10"]}], "+", 
                RowBox[{"50472", " ", 
                 SuperscriptBox["n", "12"]}], "-", 
                RowBox[{"108", " ", 
                 SuperscriptBox["n", "14"]}], "-", 
                RowBox[{"1364824", " ", "n", " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"22218758", " ", 
                 SuperscriptBox["n", "3"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"4756212", " ", 
                 SuperscriptBox["n", "5"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"1176975", " ", 
                 SuperscriptBox["n", "7"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"330120", " ", 
                 SuperscriptBox["n", "9"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"29736", " ", 
                 SuperscriptBox["n", "11"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"462", " ", 
                 SuperscriptBox["n", "13"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "9"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "446596688"}], " ", "n"}], "-", 
                RowBox[{"2106247648", " ", 
                 SuperscriptBox["n", "3"]}], "+", 
                RowBox[{"1555498596", " ", 
                 SuperscriptBox["n", "5"]}], "-", 
                RowBox[{"490915188", " ", 
                 SuperscriptBox["n", "7"]}], "+", 
                RowBox[{"70226016", " ", 
                 SuperscriptBox["n", "9"]}], "-", 
                RowBox[{"3411744", " ", 
                 SuperscriptBox["n", "11"]}], "+", 
                RowBox[{"31002", " ", 
                 SuperscriptBox["n", "13"]}], "-", 
                RowBox[{"51", " ", 
                 SuperscriptBox["n", "15"]}], "+", 
                RowBox[{"3119408", " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"179260120", " ", 
                 SuperscriptBox["n", "2"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"49413960", " ", 
                 SuperscriptBox["n", "4"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"30041766", " ", 
                 SuperscriptBox["n", "6"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"772002", " ", 
                 SuperscriptBox["n", "8"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"660240", " ", 
                 SuperscriptBox["n", "10"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"35592", " ", 
                 SuperscriptBox["n", "12"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"276", " ", 
                 SuperscriptBox["n", "14"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"516107458944", " ", "n"}], "-", 
                RowBox[{"588773964672", " ", 
                 SuperscriptBox["n", "3"]}], "+", 
                RowBox[{"114937035168", " ", 
                 SuperscriptBox["n", "5"]}], "+", 
                RowBox[{"8083369536", " ", 
                 SuperscriptBox["n", "7"]}], "-", 
                RowBox[{"2106247648", " ", 
                 SuperscriptBox["n", "9"]}], "-", 
                RowBox[{"51275196", " ", 
                 SuperscriptBox["n", "11"]}], "-", 
                RowBox[{"203974", " ", 
                 SuperscriptBox["n", "13"]}], "-", 
                RowBox[{"283", " ", 
                 SuperscriptBox["n", "15"]}], "-", 
                RowBox[{"15143697792", " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"1146788928", " ", 
                 SuperscriptBox["n", "2"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"37532374368", " ", 
                 SuperscriptBox["n", "4"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"12002861184", " ", 
                 SuperscriptBox["n", "6"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"681325272", " ", 
                 SuperscriptBox["n", "8"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"44437516", " ", 
                 SuperscriptBox["n", "10"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"231072", " ", 
                 SuperscriptBox["n", "12"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"283", " ", 
                 SuperscriptBox["n", "14"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"18133787520", "-", 
                RowBox[{"347670180288", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"209192510400", " ", 
                 SuperscriptBox["n", "4"]}], "-", 
                RowBox[{"11099692080", " ", 
                 SuperscriptBox["n", "6"]}], "-", 
                RowBox[{"5359637016", " ", 
                 SuperscriptBox["n", "8"]}], "+", 
                RowBox[{"372655612", " ", 
                 SuperscriptBox["n", "10"]}], "+", 
                RowBox[{"7734698", " ", 
                 SuperscriptBox["n", "12"]}], "+", 
                RowBox[{"24188", " ", 
                 SuperscriptBox["n", "14"]}], "+", 
                RowBox[{"91", " ", 
                 SuperscriptBox["n", "16"]}], "+", 
                RowBox[{"27071646336", " ", "n", " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"37532374368", " ", 
                 SuperscriptBox["n", "3"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"21853958064", " ", 
                 SuperscriptBox["n", "5"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"3457118544", " ", 
                 SuperscriptBox["n", "7"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"49413960", " ", 
                 SuperscriptBox["n", "9"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"6798814", " ", 
                 SuperscriptBox["n", "11"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"32079", " ", 
                 SuperscriptBox["n", "13"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"91", " ", 
                 SuperscriptBox["n", "15"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"418560000", "+", 
                RowBox[{"7112806656", " ", 
                 SuperscriptBox["n", "2"]}], "-", 
                RowBox[{"5359637016", " ", 
                 SuperscriptBox["n", "4"]}], "+", 
                RowBox[{"2551124688", " ", 
                 SuperscriptBox["n", "6"]}], "-", 
                RowBox[{"585607428", " ", 
                 SuperscriptBox["n", "8"]}], "+", 
                RowBox[{"54037344", " ", 
                 SuperscriptBox["n", "10"]}], "-", 
                RowBox[{"1138539", " ", 
                 SuperscriptBox["n", "12"]}], "+", 
                RowBox[{"272", " ", 
                 SuperscriptBox["n", "14"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["n", "16"]}], "-", 
                RowBox[{"402382464", " ", "n", " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"681325272", " ", 
                 SuperscriptBox["n", "3"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"527166948", " ", 
                 SuperscriptBox["n", "5"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"88019526", " ", 
                 SuperscriptBox["n", "7"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"772002", " ", 
                 SuperscriptBox["n", "9"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"515676", " ", 
                 SuperscriptBox["n", "11"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"11730", " ", 
                 SuperscriptBox["n", "13"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["n", "15"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"9500777280", "+", 
                RowBox[{"3260825376", " ", 
                 SuperscriptBox["n", "2"]}], "-", 
                RowBox[{"11099692080", " ", 
                 SuperscriptBox["n", "4"]}], "-", 
                RowBox[{"5356748880", " ", 
                 SuperscriptBox["n", "6"]}], "+", 
                RowBox[{"2551124688", " ", 
                 SuperscriptBox["n", "8"]}], "-", 
                RowBox[{"246934626", " ", 
                 SuperscriptBox["n", "10"]}], "+", 
                RowBox[{"2606372", " ", 
                 SuperscriptBox["n", "12"]}], "+", 
                RowBox[{"31710", " ", 
                 SuperscriptBox["n", "14"]}], "+", 
                RowBox[{"160", " ", 
                 SuperscriptBox["n", "16"]}], "-", 
                RowBox[{"6372348384", " ", "n", " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"12002861184", " ", 
                 SuperscriptBox["n", "3"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"6214418616", " ", 
                 SuperscriptBox["n", "5"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"1013988612", " ", 
                 SuperscriptBox["n", "7"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"30041766", " ", 
                 SuperscriptBox["n", "9"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"2587629", " ", 
                 SuperscriptBox["n", "11"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"46391", " ", 
                 SuperscriptBox["n", "13"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"58", " ", 
                 SuperscriptBox["n", "15"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12919643808"}], " ", "n"}], "+", 
                RowBox[{"8083369536", " ", 
                 SuperscriptBox["n", "3"]}], "-", 
                RowBox[{"5726019000", " ", 
                 SuperscriptBox["n", "5"]}], "+", 
                RowBox[{"2841165432", " ", 
                 SuperscriptBox["n", "7"]}], "-", 
                RowBox[{"490915188", " ", 
                 SuperscriptBox["n", "9"]}], "+", 
                RowBox[{"22231107", " ", 
                 SuperscriptBox["n", "11"]}], "-", 
                RowBox[{"64064", " ", 
                 SuperscriptBox["n", "13"]}], "-", 
                RowBox[{"1016", " ", 
                 SuperscriptBox["n", "15"]}], "+", 
                SuperscriptBox["n", "17"], "+", 
                RowBox[{"383929728", " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"3057104928", " ", 
                 SuperscriptBox["n", "2"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"3457118544", " ", 
                 SuperscriptBox["n", "4"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"1013988612", " ", 
                 SuperscriptBox["n", "6"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"88019526", " ", 
                 SuperscriptBox["n", "8"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"2353950", " ", 
                 SuperscriptBox["n", "10"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"246423", " ", 
                 SuperscriptBox["n", "12"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"1562", " ", 
                 SuperscriptBox["n", "14"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["n", "16"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "23511135168"}], " ", "n"}], "+", 
                RowBox[{"114937035168", " ", 
                 SuperscriptBox["n", "3"]}], "-", 
                RowBox[{"25961954784", " ", 
                 SuperscriptBox["n", "5"]}], "-", 
                RowBox[{"5726019000", " ", 
                 SuperscriptBox["n", "7"]}], "+", 
                RowBox[{"1555498596", " ", 
                 SuperscriptBox["n", "9"]}], "-", 
                RowBox[{"40884166", " ", 
                 SuperscriptBox["n", "11"]}], "-", 
                RowBox[{"675928", " ", 
                 SuperscriptBox["n", "13"]}], "-", 
                RowBox[{"2208", " ", 
                 SuperscriptBox["n", "15"]}], "-", 
                RowBox[{"10", " ", 
                 SuperscriptBox["n", "17"]}], "+", 
                RowBox[{"5023902528", " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"23722357824", " ", 
                 SuperscriptBox["n", "2"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"21853958064", " ", 
                 SuperscriptBox["n", "4"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"6214418616", " ", 
                 SuperscriptBox["n", "6"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"527166948", " ", 
                 SuperscriptBox["n", "8"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"9512424", " ", 
                 SuperscriptBox["n", "10"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"688385", " ", 
                 SuperscriptBox["n", "12"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "-", 
                RowBox[{"2399", " ", 
                 SuperscriptBox["n", "14"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["n", "16"], " ", 
                 SqrtBox[
                  RowBox[{"24", "+", 
                   SuperscriptBox["m", "2"], "-", 
                   RowBox[{"10", " ", "m", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"m", " ", "n"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"24", "+", 
           SuperscriptBox["m", "2"], "-", 
           RowBox[{"10", " ", "m", " ", "n"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"108", "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", "n"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"m", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}], "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], " ", "n"}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", "n"}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SqrtBox[
             RowBox[{"24", "+", 
              SuperscriptBox["m", "2"], "-", 
              RowBox[{"10", " ", "m", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}]]}]}], ")"}], "3"]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.884251719756069*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"a5521fe3-0969-4c37-9bf6-836dccde3dc1"]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{296, Automatic}, {Automatic, 175}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"833044cd-da16-4c35-a50b-fa9828cdfeaf"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 237, 4, 35, "Text",ExpressionUUID->"3ccdb913-95b2-4dd0-bd4e-3c585c082349"],
Cell[798, 26, 344, 8, 30, "Input",ExpressionUUID->"9aa74015-d085-4081-80a8-9979e8116733"],
Cell[1145, 36, 1939, 33, 30, "Input",ExpressionUUID->"5f2360c6-214a-4e35-bbd6-57fc8efd1194"],
Cell[3087, 71, 1954, 34, 30, "Input",ExpressionUUID->"e646f513-23d1-4dde-b01f-a000de56fb18"],
Cell[5044, 107, 11764, 186, 30, "Input",ExpressionUUID->"af7f0613-b823-4292-b9e7-d4dd6a3b1963"],
Cell[16811, 295, 11809, 187, 30, "Input",ExpressionUUID->"0e41739d-d122-4d02-84a0-88afaba6e549"],
Cell[28623, 484, 22315, 345, 30, "Input",ExpressionUUID->"c7accfa7-c2e2-4735-b131-34c39700548a"],
Cell[50941, 831, 22320, 349, 30, "Input",ExpressionUUID->"4125f194-ed53-4d29-a9bf-c67d4a8efa79"],
Cell[73264, 1182, 22325, 350, 30, "Input",ExpressionUUID->"0a00fb72-ae77-4c43-9e88-e2ef585e91e0"],
Cell[95592, 1534, 22352, 351, 30, "Input",ExpressionUUID->"2f789f02-5507-4214-b19d-2a5c79b9d45c"],
Cell[117947, 1887, 22164, 345, 30, "Input",ExpressionUUID->"9a9a8eeb-0d17-4efe-a4b0-35673f6d6b1f"],
Cell[140114, 2234, 22203, 352, 30, "Input",ExpressionUUID->"312c60ee-ef05-484a-8fd4-322e2dc5dc27"],
Cell[162320, 2588, 21862, 348, 30, "Input",ExpressionUUID->"2b8c017f-1d51-470f-9922-66eb9d557f88"],
Cell[184185, 2938, 21911, 346, 30, "Input",ExpressionUUID->"082662fb-eb08-4a3c-9d08-55901b3fce82"],
Cell[206099, 3286, 21846, 346, 30, "Input",ExpressionUUID->"36d4ba1c-d18b-4155-a0d3-e97b326071bf"],
Cell[227948, 3634, 21917, 349, 30, "Input",ExpressionUUID->"fefe9129-59bd-4628-b934-0c6b07524b70"],
Cell[249868, 3985, 351, 9, 35, "Text",ExpressionUUID->"ab7a923b-5957-4178-9ec5-ac1507d3f292"],
Cell[CellGroupData[{
Cell[250244, 3998, 119, 1, 30, "Input",ExpressionUUID->"9d7c4845-3ea5-4fd6-9142-7782be1f4224"],
Cell[250366, 4001, 356640, 8540, 14674, "Output",ExpressionUUID->"a5521fe3-0969-4c37-9bf6-836dccde3dc1"]
}, Open  ]]
}
]
*)



==> anc/Large-n_scaling_dimensions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     59736,       1609]
NotebookOptionsPosition[     58170,       1554]
NotebookOutlinePosition[     58576,       1570]
CellTagsIndexPosition[     58533,       1567]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.868093753354732*^9, 
  3.868093782196251*^9}},ExpressionUUID->"f1ffdb2b-a60a-4510-a686-\
23019e1c2b68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "define", " ", "substitutions", " ", "to", " ", "get", " ", "the", " ", 
     "Free"}], ",", " ", 
    RowBox[{"O", 
     RowBox[{"(", 
      RowBox[{"2", "mn"}], ")"}]}], ",", " ", 
    RowBox[{"U_", "-", " ", 
     RowBox[{"and", " ", "U_"}], "+", " ", 
     RowBox[{"fixed", " ", "points", " ", "respectively"}]}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"subs", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"aS", "\[Rule]", "0"}], ",", 
         RowBox[{"aSR", "\[Rule]", "0"}], ",", 
         RowBox[{"gammaphi", "\[Rule]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"aS", "\[Rule]", 
          FractionBox[
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "mu"}]}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"mu", " ", "\[Pi]"}], "]"}]}], 
           RowBox[{"2", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", "mu"}], "+", 
              SuperscriptBox["mu", "2"]}], ")"}], " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "mu"}], "]"}], "2"]}]]}], ",", 
         RowBox[{"aSR", "\[Rule]", "0"}], ",", 
         RowBox[{"gammaphi", "\[Rule]", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "mu"}], ")"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "mu"}]}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"mu", " ", "\[Pi]"}], "]"}]}], 
           RowBox[{"2", " ", "m", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "mu"}], ")"}], "2"], " ", "mu", " ", 
            "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "mu"}], "]"}], "2"]}]]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"aS", "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "mu"}]}], "]"}]}], "-", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "16"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "mu"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", "mu"}]}], "]"}], "2"]}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "mu"}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", "mu"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "mu"}]}], "]"}]}], "+", 
                    SuperscriptBox[
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "mu"}]}], "]"}], "2"]}], ")"}]}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"mu", " ", "\[Pi]"}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "mu"}], "+", 
               SuperscriptBox["mu", "2"]}], ")"}], " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "mu"}], "]"}], "2"]}], ")"}]}]}], 
         ",", 
         RowBox[{"aSR", "\[Rule]", 
          FractionBox[
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"2", " ", "mu"}]}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"mu", " ", "\[Pi]"}], "]"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "mu"}], ")"}], " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "mu"}], "]"}], "2"]}]]}], ",", 
         RowBox[{"gammaphi", "\[Rule]", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "mu"}], ")"}], "2"], " ", "mu", " ", 
             "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "mu"}], "]"}], "2"]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "mu"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["m", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "mu"}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"2", " ", "mu"}]}], "]"}]}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "mu"}]}], "]"}]}], "-", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "16"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "mu"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", "mu"}]}], "]"}], "2"]}], "+", 
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "mu"}], ")"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", "mu"}]}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "mu"}]}], "]"}]}], "+", 
                  SuperscriptBox[
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "mu"}]}], "]"}], "2"]}], ")"}]}], 
               ")"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"mu", " ", "\[Pi]"}], "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"aS", "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "mu"}]}], "]"}]}], "+", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "16"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "mu"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", "mu"}]}], "]"}], "2"]}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "mu"}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", "mu"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "mu"}]}], "]"}]}], "+", 
                    SuperscriptBox[
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "mu"}]}], "]"}], "2"]}], ")"}]}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"mu", " ", "\[Pi]"}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "mu"}], "+", 
               SuperscriptBox["mu", "2"]}], ")"}], " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "mu"}], "]"}], "2"]}], ")"}]}]}], 
         ",", 
         RowBox[{"aSR", "\[Rule]", 
          FractionBox[
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"2", " ", "mu"}]}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"mu", " ", "\[Pi]"}], "]"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "mu"}], ")"}], " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "mu"}], "]"}], "2"]}]]}], ",", 
         RowBox[{"gammaphi", "\[Rule]", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "mu"}], ")"}], "2"], " ", "mu", " ", 
             "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "mu"}], "]"}], "2"]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "mu"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["m", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "mu"}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"2", " ", "mu"}]}], "]"}]}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "mu"}]}], "]"}]}], "+", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "16"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "mu"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", "mu"}]}], "]"}], "2"]}], "+", 
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "mu"}], ")"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", "mu"}]}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "mu"}]}], "]"}]}], "+", 
                  SuperscriptBox[
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "mu"}]}], "]"}], "2"]}], ")"}]}], 
               ")"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"mu", " ", "\[Pi]"}], "]"}]}]}]}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"define", " ", "sectors"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RSE", "=", 
     RowBox[{"3", "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "mu"}], ")"}]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "gammaphi"}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "aSR"}], "+", 
            RowBox[{"aS", " ", "m"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "mu"}], ")"}]}], 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "mu"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "mu"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["aSR", "2"], " ", "\[Pi]", " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"mu", " ", "\[Pi]"}], "]"}]}], "+", 
            RowBox[{"4", " ", "aS", " ", "aSR", " ", "m", " ", "\[Pi]", " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"mu", " ", "\[Pi]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["aSR", "2"], " ", 
             SuperscriptBox["m", "2"], " ", "\[Pi]", " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"mu", " ", "\[Pi]"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "mu"}], "]"}], "2"]}], 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "mu"}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "mu"}]}], "]"}]}]]}], "n"]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RSEL", "=", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l", "+", 
      RowBox[{"2", " ", "mu"}], "+", 
      RowBox[{
       FractionBox["1", "n"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "gammaphi"}], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "aSR"}], "+", 
             RowBox[{"aS", " ", "m"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "mu"}], ")"}], "2"]}], 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "l", "+", "mu"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l", "+", "mu"}], ")"}]}]], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "mu"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["aSR", "2"], " ", "\[Pi]", " ", 
               RowBox[{"Csc", "[", 
                RowBox[{"mu", " ", "\[Pi]"}], "]"}]}], "+", 
              RowBox[{"4", " ", "aS", " ", "aSR", " ", "m", " ", "\[Pi]", " ", 
               RowBox[{"Csc", "[", 
                RowBox[{"mu", " ", "\[Pi]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["aSR", "2"], " ", 
               SuperscriptBox["m", "2"], " ", "\[Pi]", " ", 
               RowBox[{"Csc", "[", 
                RowBox[{"mu", " ", "\[Pi]"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "l"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "mu"}], "]"}], "2"]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "l", "+", "mu"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "l", "+", "mu"}], ")"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "l", "+", 
              RowBox[{"2", " ", "mu"}]}], "]"}]}], ")"}]}]}], ")"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RSO", "=", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l", "+", 
      RowBox[{"2", " ", "mu"}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "gammaphi"}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"aSR", "-", 
            RowBox[{"aS", " ", "m"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "mu"}], ")"}], "2"]}], 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l", "+", "mu"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l", "+", "mu"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["aSR", "2"], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "mu"}], ")"}], "3"], " ", "\[Pi]", " ", 
          RowBox[{"Csc", "[", 
           RowBox[{"mu", " ", "\[Pi]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "l"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "mu"}], "]"}], "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l", "+", "mu"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l", "+", "mu"}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "l", "+", 
            RowBox[{"2", " ", "mu"}]}], "]"}]}]]}], "n"]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SRE", "=", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l", "+", 
      RowBox[{"2", " ", "mu"}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "gammaphi"}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "aSR"}], "+", 
            RowBox[{"aS", " ", "m"}], "+", 
            RowBox[{"aSR", " ", 
             SuperscriptBox["m", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "mu"}], ")"}], "2"]}], 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l", "+", "mu"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l", "+", "mu"}], ")"}]}]]}], "n"]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SRO", "=", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l", "+", 
      RowBox[{"2", " ", "mu"}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "gammaphi"}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"aSR", "-", 
            RowBox[{"aS", " ", "m"}], "-", 
            RowBox[{"aSR", " ", 
             SuperscriptBox["m", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "mu"}], ")"}], "2"]}], 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l", "+", "mu"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l", "+", "mu"}], ")"}]}]]}], "n"]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SEminus", "=", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l", "+", 
      RowBox[{"2", " ", "mu"}], "+", 
      RowBox[{
       FractionBox["1", "n"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "gammaphi"}], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "aSR"}], "+", 
             RowBox[{"aS", " ", "m"}], "+", 
             RowBox[{"aSR", " ", 
              SuperscriptBox["m", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "mu"}], ")"}], "2"]}], 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "l", "+", "mu"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l", "+", "mu"}], ")"}]}]], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "mu"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["aSR", "2"]}], " ", "\[Pi]", " ", 
               RowBox[{"Csc", "[", 
                RowBox[{"mu", " ", "\[Pi]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["aS", "2"], " ", 
               SuperscriptBox["m", "2"], " ", "\[Pi]", " ", 
               RowBox[{"Csc", "[", 
                RowBox[{"mu", " ", "\[Pi]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["aSR", "2"], " ", 
               SuperscriptBox["m", "2"], " ", "\[Pi]", " ", 
               RowBox[{"Csc", "[", 
                RowBox[{"mu", " ", "\[Pi]"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "l"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "mu"}], "]"}], "2"]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "l", "+", "mu"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "l", "+", "mu"}], ")"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "l", "+", 
              RowBox[{"2", " ", "mu"}]}], "]"}]}], ")"}]}]}], ")"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SEplus", "=", 
     RowBox[{"3", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "l", "+", 
        RowBox[{"2", " ", "mu"}], "+", 
        RowBox[{
         FractionBox["1", "n"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "gammaphi"}], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "aSR"}], "+", 
               RowBox[{"aS", " ", "m"}], "+", 
               RowBox[{"aSR", " ", 
                SuperscriptBox["m", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "mu"}], ")"}], "2"]}], 
            RowBox[{"m", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "l", "+", "mu"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "l", "+", "mu"}], ")"}]}]], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "mu"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["aSR", "2"]}], " ", "\[Pi]", " ", 
                 RowBox[{"Csc", "[", 
                  RowBox[{"mu", " ", "\[Pi]"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["aS", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", "\[Pi]", " ", 
                 RowBox[{"Csc", "[", 
                  RowBox[{"mu", " ", "\[Pi]"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["aSR", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", "\[Pi]", " ", 
                 RowBox[{"Csc", "[", 
                  RowBox[{"mu", " ", "\[Pi]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "l"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "mu"}], "]"}], "2"]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l", "+", "mu"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "l", "+", "mu"}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "l", "+", 
                RowBox[{"2", " ", "mu"}]}], "]"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SEL", "=", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l", "+", 
      RowBox[{"2", " ", "mu"}], "+", 
      RowBox[{
       FractionBox["1", "n"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "gammaphi"}], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "aSR"}], "+", 
             RowBox[{"aS", " ", "m"}], "+", 
             RowBox[{"aSR", " ", 
              SuperscriptBox["m", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "mu"}], ")"}], "2"]}], 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "l", "+", "mu"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l", "+", "mu"}], ")"}]}]], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "mu"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["aSR", "2"]}], " ", "\[Pi]", " ", 
               RowBox[{"Csc", "[", 
                RowBox[{"mu", " ", "\[Pi]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["aS", "2"], " ", 
               SuperscriptBox["m", "2"], " ", "\[Pi]", " ", 
               RowBox[{"Csc", "[", 
                RowBox[{"mu", " ", "\[Pi]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["aSR", "2"], " ", 
               SuperscriptBox["m", "2"], " ", "\[Pi]", " ", 
               RowBox[{"Csc", "[", 
                RowBox[{"mu", " ", "\[Pi]"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "l"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "mu"}], "]"}], "2"]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "l", "+", "mu"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "l", "+", "mu"}], ")"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "l", "+", 
              RowBox[{"2", " ", "mu"}]}], "]"}]}], ")"}]}]}], ")"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RRE", "=", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l", "+", 
      RowBox[{"2", " ", "mu"}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "gammaphi"}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "aSR"}], "+", 
            RowBox[{"aS", " ", "m"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "mu"}], ")"}], "2"]}], 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l", "+", "mu"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l", "+", "mu"}], ")"}]}]]}], "n"]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AA", "=", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l", "+", 
      RowBox[{"2", " ", "mu"}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "gammaphi"}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"aS", "+", "aSR", "-", 
            FractionBox["aSR", "m"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "mu"}], ")"}], "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l", "+", "mu"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l", "+", "mu"}], ")"}]}]]}], "n"]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TT", "=", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l", "+", 
      RowBox[{"2", " ", "mu"}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "gammaphi"}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"aS", "+", "aSR", "-", 
            FractionBox["aSR", "m"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "mu"}], ")"}], "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l", "+", "mu"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l", "+", "mu"}], ")"}]}]]}], "n"]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RRO", "=", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l", "+", 
      RowBox[{"2", " ", "mu"}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "gammaphi"}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "aSR"}], "+", 
            RowBox[{"aS", " ", "m"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "mu"}], ")"}], "2"]}], 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l", "+", "mu"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l", "+", "mu"}], ")"}]}]]}], "n"]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SO", "=", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l", "+", 
      RowBox[{"2", " ", "mu"}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "gammaphi"}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"aSR", "-", 
            RowBox[{"aS", " ", "m"}], "-", 
            RowBox[{"aSR", " ", 
             SuperscriptBox["m", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "mu"}], ")"}], "2"]}], 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l", "+", "mu"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l", "+", "mu"}], ")"}]}]]}], "n"]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AT", "=", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l", "+", 
      RowBox[{"2", " ", "mu"}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "gammaphi"}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"aS", "-", "aSR", "-", 
            FractionBox["aSR", "m"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "mu"}], ")"}], "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l", "+", "mu"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l", "+", "mu"}], ")"}]}]]}], "n"]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TA", "=", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l", "+", 
      RowBox[{"2", " ", "mu"}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "gammaphi"}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"aS", "+", "aSR", "-", 
            FractionBox["aSR", "m"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "mu"}], ")"}], "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l", "+", "mu"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l", "+", "mu"}], ")"}]}]]}], "n"]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PHI", "=", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "mu", "+", 
      FractionBox["gammaphi", "n"]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8680928479469347`*^9, 3.868092887239768*^9}, {
   3.8680929598600492`*^9, 3.868092971804033*^9}, {3.8680932562455535`*^9, 
   3.868093258125395*^9}, {3.8680933107929745`*^9, 3.868093437272444*^9}, {
   3.868093482604466*^9, 3.8680935546591687`*^9}, {3.8680935864898324`*^9, 
   3.8680935919064074`*^9}, {3.8680936325845013`*^9, 
   3.8680936505502777`*^9}, {3.8680936968150835`*^9, 3.8680936994370365`*^9}, 
   3.8680938970091667`*^9, {3.8680942865218573`*^9, 3.8680943110693307`*^9}, {
   3.8680943583127203`*^9, 3.868094400290737*^9}, {3.868094451154644*^9, 
   3.8680945140640593`*^9}, {3.868094555783836*^9, 3.868094583922052*^9}, {
   3.868094633811029*^9, 3.8680946680282183`*^9}, {3.8680946990498657`*^9, 
   3.8680947482121716`*^9}, {3.8680952595042887`*^9, 
   3.8680952852205067`*^9}, {3.8680954901682734`*^9, 3.868095490853465*^9}, {
   3.868365138464239*^9, 3.868365171044939*^9}, {3.8683653067478666`*^9, 
   3.8683653125788317`*^9}, 3.868365762997054*^9, {3.8686909946597652`*^9, 
   3.868691019659211*^9}, 3.868691089907955*^9, {3.8842540818528137`*^9, 
   3.8842541214505076`*^9}},
 ExpressionUUID -> "a082f8af-1d18-4cab-bfa5-dda2e08a2c10"]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples", "Subsection",
 CellChangeTimes->{{3.8680938155030684`*^9, 3.868093817305162*^9}, 
   3.8680954973624797`*^9},
 ExpressionUUID -> "c73b75af-6ed7-4b25-844f-9eabff9958ca"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "As", " ", "an", " ", "example", " ", "we", " ", "will", " ", "evaluate", 
     " ", "some", " ", "scaling", " ", "dimensions", " ", "for", " ", "m"}], 
    "=", 
    RowBox[{
     RowBox[{"2", " ", "and", " ", "n"}], "=", 
     RowBox[{
      RowBox[{"20", " ", "with", " ", "d"}], "=", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"i", ".", "e", ".", " ", "mu"}], "=", 
         RowBox[{"3", "/", "2"}]}], ")"}], " ", "and", " ", "for", " ", 
       "various", " ", "spins"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "You", " ", "should", " ", "first", " ", "run", " ", "the", " ", 
    "definitions"}], "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.868093820121582*^9, 3.868093870387204*^9}, {
  3.868093915722699*^9, 3.8680939278323607`*^9}, {3.8680947627465773`*^9, 
  3.868094831814542*^9}, {3.8680951251733885`*^9, 3.8680951262238884`*^9}, {
  3.8683655305301805`*^9, 3.868365543612055*^9}, {3.868691112804371*^9, 
  3.868691115390883*^9}, {3.868691148285194*^9, 3.868691149317853*^9}},
 ExpressionUUID -> "fbf4d4a8-a59f-4035-b27e-bbd8205359e5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"params", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", "\[Rule]", "20"}], ",", 
      RowBox[{"m", "\[Rule]", "2"}], ",", 
      RowBox[{"mu", "\[Rule]", 
       RowBox[{"3", "/", "2"}]}], ",", 
      RowBox[{"l", "->", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Fixed", " ", "point", " ", 
     RowBox[{"order", " ", ":", " ", "Free"}]}], ",", " ", 
    RowBox[{"O", 
     RowBox[{"(", 
      RowBox[{"2", "mn"}], ")"}]}], ",", " ", 
    RowBox[{"U_", "-", " ", 
     RowBox[{"and", " ", "U_"}], "+"}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Singlet", " ", "irrep"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"SEminus", "/.", "subs"}], "/.", "params"}], ")"}], "[", 
  RowBox[{"[", "3", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"SEplus", "/.", "subs"}], "/.", "params"}], ")"}], "[", 
  RowBox[{"[", "3", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8680938748105984`*^9, 3.8680938843417788`*^9}, {
   3.8680939320798655`*^9, 3.868094022311456*^9}, 3.8680941618393435`*^9, {
   3.8680947707295465`*^9, 3.868094774493599*^9}, {3.8680948589369717`*^9, 
   3.868094864802701*^9}, {3.8680951282160783`*^9, 3.868095136249506*^9}, {
   3.868365183574317*^9, 3.868365184502622*^9}, {3.8683652325066123`*^9, 
   3.8683652444134865`*^9}, {3.868365291543481*^9, 3.8683652937396755`*^9}, {
   3.8683654444700727`*^9, 3.8683654523489447`*^9}, {3.8683655182052794`*^9, 
   3.8683655183715963`*^9}, {3.868365806482897*^9, 3.8683658167568502`*^9}, {
   3.868690995514655*^9, 3.868691051154827*^9}, {3.868691128601493*^9, 
   3.868691142571068*^9}, {3.884254158185945*^9, 3.884254169717637*^9}, {
   3.8842542335416327`*^9, 3.884254233837762*^9}},
 ExpressionUUID -> "02e0c69f-6238-4c3f-b979-5b8f10c049fb"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox["2", 
   RowBox[{"5", " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.868093885003643*^9, {3.8680939364667263`*^9, 3.8680939639666743`*^9}, {
   3.868094016194377*^9, 3.868094022782338*^9}, {3.868094840653555*^9, 
   3.8680948805663137`*^9}, {3.8680951373264904`*^9, 3.868095153306057*^9}, 
   3.868095312810317*^9, 3.8680953700439353`*^9, 3.868095501704875*^9, 
   3.868203296985896*^9, {3.8683649679317846`*^9, 3.868364982497409*^9}, 
   3.868365193460303*^9, {3.868365241610133*^9, 3.8683652483098154`*^9}, 
   3.868365294253354*^9, 3.868365452826443*^9, 3.8683656464937553`*^9, {
   3.868365787586357*^9, 3.8683658172382584`*^9}, 3.8686910524237423`*^9, 
   3.868691151690999*^9, 3.884254210847841*^9},
 ExpressionUUID -> "65113807-a14c-49fc-b222-6a75bfec1a33"],

Cell[BoxData[
 RowBox[{"2", "-", 
  FractionBox["2", 
   RowBox[{"5", " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.868093885003643*^9, {3.8680939364667263`*^9, 3.8680939639666743`*^9}, {
   3.868094016194377*^9, 3.868094022782338*^9}, {3.868094840653555*^9, 
   3.8680948805663137`*^9}, {3.8680951373264904`*^9, 3.868095153306057*^9}, 
   3.868095312810317*^9, 3.8680953700439353`*^9, 3.868095501704875*^9, 
   3.868203296985896*^9, {3.8683649679317846`*^9, 3.868364982497409*^9}, 
   3.868365193460303*^9, {3.868365241610133*^9, 3.8683652483098154`*^9}, 
   3.868365294253354*^9, 3.868365452826443*^9, 3.8683656464937553`*^9, {
   3.868365787586357*^9, 3.8683658172382584`*^9}, 3.8686910524237423`*^9, 
   3.868691151690999*^9, 3.8842542108518124`*^9},
 ExpressionUUID -> "65113807-a14c-49fc-b222-6a75bfec1a33"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "In", " ", "the", " ", "above", " ", "we", " ", "see", " ", "that", " ", 
    "the", " ", "singlet", " ", "in", " ", "one", " ", "of", " ", "the", " ", 
    "fixed", " ", "points", " ", 
    RowBox[{"(", 
     RowBox[{"U", "-"}], ")"}], " ", "is", " ", "a", " ", "bilinear", " ", 
    "of", " ", "the", " ", "order", " ", "parameter", " ", "field", " ", 
    "whereas", " ", "in", " ", "the", " ", "other", " ", 
    RowBox[{"(", 
     RowBox[{"U", "+"}], ")"}], " ", "it", " ", "is", " ", "an", " ", 
    "auxiliary", " ", "field"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8683654562919827`*^9, 3.8683655092224255`*^9}, {
  3.8842543329023056`*^9, 3.8842543384770164`*^9}},
 ExpressionUUID -> "e372f4c8-96fc-4215-906b-2249a80a103a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"SRE", " ", "irrep"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SRE", "/.", "subs"}], "/.", "params"}]}]], "Input",
 CellChangeTimes->{
  3.8680939712048335`*^9, {3.8680940295276527`*^9, 3.8680940351255474`*^9}, {
   3.86809407123181*^9, 3.8680941245818925`*^9}, {3.868365212143828*^9, 
   3.8683652279207277`*^9}},
 ExpressionUUID -> "faefc75a-fe6e-40c9-bff1-134cc3bed0ef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1", "+", 
    FractionBox["2", 
     RowBox[{"15", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{"1", "+", 
    FractionBox["2", 
     RowBox[{"5", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{"1", "+", 
    FractionBox["8", 
     RowBox[{"15", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.868094035401519*^9, {3.868094083462409*^9, 3.8680940984470463`*^9}, {
   3.8680948535940666`*^9, 3.8680948997078075`*^9}, 3.8680951533257694`*^9, 
   3.8680953128310585`*^9, 3.8680953700659356`*^9, 3.8680955017249236`*^9, 
   3.8682032970077286`*^9, {3.8683649679567785`*^9, 3.868364982523343*^9}, 
   3.868365193490608*^9, 3.868365228424818*^9, 3.8683656465568013`*^9, 
   3.8683657876480446`*^9, 3.868691055763062*^9, 3.86869116776858*^9, 
   3.8842542109034843`*^9},
 ExpressionUUID -> "4ef2ce73-763c-4f8d-ba77-4ad3e8580306"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"RSE", " ", "irrep"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"RSE", "/.", "subs"}], "/.", "params"}]}]], "Input",
 CellChangeTimes->{{3.8680941510285425`*^9, 3.8680941710665092`*^9}},
 ExpressionUUID -> "ef288f6d-6f5c-4d79-87c3-029fd46d0358"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", 
   RowBox[{"2", "-", 
    FractionBox["2", 
     RowBox[{"15", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", "2", ",", 
   RowBox[{"2", "-", 
    FractionBox["2", 
     RowBox[{"15", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.868094171643796*^9, 3.868094897166133*^9, 3.868095153347196*^9, 
   3.8680953128522797`*^9, 3.868095370085949*^9, 3.8680955017485247`*^9, 
   3.868203297027426*^9, {3.8683649679872265`*^9, 3.8683649825463696`*^9}, 
   3.868365193522374*^9, 3.8683656465878077`*^9, {3.8683657876770515`*^9, 
   3.868365810178954*^9}, 3.868691057414501*^9, 3.8686911687952557`*^9, 
   3.8842542109334917`*^9},
 ExpressionUUID -> "023a1c28-fce4-46e5-a756-a7ecd8cb51f4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "For", " ", "the", " ", "representations", " ", "with", " ", "auxiliary", 
     " ", "fields"}], ",", " ", 
    RowBox[{
     RowBox[{"i", ".", "e", ".", " ", "SE"}], " ", "and", " ", "RSE"}], ",", 
    " ", 
    RowBox[{
    "the", " ", "higher", " ", "spin", " ", "operators", " ", "are", " ", 
     "called", " ", "SEL", " ", "and", " ", "RSEL"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.868094833953351*^9, 3.8680948344726987`*^9}, {
  3.8683653669695115`*^9, 3.868365414461837*^9}, {3.884254294612173*^9, 
  3.884254307217518*^9}, {3.884254452978882*^9, 3.884254453622279*^9}},
 ExpressionUUID -> "de16459a-1044-494e-9c3d-64914255b26a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"params", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "20"}], ",", 
     RowBox[{"m", "\[Rule]", "2"}], ",", 
     RowBox[{"mu", "\[Rule]", 
      RowBox[{"3", "/", "2"}]}], ",", 
     RowBox[{"l", "\[Rule]", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEL", "/.", "subs"}], "/.", "params"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RSEL", "/.", "subs"}], "/.", "params"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "see", " ", "below", " ", "that", " ", "the", " ", "stress", 
    " ", "tensor", " ", "is", " ", "indeed", " ", "conserved"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.868094902041361*^9, 3.8680949578699636`*^9}, {
  3.868690995515683*^9, 3.8686910199925127`*^9}, {3.86869106592003*^9, 
  3.86869106641011*^9}},
 ExpressionUUID -> "179c8577-5733-420d-a852-0d545d672133"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{{3.8680949335472164`*^9, 3.8680949589224043`*^9}, 
   3.868095153383033*^9, 3.8680953128918*^9, 3.86809537012361*^9, 
   3.8680955017854667`*^9, 3.86820329706666*^9, {3.8683649680358453`*^9, 
   3.868364982593499*^9}, 3.8683651935784082`*^9, 3.868365646644821*^9, 
   3.8683657877340975`*^9, {3.8686910617985573`*^9, 3.868691067299797*^9}, 
   3.86869117607483*^9, 3.884254210982929*^9},
 ExpressionUUID -> "1c1d8bb7-8b8b-4a88-bf04-6e479346753e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", 
   RowBox[{"3", "+", 
    FractionBox["2", 
     RowBox[{"75", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{"3", "+", 
    FractionBox["8", 
     RowBox[{"75", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{"3", "+", 
    FractionBox["2", 
     RowBox[{"25", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8680949335472164`*^9, 3.8680949589224043`*^9}, 
   3.868095153383033*^9, 3.8680953128918*^9, 3.86809537012361*^9, 
   3.8680955017854667`*^9, 3.86820329706666*^9, {3.8683649680358453`*^9, 
   3.868364982593499*^9}, 3.8683651935784082`*^9, 3.868365646644821*^9, 
   3.8683657877340975`*^9, {3.8686910617985573`*^9, 3.868691067299797*^9}, 
   3.86869117607483*^9, 3.8842542109870243`*^9},
 ExpressionUUID -> "1c1d8bb7-8b8b-4a88-bf04-6e479346753e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "As", " ", "another", " ", "example", " ", "let", " ", "us", " ", "see", 
    " ", "that", " ", "the", " ", "conserved", " ", "currents", " ", "are", 
    " ", "indeed", " ", "conserved"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"params", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Rule]", "20"}], ",", 
       RowBox[{"m", "\[Rule]", "2"}], ",", 
       RowBox[{"mu", "\[Rule]", 
        RowBox[{"3", "/", "2"}]}], ",", 
       RowBox[{"l", "\[Rule]", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SRO", "/.", "subs"}], "/.", "params"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RSO", "/.", "subs"}], "/.", "params"}]}]}]], "Input",
 CellChangeTimes->{{3.8680949616245537`*^9, 3.868095022761502*^9}, {
  3.868095377117648*^9, 3.8680953780951977`*^9}, {3.8686909955177193`*^9, 
  3.8686910201578093`*^9}, {3.868691072103261*^9, 3.8686910731819487`*^9}},
 ExpressionUUID -> "fd40f40f-a240-4925-9ed6-c441f7d8280b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8680950233874564`*^9, 3.868095153407723*^9, 3.8680953129152613`*^9, {
   3.868095370147213*^9, 3.8680953784368734`*^9}, 3.868095501807746*^9, 
   3.868203297090679*^9, {3.8683649680662355`*^9, 3.868364982620515*^9}, 
   3.8683651936114044`*^9, 3.8683656466778297`*^9, 3.8683657877662506`*^9, 
   3.86869107381254*^9, 3.868691178443165*^9, 3.8842542110130796`*^9},
 ExpressionUUID -> "360e23a2-ec77-41b6-9015-586367a25fd6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8680950233874564`*^9, 3.868095153407723*^9, 3.8680953129152613`*^9, {
   3.868095370147213*^9, 3.8680953784368734`*^9}, 3.868095501807746*^9, 
   3.868203297090679*^9, {3.8683649680662355`*^9, 3.868364982620515*^9}, 
   3.8683651936114044`*^9, 3.8683656466778297`*^9, 3.8683657877662506`*^9, 
   3.86869107381254*^9, 3.868691178443165*^9, 3.884254211016077*^9},
 ExpressionUUID -> "360e23a2-ec77-41b6-9015-586367a25fd6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Let", " ", "us", " ", "see", " ", "that", " ", "the", " ", "next", " ", 
    "operators", " ", "in", " ", "the", " ", "same", " ", "irrep", " ", "are",
     " ", "not", " ", "conserved"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"params", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Rule]", "20"}], ",", 
       RowBox[{"m", "\[Rule]", "2"}], ",", 
       RowBox[{"mu", "\[Rule]", 
        RowBox[{"3", "/", "2"}]}], ",", 
       RowBox[{"l", "\[Rule]", "3"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SRO", "/.", "subs"}], "/.", "params"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RSO", "/.", "subs"}], "/.", "params"}]}]}]], "Input",
 CellChangeTimes->{{3.868095379797301*^9, 3.8680954272217817`*^9}, {
  3.86869099551923*^9, 3.868691020309215*^9}, {3.8686910767365*^9, 
  3.8686910781994658`*^9}},
 ExpressionUUID -> "21ec9f47-8e8a-4001-b7d1-f3c589482827"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", 
   RowBox[{"4", "+", 
    FractionBox["16", 
     RowBox[{"525", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{"4", "+", 
    FractionBox["16", 
     RowBox[{"175", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{"4", "+", 
    FractionBox["64", 
     RowBox[{"525", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8680954275765867`*^9, 3.868095501830961*^9, 3.868203297116679*^9, {
   3.8683649680940275`*^9, 3.8683649826491547`*^9}, 3.8683651936445312`*^9, 
   3.8683656467108374`*^9, 3.8683657878001647`*^9, 3.868691078860861*^9, 
   3.8686911827587748`*^9, 3.8842542110442286`*^9},
 ExpressionUUID -> "926d6ebd-83d7-4ed0-91e7-bee90b63b95e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", 
   RowBox[{"4", "+", 
    FractionBox["16", 
     RowBox[{"525", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{"4", "+", 
    FractionBox["12", 
     RowBox[{"175", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{"4", "+", 
    FractionBox["52", 
     RowBox[{"525", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8680954275765867`*^9, 3.868095501830961*^9, 3.868203297116679*^9, {
   3.8683649680940275`*^9, 3.8683649826491547`*^9}, 3.8683651936445312`*^9, 
   3.8683656467108374`*^9, 3.8683657878001647`*^9, 3.868691078860861*^9, 
   3.8686911827587748`*^9, 3.8842542110499225`*^9},
 ExpressionUUID -> "926d6ebd-83d7-4ed0-91e7-bee90b63b95e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Lastly", " ", "let", " ", "us", " ", "see", " ", "the", " ", "scaling", 
    " ", "dimension", " ", "of", " ", "Phi"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"params", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Rule]", "20"}], ",", 
       RowBox[{"m", "\[Rule]", "2"}], ",", 
       RowBox[{"mu", "\[Rule]", 
        RowBox[{"3", "/", "2"}]}], ",", 
       RowBox[{"l", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PHI", "/.", "subs"}], "/.", "params"}]}]}]], "Input",
 CellChangeTimes->{{3.8680954369782386`*^9, 3.868095459189237*^9}, {
  3.868095511469324*^9, 3.8680955118007145`*^9}, {3.868690995520651*^9, 
  3.868691013258823*^9}, {3.8686910816189623`*^9, 3.86869108296889*^9}},
 ExpressionUUID -> "d6b0f4b5-38ee-4440-83df-bd127d0140ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "2"], ",", 
   RowBox[{
    FractionBox["1", "2"], "+", 
    FractionBox["1", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{
    FractionBox["1", "2"], "+", 
    FractionBox["1", 
     RowBox[{"20", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{
    FractionBox["1", "2"], "+", 
    FractionBox["1", 
     RowBox[{"15", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.868095459789056*^9, {3.8680955018566904`*^9, 3.8680955123028245`*^9}, 
   3.868203297150114*^9, {3.8683649681230507`*^9, 3.8683649826786103`*^9}, 
   3.868365193676749*^9, 3.8683656467428427`*^9, 3.868365787835124*^9, 
   3.868691083581438*^9, 3.868691192205652*^9, 3.8842542110749273`*^9},
 ExpressionUUID -> "6798c7ab-e30a-4662-99a3-951832717776"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1536, 781},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb",
ExpressionUUID -> "db4c366f-90cd-4a7d-954f-dfe45e51fc8c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 159, 3, 49, "Subsection"],
Cell[742, 27, 39101, 1057, 1708, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[39880, 1089, 185, 3, 41, "Subsection"],
Cell[40068, 1094, 1230, 27, 88, "Input"],
Cell[CellGroupData[{
Cell[41323, 1125, 1966, 45, 145, "Input"],
Cell[43292, 1172, 845, 15, 47, "Output"],
Cell[44140, 1189, 847, 15, 47, "Output"]
}, Open  ]],
Cell[45002, 1207, 815, 16, 50, "Input"],
Cell[CellGroupData[{
Cell[45842, 1227, 440, 10, 50, "Input"],
Cell[46285, 1239, 963, 23, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47285, 1267, 310, 7, 50, "Input"],
Cell[47598, 1276, 779, 18, 47, "Output"]
}, Open  ]],
Cell[48392, 1297, 738, 16, 50, "Input"],
Cell[CellGroupData[{
Cell[49155, 1317, 914, 23, 88, "Input"],
Cell[50072, 1342, 559, 9, 30, "Output"],
Cell[50634, 1353, 879, 21, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51550, 1379, 1075, 24, 107, "Input"],
Cell[52628, 1405, 540, 9, 30, "Output"],
Cell[53171, 1416, 538, 9, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53746, 1430, 1020, 24, 107, "Input"],
Cell[54769, 1456, 771, 20, 47, "Output"],
Cell[55543, 1478, 771, 20, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56351, 1503, 912, 21, 88, "Input"],
Cell[57266, 1526, 876, 24, 47, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)


